Phase diagram of the chromatic polynomial on a torus

We study the zero-temperature partition function of the Potts antiferromagnet (i.e., the chromatic polynomial) on a torus using a transfer-matrix approach. We consider square- and triangular-lattice strips with fixed width L, arbitrary length N, and fully periodic boundary conditions. On the mathematical side, we obtain exact expressions for the chromatic polynomial of widths L=5,6,7 for the square and triangular lattices. On the physical side, we obtain the exact ``phase diagrams'' for these strips of width L and infinite length, and from these results we extract useful information about the infinite-volume phase diagram of this model: in particular, the number and position of the different phases.

==> transfer6_sqT.m <==
(* transfer6_sqT.m

   Created: May/18/2006

   We give the partition function for SQUARE-lattice strips of width m 
   and length n with PERIODIC boundary conditions ZPP[m][n] for 
   2<= m <= 6

*) 
   
(* Clear any definition of the variables q *)
ClearAll[q];

(* -----------------------------------------------
   SQUARE 2P x nP

   This is exact chromatic polynomial for a ladder of width n
   from Biggs-Dammerell-Sands pag 128
   -------------------------------------------------------------  *)
ZPP[2][n_] := Expand[ 
                       (q^2 -3q +3)^n + 
            (q-1)      (3-q)^n + 
            (q-1)      (1-q)^n +
            q^2 -3q +1 
          ]; 

(* -----------------------------------------------
   SQUARE 3P x nP

   Exact solution by Biggs & Shrock, J Phys. A 32 (1999) L489  
   -------------------------------------------------------------  *)

ZPP[3][n_] := Expand[  
               (q^3-6q^2+8q-1) (-1)^n + 
                               (q^3-6q^2+14q-13)^n +
               (1/2)(q-1)(q-2) (q-1)^n  + 
               (q-1)(q-2)      (q-4)^n +
               q(q-3)          (q-2)^n + 
               (1/2)q(q-3)     (q-5)^n +
               (q-1)           (-(q^2-7q+13))^n + 
               2(q-1)          (-(q-2)^2)^n
             ]; 

(* -----------------------------------------------
   SQUARE 4P x nP

   Exact solution by Chang & Shrock, Physica A 292 (2001) 307 
   -------------------------------------------------------------  *)

ZPP[4][n_] := Expand[  
           q^4 - 8q^3 +20 q^2 - 15q +1 + 
           ((q-1)(q^2-5q+3)/3)   ( (1-q)^n + 
                                   (5-q)^n 
                                 ) +  
           ((q-2)(4q^2-13q-3)/6) (2-q)^n + 
           (2(q-1)(q^2-5q+3)/3)  (3-q)^n + 
           (2q(q-2)(q-4)/3)    ( (4-q)^n + 
                                 (3 - q + Sqrt[3])^n + 
                                 (3 - q - Sqrt[3])^n 
                               ) +
           ((q-1)(q-2)/2)      ( (q^2 -5q +5)^n + 
                                 RootSum[#^2 + 
                                         (-q^2+6q-11) # + 
                                         (10-15q+7q^2-q^3) &, #^n&] 
                               ) + 
           (q(q-3)/2)          ( (q^2 -5q +7)^n + 
                                 RootSum[#^2 -
                                     (q^2 -7q + 9) # + 
                                     (12-19q+8q^2-q^3) &, #^n&] +
                                 RootSum[#^3 - 
                                     2(q^2-6q+12) #^2 + 
                                      (q^4-13q^3+59q^2-113q+83)# +
                                      (q^5-13q^4+62q^3-135q^2+141q-60) &, #^n&]
                               ) + 
                               ( ((q-1)(q-3))^n + 
                                 RootSum[#^2 - (q^4-8q^3+29q^2-55q+46) # + 
                           (85 - 231 q + 269q^2-169q^3+61q^4-12q^5+q^6) &,#^n&] 
                               ) + 
           2(q-1)                RootSum[#^2 + 
                                        (q^3-7q^2+18q-17) # + 
                                        (24-44q+30q^2-9q^3+q^4) &, #^n&] + 
           q(q-3)                RootSum[#^2 - (q-3)^2 # + 
                                        (10-15q+7q^2-q^3) &, #^n&] + 
           (q-1)               ( RootSum[#^3 + (q^3-6q^2+16q-14) #^2 -  
                                        (q-1)(q^4-9q^3+31q^2-55q+43) # -
                                        (q-3)(q-1)^2(q^3-6q^2+12q-10) &,#^n&] + 
                                 RootSum[#^3 + (q-4)(q^2-6q+12) #^2 - 
                                        (q-3)(q^4-11q^3+45q^2-81q+59) # -
                               (q^6-15q^5+91q^4-285q^3+488q^2-442q+170) &,#^n&]
                               ) + 
          (q-1)(q-2)             RootSum[#^3 - 2(q^2-6q+10) #^2 + 
                                 (q^4-13q^3+59q^2-113q+75) # +
                                 (q^5-13q^4+64q^3-149q^2+167q-72) &,#^n&] 
]; 

(* -----------------------------------------------
   SQUARE 5P x nP

   -------------------------------------------------------------  *)
ZPP[5][m_] := Expand[ 

2 RootSum[
     79 - 236*q + 292*q^2 - 191*q^3 + 69*q^4 - 13*q^5 + q^6 + 19*# - 28*q*# + 
     13*q^2*# - 2*q^3*# + #^2 &, #^m&] + 

RootSum[
     1362 - 4212*q + 5800*q^2 - 4627*q^3 + 2339*q^4 - 767*q^5 + 159*q^6 - 
     19*q^7 + q^8 + 148*# - 198*q*# + 124*q^2*# - 46*q^3*# + 10*q^4*# - 
     q^5*# + #^2 &, #^m&] + 

(q-1)(
 2 RootSum[ 
     764701751 - 9418176368*q + 55604745096*q^2 - 209507480283*q^3 + 
     565777961080*q^4 - 1165915820855*q^5 + 1905874005675*q^6 - 
     2536113840102*q^7 + 2797338709755*q^8 - 2590824443056*q^9 + 
     2033640794056*q^10 - 1361700829365*q^11 + 781137624348*q^12 - 
     384823213151*q^13 + 162926284712*q^14 - 59225514093*q^15 + 
     18435950554*q^16 - 4892109829*q^17 + 1099201783*q^18 - 207152496*q^19 + 
     32317031*q^20 - 4097928*q^21 + 411501*q^22 - 31474*q^23 + 1722*q^24 - 
     60*q^25 + q^26 + 1447420439*# - 15950676119*q*# + 84000231772*q^2*# - 
     281388107369*q^3*# + 673261416257*q^4*# - 1224667364873*q^5*# + 
     1759944985690*q^6*# - 2049713293185*q^7*# + 1968965954698*q^8*# - 
     1579367163043*q^9*# + 1066907630354*q^10*# - 610369054227*q^11*# + 
     296650290631*q^12*# - 122603784789*q^13*# + 43040921755*q^14*# - 
     12792224896*q^15*# + 3200434499*q^16*# - 668203244*q^17*# + 
     114984076*q^18*# - 16021573*q^19*# + 1761969*q^20*# - 147160*q^21*# + 
     8769*q^22*# - 332*q^23*# + 6*q^24*# + 1154505170*#^2 - 
     11248293338*q*#^2 + 52184299214*q^2*#^2 - 153421819806*q^3*#^2 + 
     320884888900*q^4*#^2 - 508024218129*q^5*#^2 + 632401912954*q^6*#^2 - 
     634599711118*q^7*#^2 + 522078554914*q^8*#^2 - 356174827296*q^9*#^2 + 
     202998705650*q^10*#^2 - 97058013420*q^11*#^2 + 38981053394*q^12*#^2 - 
     13132910651*q^13*#^2 + 3695953098*q^14*#^2 - 862420488*q^15*#^2 + 
     164953202*q^16*#^2 - 25427845*q^17*#^2 + 3081330*q^18*#^2 - 
     282588*q^19*#^2 + 18434*q^20*#^2 - 762*q^21*#^2 + 15*q^22*#^2 + 
     509575848*#^3 - 4324307155*q*#^3 + 17399336466*q^2*#^3 - 
     44167139030*q^3*#^3 + 79377438057*q^4*#^3 - 107420267738*q^5*#^3 + 
     113631922640*q^6*#^3 - 96252629510*q^7*#^3 + 66328146493*q^8*#^3 - 
     37560146212*q^9*#^3 + 17577029261*q^10*#^3 - 6810133631*q^11*#^3 + 
     2180750358*q^12*#^3 - 573989231*q^13*#^3 + 122950789*q^14*#^3 - 
     21099414*q^15*#^3 + 2832111*q^16*#^3 - 286477*q^17*#^3 + 
     20537*q^18*#^3 - 930*q^19*#^3 + 20*q^20*#^3 + 137401495*#^4 - 
     996005119*q*#^4 + 3404986920*q^2*#^4 - 7302760676*q^3*#^4 + 
     11022160346*q^4*#^4 - 12443095070*q^5*#^4 + 10896939114*q^6*#^4 - 
     7573967369*q^7*#^4 + 4237708082*q^8*#^4 - 1923648691*q^9*#^4 + 
     710306654*q^10*#^4 - 212869520*q^11*#^4 + 51391262*q^12*#^4 - 
     9857907*q^13*#^4 + 1469020*q^14*#^4 - 164038*q^15*#^4 + 12919*q^16*#^4 - 
     640*q^17*#^4 + 15*q^18*#^4 + 23519888*#^5 - 141804902*q*#^5 + 
     400351431*q^2*#^5 - 703859960*q^3*#^5 + 863833107*q^4*#^5 - 
     785747682*q^5*#^5 + 548530485*q^6*#^5 - 300027800*q^7*#^5 + 
     130017535*q^8*#^5 - 44803568*q^9*#^5 + 12237518*q^10*#^5 - 
     2621140*q^11*#^5 + 431409*q^12*#^5 - 52707*q^13*#^5 + 4503*q^14*#^5 - 
     240*q^15*#^5 + 6*q^16*#^5 + 2564195*#^6 - 12367326*q*#^6 + 
     27649629*q^2*#^6 - 38088284*q^3*#^6 + 36195531*q^4*#^6 - 
     25140861*q^5*#^6 + 13174627*q^6*#^6 - 5292978*q^7*#^6 + 
     1637628*q^8*#^6 - 387844*q^9*#^6 + 69059*q^10*#^6 - 8931*q^11*#^6 + 
     788*q^12*#^6 - 42*q^13*#^6 + q^14*#^6 + 173153*#^7 - 627634*q*#^7 + 
     1037758*q^2*#^7 - 1039182*q^3*#^7 + 703377*q^4*#^7 - 339070*q^5*#^7 + 
     119112*q^6*#^7 - 30560*q^7*#^7 + 5623*q^8*#^7 - 708*q^9*#^7 + 
     55*q^10*#^7 - 2*q^11*#^7 + 6770*#^8 - 16422*q*#^8 + 17612*q^2*#^8 - 
     11026*q^3*#^8 + 4439*q^4*#^8 - 1182*q^5*#^8 + 204*q^6*#^8 - 21*q^7*#^8 + 
     q^8*#^8 + 134*#^9 - 163*q*#^9 + 79*q^2*#^9 - 19*q^3*#^9 + 2*q^4*#^9 + 
     #^10  &, #^m&] + 

 RootSum[
     -69462 + 278652*q - 510545*q^2 + 562294*q^3 - 412711*q^4 + 211607*q^5 - 
     77234*q^6 + 20046*q^7 - 3623*q^8 + 434*q^9 - 31*q^10 + q^11 - 29340*# + 
     89014*q*# - 121598*q^2*# + 97663*q^3*# - 50640*q^4*# + 17537*q^5*# - 
     4050*q^6*# + 601*q^7*# - 52*q^8*# + 2*q^9*# - 3781*#^2 + 7607*q*#^2 - 
     6802*q^2*#^2 + 3476*q^3*#^2 - 1088*q^4*#^2 + 207*q^5*#^2 - 22*q^6*#^2 + 
     q^7*#^2 - 164*#^3 + 155*q*#^3 - 61*q^2*#^3 + 12*q^3*#^3 - 
     q^4*#^3 - #^4&, #^m&] 
) + 

(q-2)(q+1)/2  (-q^2 + 4q -3)^m +

(q-2)(q-1)/2 (
  RootSum[
    -414 + 2016*q - 4301*q^2 + 5296*q^3 - 4153*q^4 + 2147*q^5 - 729*q^6 + 
     156*q^7 - 19*q^8 + q^9 - 636*# + 2266*q*# - 3488*q^2*# + 3079*q^3*# - 
     1717*q^4*# + 619*q^5*# - 140*q^6*# + 18*q^7*# - q^8*# - 253*#^2 + 
     605*q*#^2 - 591*q^2*#^2 + 310*q^3*#^2 - 93*q^4*#^2 + 15*q^5*#^2 - 
     q^6*#^2 - 32*#^3 + 37*q*#^3 - 14*q^2*#^3 + 2*q^3*#^3 - #^4 &, #^m&] +

2 RootSum[
     3087846311 - 37055307102*q + 212792175053*q^2 - 778391355170*q^3 + 
     2036793360091*q^4 - 4058563172602*q^5 + 6401195479006*q^6 - 
     8200009672764*q^7 + 8686608065459*q^8 - 7708201344607*q^9 + 
     5782630668641*q^10 - 3691290317406*q^11 + 2013579258777*q^12 - 
     940901590818*q^13 + 376893031121*q^14 - 129298765214*q^15 + 
     37891635293*q^16 - 9443334116*q^17 + 1988144794*q^18 - 350290414*q^19 + 
     50980413*q^20 - 6018388*q^21 + 561549*q^22 - 39836*q^23 + 2018*q^24 - 
     65*q^25 + q^26 + 9632132400*# - 105720939934*q*# + 554139036481*q^2*# - 
     1846198384333*q^3*# + 4389912187330*q^4*# - 7929697672959*q^5*# + 
     11308138956879*q^6*# - 13060774409233*q^7*# + 12436514200324*q^8*# - 
     9886288654356*q^9*# + 6619370282247*q^10*# - 3755491510011*q^11*# + 
     1812195811404*q^12*# - 745053799148*q^13*# + 260954231863*q^14*# - 
     77710430764*q^15*# + 19597963214*q^16*# - 4159499341*q^17*# + 
     736250518*q^18*# - 107302997*q^19*# + 12647136*q^20*# - 1174789*q^21*# + 
     82739*q^22*# - 4150*q^23*# + 132*q^24*# - 2*q^25*# + 12865131794*#^2 - 
     127984553836*q*#^2 + 606355738680*q^2*#^2 - 1820698468317*q^3*#^2 + 
     3889737984272*q^4*#^2 - 6291842746352*q^5*#^2 + 8005699322702*q^6*#^2 - 
     8217686590545*q^7*#^2 + 6924131731144*q^8*#^2 - 4847231130387*q^9*#^2 + 
     2842701524192*q^10*#^2 - 1404093079649*q^11*#^2 + 
     585790030409*q^12*#^2 - 206571700303*q^13*#^2 + 61483956368*q^14*#^2 - 
     15389719630*q^15*#^2 + 3219642237*q^16*#^2 - 557838550*q^17*#^2 + 
     79003436*q^18*#^2 - 8977750*q^19*#^2 + 797047*q^20*#^2 - 
     53116*q^21*#^2 + 2491*q^22*#^2 - 73*q^23*#^2 + q^24*#^2 + 
     9688568533*#^3 - 86394574986*q*#^3 + 365566977534*q^2*#^3 - 
     976583114351*q^3*#^3 + 1848466276711*q^4*#^3 - 2637027081261*q^5*#^3 + 
     2944487187500*q^6*#^3 - 2637682069696*q^7*#^3 + 1927517052776*q^8*#^3 - 
     1162056038571*q^9*#^3 + 582187805993*q^10*#^3 - 243371498579*q^11*#^3 + 
     84995446920*q^12*#^3 - 24764454197*q^13*#^3 + 5994329168*q^14*#^3 - 
     1196489325*q^15*#^3 + 194702131*q^16*#^3 - 25398175*q^17*#^3 + 
     2590560*q^18*#^3 - 198912*q^19*#^3 + 10806*q^20*#^3 - 370*q^21*#^3 + 
     6*q^22*#^3 + 4562478897*#^4 - 35970486256*q*#^4 + 133936124150*q^2*#^4 - 
     313261951282*q^3*#^4 + 516268919918*q^4*#^4 - 637377851640*q^5*#^4 + 
     611727922210*q^6*#^4 - 467424181644*q^7*#^4 + 288825662088*q^8*#^4 - 
     145760004034*q^9*#^4 + 60412982632*q^10*#^4 - 20602212054*q^11*#^4 + 
     5771239736*q^12*#^4 - 1320891345*q^13*#^4 + 244615586*q^14*#^4 - 
     36093065*q^15*#^4 + 4144018*q^16*#^4 - 356848*q^17*#^4 + 
     21683*q^18*#^4 - 829*q^19*#^4 + 15*q^20*#^4 + 1409603545*#^5 - 
     9656224527*q*#^5 + 31049956141*q^2*#^5 - 62299358828*q^3*#^5 + 
     87433959584*q^4*#^5 - 91174246683*q^5*#^5 + 73228325505*q^6*#^5 - 
     46329879075*q^7*#^5 + 23412340591*q^8*#^5 - 9522704638*q^9*#^5 + 
     3125578889*q^10*#^5 - 826067663*q^11*#^5 + 174529507*q^12*#^5 - 
     29083576*q^13*#^5 + 3739203*q^14*#^5 - 357962*q^15*#^5 + 
     24033*q^16*#^5 - 1010*q^17*#^5 + 20*q^18*#^5 + 291786370*#^6 - 
     1697625190*q*#^6 + 4598787750*q^2*#^6 - 7704652382*q^3*#^6 + 
     8939591297*q^4*#^6 - 7620160871*q^5*#^6 + 4937914219*q^6*#^6 - 
     2482074274*q^7*#^6 + 978315067*q^8*#^6 - 303440005*q^9*#^6 + 
     73828823*q^10*#^6 - 13944358*q^11*#^6 + 2004397*q^12*#^6 - 
     211968*q^13*#^6 + 15551*q^14*#^6 - 707*q^15*#^6 + 15*q^16*#^6 + 
     40573750*#^7 - 194321870*q*#^7 + 428556710*q^2*#^7 - 577332522*q^3*#^7 + 
     531047781*q^4*#^7 - 352935527*q^5*#^7 + 174796607*q^6*#^7 - 
     65532605*q^7*#^7 + 18683338*q^8*#^7 - 4028575*q^9*#^7 + 
     646073*q^10*#^7 - 74613*q^11*#^7 + 5852*q^12*#^7 - 278*q^13*#^7 + 
     6*q^14*#^7 + 3735268*#^8 - 14073376*q*#^8 + 24027309*q^2*#^8 - 
     24596767*q^3*#^8 + 16813173*q^4*#^8 - 8077398*q^5*#^8 + 
     2791694*q^6*#^8 - 697319*q^7*#^8 + 124338*q^8*#^8 - 15314*q^9*#^8 + 
     1220*q^10*#^8 - 55*q^11*#^8 + q^12*#^8 + 219653*#^9 - 606282*q*#^9 + 
     739140*q^2*#^9 - 523302*q^3*#^9 + 237126*q^4*#^9 - 71242*q^5*#^9 + 
     14158*q^6*#^9 - 1787*q^7*#^9 + 129*q^8*#^9 - 4*q^9*#^9 + 7701*#^10 - 
     13720*q*#^10 + 10280*q^2*#^10 - 4150*q^3*#^10 + 951*q^4*#^10 - 
     117*q^5*#^10 + 6*q^6*#^10 + 141*#^11 - 121*q*#^11 + 37*q^2*#^11 - 
     4*q^3*#^11 + #^12 &, #^m&] + 

 RootSum[
     51 - 77*q + 44*q^2 - 11*q^3 + q^4 + 16*# - 11*q*# + 2*q^2*# + #^2&, #^m&]
) + 

q (q-3)/2 (
 RootSum[
    -25110 + 118758*q - 251251*q^2 + 314431*q^3 - 258654*q^4 + 146782*q^5 - 
     58595*q^6 + 16442*q^7 - 3176*q^8 + 402*q^9 - 30*q^10 + q^11 - 28962*# + 
     110570*q*# - 187327*q^2*# + 185713*q^3*# - 119231*q^4*# + 51744*q^5*# - 
     15359*q^6*# + 3077*q^7*# - 398*q^8*# + 30*q^9*# - q^10*# - 11153*#^2 + 
     31146*q*#^2 - 37743*q^2*#^2 + 25947*q^3*#^2 - 11063*q^4*#^2 + 
     2995*q^5*#^2 - 503*q^6*#^2 + 48*q^7*#^2 - 2*q^8*#^2 - 1713*#^3 + 
     2966*q*#^3 - 2148*q^2*#^3 + 831*q^3*#^3 - 181*q^4*#^3 + 21*q^5*#^3 - 
     q^6*#^3 - 93*#^4 + 68*q*#^4 - 19*q^2*#^4 + 2*q^3*#^4 - #^5&, #^m&] +
  
2 RootSum[ 
     1654872455 - 20073345230*q + 116693153541*q^2 - 432755419510*q^3 + 
     1149627171455*q^4 - 2328821591386*q^5 + 3738912196124*q^6 - 
     4881610705066*q^7 + 5276976307503*q^8 - 4783785879025*q^9 + 
     3670289148223*q^10 - 2398583924026*q^11 + 1340803641461*q^12 - 
     642612685358*q^13 + 264235451169*q^14 - 93124616368*q^15 + 
     28054979305*q^16 - 7192143536*q^17 + 1558434954*q^18 - 282742064*q^19 + 
     42391105*q^20 - 5157318*q^21 + 496071*q^22 - 36288*q^23 + 1896*q^24 - 
     63*q^25 + q^26 + 5337913590*# - 59181399318*q*# + 313806975903*q^2*# - 
     1059190503337*q^3*# + 2555190250398*q^4*# - 4689241125233*q^5*# + 
     6803122411799*q^6*# - 8004500152003*q^7*# + 7774478526640*q^8*# - 
     6311787195378*q^9*# + 4321145945687*q^10*# - 2509597684149*q^11*# + 
     1240972277382*q^12*# - 523358387450*q^13*# + 188206080455*q^14*# - 
     57593794384*q^15*# + 14937159626*q^16*# - 3262534941*q^17*# + 
     594640280*q^18*# - 89283825*q^19*# + 10845812*q^20*# - 1038661*q^21*# + 
     75433*q^22*# - 3902*q^23*# + 128*q^24*# - 2*q^25*# + 7362161876*#^2 - 
     73909795510*q*#^2 + 353918051094*q^2*#^2 - 1075775765903*q^3*#^2 + 
     2330174280864*q^4*#^2 - 3827378625522*q^5*#^2 + 4952696263102*q^6*#^2 - 
     5178007899613*q^7*#^2 + 4450261856778*q^8*#^2 - 3182275262431*q^9*#^2 + 
     1908936598042*q^10*#^2 - 965686165277*q^11*#^2 + 413135060275*q^12*#^2 - 
     149562454037*q^13*#^2 + 45747103760*q^14*#^2 - 11778292820*q^15*#^2 + 
     2536616223*q^16*#^2 - 452727128*q^17*#^2 + 66080384*q^18*#^2 - 
     7741654*q^19*#^2 + 708667*q^20*#^2 - 48688*q^21*#^2 + 2353*q^22*#^2 - 
     71*q^23*#^2 + q^24*#^2 + 5712759317*#^3 - 51352432488*q*#^3 + 
     219427032212*q^2*#^3 - 592999119093*q^3*#^3 + 1137519845939*q^4*#^3 - 
     1647585930989*q^5*#^3 + 1871152748486*q^6*#^3 - 1707885102894*q^7*#^3 + 
     1273871820804*q^8*#^3 - 785196177199*q^9*#^3 + 402848014715*q^10*#^3 - 
     172720109753*q^11*#^3 + 61956979274*q^12*#^3 - 18566203911*q^13*#^3 + 
     4627636248*q^14*#^3 - 952174501*q^15*#^3 + 159870057*q^16*#^3 - 
     21533603*q^17*#^3 + 2269232*q^18*#^3 - 180090*q^19*#^3 + 
     10114*q^20*#^3 - 358*q^21*#^3 + 6*q^22*#^3 + 2765489565*#^4 - 
     21959774652*q*#^4 + 82523784658*q^2*#^4 - 195211258118*q^3*#^4 + 
     326078905396*q^4*#^4 - 408916822578*q^5*#^4 + 399509897282*q^6*#^4 - 
     311415245414*q^7*#^4 + 196711930612*q^8*#^4 - 101689341160*q^9*#^4 + 
     43255923896*q^10*#^4 - 15166851878*q^11*#^4 + 4375718480*q^12*#^4 - 
     1033037383*q^13*#^4 + 197607542*q^14*#^4 - 30153799*q^15*#^4 + 
     3584178*q^16*#^4 - 319794*q^17*#^4 + 20147*q^18*#^4 - 799*q^19*#^4 + 
     15*q^20*#^4 + 876544703*#^5 - 6046368003*q*#^5 + 19625143871*q^2*#^5 - 
     39847241030*q^3*#^5 + 56739199672*q^4*#^5 - 60186533941*q^5*#^5 + 
     49301432249*q^6*#^5 - 31893475111*q^7*#^5 + 16520228153*q^8*#^5 - 
     6903714582*q^9*#^5 + 2333267739*q^10*#^5 - 636285763*q^11*#^5 + 
     138970473*q^12*#^5 - 23980162*q^13*#^5 + 3197301*q^14*#^5 - 
     317838*q^15*#^5 + 22183*q^16*#^5 - 970*q^17*#^5 + 20*q^18*#^5 + 
     185898280*#^6 - 1090235262*q*#^6 + 2985584626*q^2*#^6 - 
     5071639038*q^3*#^6 + 5984886089*q^4*#^6 - 5204525543*q^5*#^6 + 
     3451043821*q^6*#^6 - 1780224726*q^7*#^6 + 722084373*q^8*#^6 - 
     231070899*q^9*#^6 + 58141131*q^10*#^6 - 11380604*q^11*#^6 + 
     1698577*q^12*#^6 - 186826*q^13*#^6 + 14277*q^14*#^6 - 677*q^15*#^6 + 
     15*q^16*#^6 + 26491142*#^7 - 128316948*q*#^7 + 287136114*q^2*#^7 - 
     393823598*q^3*#^7 + 370085895*q^4*#^7 - 252131229*q^5*#^7 + 
     128419351*q^6*#^7 - 49662751*q^7*#^7 + 14645280*q^8*#^7 - 
     3274375*q^9*#^7 + 545655*q^10*#^7 - 65599*q^11*#^7 + 5364*q^12*#^7 - 
     266*q^13*#^7 + 6*q^14*#^7 + 2508100*#^8 - 9625468*q*#^8 + 
     16794767*q^2*#^8 - 17630843*q^3*#^8 + 12400245*q^4*#^8 - 
     6149304*q^5*#^8 + 2200260*q^6*#^8 - 570453*q^7*#^8 + 105808*q^8*#^8 - 
     13578*q^9*#^8 + 1128*q^10*#^8 - 53*q^11*#^8 + q^12*#^8 + 153223*#^9 - 
     436574*q*#^9 + 550496*q^2*#^9 - 403926*q^3*#^9 + 190114*q^4*#^9 - 
     59464*q^5*#^9 + 12330*q^6*#^9 - 1627*q^7*#^9 + 123*q^8*#^9 - 4*q^9*#^9 + 
     5715*#^10 - 10748*q*#^10 + 8454*q^2*#^10 - 3576*q^3*#^10 + 
     859*q^4*#^10 - 111*q^5*#^10 + 6*q^6*#^10 + 117*#^11 - 109*q*#^11 + 
     35*q^2*#^11 - 4*q^3*#^11 + #^12&, #^m&] 
) +
 
2q (q-4)(q-2)/3 ( 
 RootSum[
    -51 + 128*q - 121*q^2 + 55*q^3 - 12*q^4 + q^5 - 52*# + 87*q*# - 
     50*q^2*# + 12*q^3*# - q^4*# - 14*#^2 + 11*q*#^2 - 
     2*q^2*#^2 - #^3&, #^m&] +

 RootSum[ 
     33178711 - 307250457*q + 1341180103*q^2 - 3667519214*q^3 + 
     7042701343*q^4 - 10089919980*q^5 + 11184791149*q^6 - 9818668417*q^7 + 
     6929559745*q^8 - 3969001225*q^9 + 1854406233*q^10 - 707816353*q^11 + 
     220281471*q^12 - 55583424*q^13 + 11259601*q^14 - 1802869*q^15 + 
     222832*q^16 - 20491*q^17 + 1319*q^18 - 53*q^19 + q^20 + 148034758*# - 
     1238980845*q*# + 4868688877*q^2*# - 11935442373*q^3*# + 
     20455424729*q^4*# - 26029227458*q^5*# + 25492033939*q^6*# - 
     19655094155*q^7*# + 12102937233*q^8*# - 6002391743*q^9*# + 
     2406845943*q^10*# - 780128955*q^11*# + 203522753*q^12*# - 
     42356511*q^13*# + 6929046*q^14*# - 870638*q^15*# + 81023*q^16*# - 
     5256*q^17*# + 212*q^18*# - 4*q^19*# + 282275500*#^2 - 2114550730*q*#^2 + 
     7403111505*q^2*#^2 - 16090524841*q^3*#^2 + 24321058853*q^4*#^2 - 
     27137641271*q^5*#^2 + 23156175630*q^6*#^2 - 15443490726*q^7*#^2 + 
     8157631719*q^8*#^2 - 3437111965*q^9*#^2 + 1157464727*q^10*#^2 - 
     310688105*q^11*#^2 + 65956601*q^12*#^2 - 10920038*q^13*#^2 + 
     1378464*q^14*#^2 - 127959*q^15*#^2 + 8221*q^16*#^2 - 326*q^17*#^2 + 
     6*q^18*#^2 + 302165927*#^3 - 2002407894*q*#^3 + 6167735189*q^2*#^3 - 
     11724492524*q^3*#^3 + 15399534996*q^4*#^3 - 14823915798*q^5*#^3 + 
     10823504478*q^6*#^3 - 6118694670*q^7*#^3 + 2709477236*q^8*#^3 - 
     944465851*q^9*#^3 + 258926242*q^10*#^3 - 55453150*q^11*#^3 + 
     9152336*q^12*#^3 - 1137851*q^13*#^3 + 102688*q^14*#^3 - 6321*q^15*#^3 + 
     236*q^16*#^3 - 4*q^17*#^3 + 201000948*#^4 - 1161657479*q*#^4 + 
     3099381632*q^2*#^4 - 5065600813*q^3*#^4 + 5672839571*q^4*#^4 - 
     4611648156*q^5*#^4 + 2812023493*q^6*#^4 - 1310151939*q^7*#^4 + 
     470554591*q^8*#^4 - 130431728*q^9*#^4 + 27730750*q^10*#^4 - 
     4457388*q^11*#^4 + 528124*q^12*#^4 - 44225*q^13*#^4 + 2436*q^14*#^4 - 
     77*q^15*#^4 + q^16*#^4 + 87108373*#^5 - 431383209*q*#^5 + 
     977665299*q^2*#^5 - 1343992794*q^3*#^5 + 1251599575*q^4*#^5 - 
     834757018*q^5*#^5 + 410844261*q^6*#^5 - 151416853*q^7*#^5 + 
     41932074*q^8*#^5 - 8667129*q^9*#^5 + 1312989*q^10*#^5 - 
     140896*q^11*#^5 + 10077*q^12*#^5 - 427*q^13*#^5 + 8*q^14*#^5 + 
     25154120*#^6 - 104378103*q*#^6 + 195903748*q^2*#^6 - 219998005*q^3*#^6 + 
     164632491*q^4*#^6 - 86459459*q^5*#^6 + 32652725*q^6*#^6 - 
     8927125*q^7*#^6 + 1751308*q^8*#^6 - 240024*q^9*#^6 + 21766*q^10*#^6 - 
     1169*q^11*#^6 + 28*q^12*#^6 + 4876870*#^7 - 16456441*q*#^7 + 
     24705807*q^2*#^7 - 21750121*q^3*#^7 + 12437914*q^4*#^7 - 
     4826595*q^5*#^7 + 1286430*q^6*#^7 - 232321*q^7*#^7 + 27171*q^8*#^7 - 
     1855*q^9*#^7 + 56*q^10*#^7 + 630892*#^8 - 1659046*q*#^8 + 
     1893280*q^2*#^8 - 1226355*q^3*#^8 + 493319*q^4*#^8 - 126161*q^5*#^8 + 
     20016*q^6*#^8 - 1799*q^7*#^8 + 70*q^8*#^8 + 53191*#^9 - 102049*q*#^9 + 
     81433*q^2*#^9 - 34650*q^3*#^9 + 8291*q^4*#^9 - 1057*q^5*#^9 + 
     56*q^6*#^9 + 2779*#^10 - 3456*q*#^10 + 1632*q^2*#^10 - 347*q^3*#^10 + 
     28*q^4*#^10 + 81*#^11 - 49*q*#^11 + 8*q^2*#^11 + #^12 &, #^m&]
) +

(q-1)(q^2-5q+3)/3 (
RootSum[  
    -138 + 284*q - 226*q^2 + 85*q^3 - 15*q^4 + q^5 - 166*# + 186*q*# - 
     80*q^2*# + 15*q^3*# - q^4*# - 29*#^2 + 14*q*#^2 - 
     2*q^2*#^2 - #^3&, #^m&] +
 
2 RootSum[
     3509 - 17049*q + 36547*q^2 - 45518*q^3 + 36456*q^4 - 19601*q^5 + 
     7158*q^6 - 1752*q^7 + 275*q^8 - 25*q^9 + q^10 + 7381*# - 29664*q*# + 
     51590*q^2*# - 50987*q^3*# + 31561*q^4*# - 12685*q^5*# + 3309*q^6*# - 
     540*q^7*# + 50*q^8*# - 2*q^9*# + 5850*#^2 - 18478*q*#^2 + 
     24548*q^2*#^2 - 17929*q^3*#^2 + 7866*q^4*#^2 - 2115*q^5*#^2 + 
     338*q^6*#^2 - 29*q^7*#^2 + q^8*#^2 + 2189*#^3 - 5014*q*#^3 + 
     4599*q^2*#^3 - 2179*q^3*#^3 + 563*q^4*#^3 - 75*q^5*#^3 + 4*q^6*#^3 + 
     398*#^4 - 579*q*#^4 + 307*q^2*#^4 - 71*q^3*#^4 + 6*q^4*#^4 + 33*#^5 - 
     23*q*#^5 + 4*q^2*#^5 + #^6&, #^m&]
) +

q(q-2)(q-3)^2/4 (
2 RootSum[5 - 5*q + q^2 + 5*# - 2*q*# + #^2  &, #^m&] +
(q-5)^m ) + 

(q-1)(q^3-7q^2+14q-4)/4 ( 
2 RootSum[11 - 7*q + q^2 + 7*# - 2*q*# + #^2 &, #^m&] +
(q-1)^m ) + 

q(q-1)(q-3)(q-4)/2 (
RootSum[
 41 - 78*q + 49*q^2 - 12*q^3 + q^4 + 78*# - 98*q*# + 36*q^2*# - 4*q^3*# + 
 49*#^2 - 36*q*#^2 + 6*q^2*#^2 + 12*#^3 - 4*q*#^3 + #^4 &, #^m&] +
 
(q-3)^m ) + 

(q^5-10q^4+35q^3-50q^2+24q-1) (-1)^m 
]; 

(* -----------------------------------------------
   SQUARE 6P x nP

   -------------------------------------------------------------  *)
ZPP[6][m_] := Expand[ FullSimplify[ 
RootSum[
     -109 + 422*q - 681*q^2 + 598*q^3 - 309*q^4 + 93*q^5 - 15*q^6 + q^7 + 
     38*# - 68*q*# + 39*q^2*# - 10*q^3*# + q^4*# - #^2 &, #^m&]+
 
RootSum[
     -1884267 + 16703951*q - 70211630*q^2 + 185960167*q^3 - 347889815*q^4 + 
     488389118*q^5 - 533530852*q^6 + 464098186*q^7 - 326185418*q^8 + 
     186851845*q^9 - 87588439*q^10 + 33592560*q^11 - 10495556*q^12 + 
     2647330*q^13 - 531052*q^14 + 82760*q^15 - 9658*q^16 + 794*q^17 - 
     41*q^18 + q^19 + 1809361*# - 12502528*q*# + 40850378*q^2*# - 
     83893487*q^3*# + 121386275*q^4*# - 131415610*q^5*# + 110295876*q^6*# - 
     73327191*q^7*# + 39098146*q^8*# - 16812727*q^9*# + 5828269*q^10*# - 
     1618550*q^11*# + 355400*q^12*# - 60357*q^13*# + 7649*q^14*# - 
     681*q^15*# + 38*q^16*# - q^17*# - 429510*#^2 + 2197026*q*#^2 - 
     5284418*q^2*#^2 + 7921161*q^3*#^2 - 8268225*q^4*#^2 + 6358772*q^5*#^2 - 
     3715937*q^6*#^2 + 1676100*q^7*#^2 - 586234*q^8*#^2 + 158152*q^9*#^2 - 
     32374*q^10*#^2 + 4872*q^11*#^2 - 509*q^12*#^2 + 33*q^13*#^2 - q^14*#^2 + 
     28114*#^3 - 94100*q*#^3 + 145624*q^2*#^3 - 137193*q^3*#^3 + 
     87323*q^4*#^3 - 39322*q^5*#^3 + 12710*q^6*#^3 - 2917*q^7*#^3 + 
     456*q^8*#^3 - 44*q^9*#^3 + 2*q^10*#^3 - 483*#^4 + 727*q*#^4 - 
     524*q^2*#^4 + 234*q^3*#^4 - 68*q^4*#^4 + 12*q^5*#^4 - 
     q^6*#^4 + #^5 &, #^m&]+

2 RootSum[
     2768 - 13064*q + 27444*q^2 - 33854*q^3 + 27174*q^4 - 14830*q^5 + 
     5571*q^6 - 1422*q^7 + 236*q^8 - 23*q^9 + q^10 - 1388*# + 4348*q*# - 
     5999*q^2*# + 4772*q^3*# - 2397*q^4*# + 779*q^5*# - 160*q^6*# + 
     19*q^7*# - q^8*# + 79*#^2 - 122*q*#^2 + 71*q^2*#^2 - 19*q^3*#^2 + 
     2*q^4*#^2 - #^3 &, #^m&]+

2 (25 - 44*q + 30*q^2 - 9*q^3 + q^4)^m + 

(q-1) RootSum[
    -1001313240 + 14915306100*q - 106858672508*q^2 + 490441447596*q^3 - 
     1620328556928*q^4 + 4104954648198*q^5 - 8294394521335*q^6 + 
     13726015815173*q^7 - 18955656732194*q^8 + 22146920146514*q^9 - 
     22114094214160*q^10 + 19013614290378*q^11 - 14153689927888*q^12 + 
     9156490263806*q^13 - 5160207917210*q^14 + 2536007207019*q^15 - 
     1086717371841*q^16 + 405485686916*q^17 - 131395822935*q^18 + 
     36827548088*q^19 - 8877048728*q^20 + 1826029470*q^21 - 317246398*q^22 + 
     45910265*q^23 - 5430390*q^24 + 511211*q^25 - 36822*q^26 + 1905*q^27 - 
     63*q^28 + q^29 + 2686139998*# - 35783602060*q*# + 228936424118*q^2*# - 
     937067190066*q^3*# + 2757671570002*q^4*# - 6216115687996*q^5*# + 
     11163607755433*q^6*# - 16402775848975*q^7*# + 20090767452185*q^8*# - 
     20794870836317*q^9*# + 18371493634072*q^10*# - 13955398004576*q^11*# + 
     9162504464219*q^12*# - 5217568857760*q^13*# + 2581985604934*q^14*# - 
     1111007809994*q^15*# + 415354857032*q^16*# - 134623917494*q^17*# + 
     37691029311*q^18*# - 9066388472*q^19*# + 1859854916*q^20*# - 
     322101896*q^21*# + 46457485*q^22*# - 5477056*q^23*# + 514043*q^24*# - 
     36931*q^25*# + 1907*q^26*# - 63*q^27*# + q^28*# - 2800080225*#^2 + 
     33010626091*q*#^2 - 186395900732*q^2*#^2 + 671568714356*q^3*#^2 - 
     1735012948608*q^4*#^2 + 3423949186850*q^5*#^2 - 5367850603346*q^6*#^2 + 
     6863342926869*q^7*#^2 - 7289989700248*q^8*#^2 + 6517745907564*q^9*#^2 - 
     4951683503266*q^10*#^2 + 3217898262929*q^11*#^2 - 
     1796587478238*q^12*#^2 + 863838525940*q^13*#^2 - 357943546875*q^14*#^2 + 
     127687758766*q^15*#^2 - 39105380210*q^16*#^2 + 10234063268*q^17*#^2 - 
     2272944895*q^18*#^2 + 424289816*q^19*#^2 - 65688000*q^20*#^2 + 
     8280213*q^21*#^2 - 827812*q^22*#^2 + 63122*q^23*#^2 - 3447*q^24*#^2 + 
     120*q^25*#^2 - 2*q^26*#^2 + 1491671291*#^3 - 15311542203*q*#^3 + 
     74975788099*q^2*#^3 - 233317536923*q^3*#^3 + 518485820580*q^4*#^3 - 
     876290530606*q^5*#^3 + 1171035356042*q^6*#^3 - 1269734190241*q^7*#^3 + 
     1137116308584*q^8*#^3 - 851596565866*q^9*#^3 + 537883283070*q^10*#^3 - 
     288091986123*q^11*#^3 + 131226288774*q^12*#^3 - 50865403112*q^13*#^3 + 
     16751142964*q^14*#^3 - 4668751312*q^15*#^3 + 1094192507*q^16*#^3 - 
     213594797*q^17*#^3 + 34264088*q^18*#^3 - 4432106*q^19*#^3 + 
     449914*q^20*#^3 - 34422*q^21*#^3 + 1860*q^22*#^3 - 63*q^23*#^3 + 
     q^24*#^3 - 446399176*#^4 + 3902413959*q*#^4 - 16181600794*q^2*#^4 + 
     42397323779*q^3*#^4 - 78855199107*q^4*#^4 + 110835852647*q^5*#^4 - 
     122323985187*q^6*#^4 + 108684647233*q^7*#^4 - 79048638068*q^8*#^4 + 
     47583004743*q^9*#^4 - 23863020189*q^10*#^4 + 10001092864*q^11*#^4 - 
     3502213219*q^12*#^4 + 1021249203*q^13*#^4 - 246261474*q^14*#^4 + 
     48558342*q^15*#^4 - 7698581*q^16*#^4 + 957101*q^17*#^4 - 
     89805*q^18*#^4 + 5975*q^19*#^4 - 251*q^20*#^4 + 5*q^21*#^4 + 
     77253353*#^5 - 558355925*q*#^5 + 1898937172*q^2*#^5 - 
     4048503038*q^3*#^5 + 6076941202*q^4*#^5 - 6832441563*q^5*#^5 + 
     5971978368*q^6*#^5 - 4154042879*q^7*#^5 + 2333098231*q^8*#^5 - 
     1066560699*q^9*#^5 + 397910859*q^10*#^5 - 120869768*q^11*#^5 + 
     29665805*q^12*#^5 - 5800836*q^13*#^5 + 883292*q^14*#^5 - 
     100988*q^15*#^5 + 8157*q^16*#^5 - 415*q^17*#^5 + 10*q^18*#^5 - 
     7689338*#^6 + 44087165*q*#^6 - 117609017*q^2*#^6 + 194581547*q^3*#^6 - 
     224164099*q^4*#^6 + 191052825*q^5*#^6 - 124733866*q^6*#^6 + 
     63628411*q^7*#^6 - 25597391*q^8*#^6 + 8126099*q^9*#^6 - 
     2019358*q^10*#^6 + 385657*q^11*#^6 - 54758*q^12*#^6 + 5452*q^13*#^6 - 
     340*q^14*#^6 + 10*q^15*#^6 + 430081*#^7 - 1836443*q*#^7 + 
     3587237*q^2*#^7 - 4281575*q^3*#^7 + 3502529*q^4*#^7 - 2078829*q^5*#^7 + 
     920759*q^6*#^7 - 307182*q^7*#^7 + 76659*q^8*#^7 - 13952*q^9*#^7 + 
     1756*q^10*#^7 - 137*q^11*#^7 + 5*q^12*#^7 - 12932*#^8 + 36721*q*#^8 - 
     46247*q^2*#^8 + 34725*q^3*#^8 - 17374*q^4*#^8 + 6047*q^5*#^8 - 
     1465*q^6*#^8 + 237*q^7*#^8 - 23*q^8*#^8 + q^9*#^8 + 189*#^9 - 
     269*q*#^9 + 156*q^2*#^9 - 51*q^3*#^9 + 10*q^4*#^9 - 
     q^5*#^9 - #^10 &, #^m&]+
 
2(q-1) RootSum[
     179969626200 - 2678229178116*q + 19262905212200*q^2 - 
     89183822773686*q^3 + 298666290575608*q^4 - 770740822576422*q^5 + 
     1594409775768698*q^6 - 2715634267514961*q^7 + 3881553555507450*q^8 - 
     4721909009979230*q^9 + 4941036728519532*q^10 - 4483528816212707*q^11 + 
     3549757716636184*q^12 - 2463565180785737*q^13 + 1503748336879448*q^14 - 
     809128034264224*q^15 + 384282363481018*q^16 - 161152481018044*q^17 + 
     59641692949488*q^18 - 19452017406576*q^19 + 5577396230315*q^20 - 
     1400965367843*q^21 + 306816838557*q^22 - 58216848677*q^23 + 
     9492073362*q^24 - 1315663820*q^25 + 152836159*q^26 - 14597004*q^27 + 
     1115814*q^28 - 65616*q^29 + 2786*q^30 - 76*q^31 + q^32 - 
     403980021748*# + 5482568565772*q*# - 35913691708470*q^2*# + 
     151234961363426*q^3*# - 460046869883330*q^4*# + 1076931493390585*q^5*# - 
     2018113930543114*q^6*# + 3109343431903908*q^7*# - 
     4014380493844603*q^8*# + 4404350977651273*q^9*# - 
     4149866229674658*q^10*# + 3384883004868009*q^11*# - 
     2404533824219846*q^12*# + 1494297985212122*q^13*# - 
     814962037147819*q^14*# + 390851999910128*q^15*# - 
     165003496254567*q^16*# + 61317111976411*q^17*# - 20037833917353*q^18*# + 
     5746766346431*q^19*# - 1441882047547*q^20*# + 315088827629*q^21*# - 
     59609972348*q^22*# + 9685582059*q^23*# - 1337476808*q^24*# + 
     154783069*q^25*# - 14729482*q^26*# + 1122273*q^27*# - 65817*q^28*# + 
     2789*q^29*# - 76*q^30*# + q^31*# + 358449868018*#^2 - 
     4383763747220*q*#^2 + 25823152370190*q^2*#^2 - 97574401064758*q^3*#^2 + 
     265713350288080*q^4*#^2 - 555458885345352*q^5*#^2 + 
     927052973594129*q^6*#^2 - 1268430116018387*q^7*#^2 + 
     1449714418955245*q^8*#^2 - 1403140112199374*q^9*#^2 + 
     1161809735146328*q^10*#^2 - 829204456641907*q^11*#^2 + 
     512950757187747*q^12*#^2 - 276090956422025*q^13*#^2 + 
     129613393484368*q^14*#^2 - 53134020412731*q^15*#^2 + 
     19019467724069*q^16*#^2 - 5937158406814*q^17*#^2 + 
     1612168810522*q^18*#^2 - 379293051490*q^19*#^2 + 76883489681*q^20*#^2 - 
     13324906434*q^21*#^2 + 1954392744*q^22*#^2 - 239267564*q^23*#^2 + 
     23993409*q^24*#^2 - 1919098*q^25*#^2 + 117707*q^26*#^2 - 5197*q^27*#^2 + 
     147*q^28*#^2 - 2*q^29*#^2 - 163272883742*#^3 + 1774264568608*q*#^3 - 
     9259752632615*q^2*#^3 + 30902724693294*q^3*#^3 - 
     74079259822104*q^4*#^3 + 135827862419714*q^5*#^3 - 
     198054220013925*q^6*#^3 + 235727569223523*q^7*#^3 - 
     233247269815767*q^8*#^3 + 194411804266798*q^9*#^3 - 
     137807697709838*q^10*#^3 + 83643458277524*q^11*#^3 - 
     43673923168656*q^12*#^3 + 19673396354021*q^13*#^3 - 
     7654840903783*q^14*#^3 + 2571943894667*q^15*#^3 - 
     744829768609*q^16*#^3 + 185273141798*q^17*#^3 - 39374182868*q^18*#^3 + 
     7095336215*q^19*#^3 - 1072988884*q^20*#^3 + 134260223*q^21*#^3 - 
     13633031*q^22*#^3 + 1092959*q^23*#^3 - 66422*q^24*#^3 + 2867*q^25*#^3 - 
     78*q^26*#^3 + q^27*#^3 + 42224011710*#^4 - 400725153462*q*#^4 + 
     1819297324258*q^2*#^4 - 5259479995603*q^3*#^4 + 10871559885188*q^4*#^4 - 
     17102089744078*q^5*#^4 + 21276301191803*q^6*#^4 - 
     21472748090930*q^7*#^4 + 17891523699050*q^8*#^4 - 
     12459682382562*q^9*#^4 + 7313847468045*q^10*#^4 - 
     3638855917551*q^11*#^4 + 1539228948479*q^12*#^4 - 
     554054997152*q^13*#^4 + 169509349590*q^14*#^4 - 43929629443*q^15*#^4 + 
     9587694487*q^16*#^4 - 1746839027*q^17*#^4 + 262365914*q^18*#^4 - 
     31909103*q^19*#^4 + 3062473*q^20*#^4 - 223121*q^21*#^4 + 
     11589*q^22*#^4 - 382*q^23*#^4 + 6*q^24*#^4 - 6575931936*#^5 + 
     53345592983*q*#^5 - 205951178987*q^2*#^5 + 503467504662*q^3*#^5 - 
     874582995969*q^4*#^5 + 1148276950577*q^5*#^5 - 1183088135141*q^6*#^5 + 
     980195106967*q^7*#^5 - 663742919512*q^8*#^5 + 371300491717*q^9*#^5 - 
     172710040991*q^10*#^5 + 67005106191*q^11*#^5 - 21680720579*q^12*#^5 + 
     5832287187*q^13*#^5 - 1295789506*q^14*#^5 + 235222517*q^15*#^5 - 
     34322400*q^16*#^5 + 3928370*q^17*#^5 - 339678*q^18*#^5 + 
     20862*q^19*#^5 - 811*q^20*#^5 + 15*q^21*#^5 + 636341122*#^6 - 
     4289009176*q*#^6 + 13662993039*q^2*#^6 - 27350513575*q^3*#^6 + 
     38574149903*q^4*#^6 - 40721511004*q^5*#^6 + 33359147313*q^6*#^6 - 
     21689822084*q^7*#^6 + 11349445563*q^8*#^6 - 4815874419*q^9*#^6 + 
     1661219698*q^10*#^6 - 464741783*q^11*#^6 + 104659950*q^12*#^6 - 
     18714183*q^13*#^6 + 2598214*q^14*#^6 - 270223*q^15*#^6 + 
     19822*q^16*#^6 - 915*q^17*#^6 + 20*q^18*#^6 - 38488242*#^7 + 
     206984920*q*#^7 - 521037671*q^2*#^7 + 815287005*q^3*#^7 - 
     887650711*q^4*#^7 + 712885136*q^5*#^7 - 436587031*q^6*#^7 + 
     207736291*q^7*#^7 - 77461798*q^8*#^7 + 22641932*q^9*#^7 - 
     5146151*q^10*#^7 + 893139*q^11*#^7 - 114563*q^12*#^7 + 10251*q^13*#^7 - 
     572*q^14*#^7 + 15*q^15*#^7 + 1422891*#^8 - 5728860*q*#^8 + 
     10640861*q^2*#^8 - 12080471*q^3*#^8 + 9352568*q^4*#^8 - 
     5209897*q^5*#^8 + 2144022*q^6*#^8 - 657367*q^7*#^8 + 149103*q^8*#^8 - 
     24399*q^9*#^8 + 2733*q^10*#^8 - 188*q^11*#^8 + 6*q^12*#^8 - 30137*#^9 + 
     80889*q*#^9 - 97749*q^2*#^9 + 70018*q^3*#^9 - 32850*q^4*#^9 + 
     10485*q^5*#^9 - 2276*q^6*#^9 + 323*q^7*#^9 - 27*q^8*#^9 + q^9*#^9 + 
     313*#^10 - 422*q*#^10 + 244*q^2*#^10 - 76*q^3*#^10 + 13*q^4*#^10 - 
     q^5*#^10 - #^11  &, #^m&]+
 
(q-1) RootSum[
    -449567263530 + 6855716077020*q - 50628704660532*q^2 + 
     241141616653266*q^3 - 832363638261846*q^4 + 2218206072912954*q^5 - 
     4747764701343855*q^6 + 8382925807113777*q^7 - 12445773891124639*q^8 + 
     15758242328876743*q^9 - 17198754033004653*q^10 + 
     16313401696427117*q^11 - 13532501388995848*q^12 + 
     9864418492890632*q^13 - 6341064190228986*q^14 + 3603549988865241*q^15 - 
     1813230014458609*q^16 + 808412989672873*q^17 - 319314786033870*q^18 + 
     111635133653761*q^19 - 34482449058314*q^20 + 9384832363986*q^21 - 
     2242055529687*q^22 + 467824459367*q^23 - 84705068242*q^24 + 
     13196948602*q^25 - 1749992582*q^26 + 194699243*q^27 - 17826469*q^28 + 
     1307461*q^29 - 73827*q^30 + 3012*q^31 - 79*q^32 + q^33 + 
     1090698981570*# - 15073718204598*q*# + 100799307335196*q^2*# - 
     434382802255302*q^3*# + 1355525922718826*q^4*# - 
     3263247006026672*q^5*# + 6304487374238956*q^6*# - 
     10039746469572530*q^7*# + 13432533285517560*q^8*# - 
     15313548210139490*q^9*# + 15034609352033736*q^10*# - 
     12815146185740522*q^11*# + 9542180689198192*q^12*# - 
     6235545479873527*q^13*# + 3588077078559297*q^14*# - 
     1822182069551737*q^15*# + 817749279975716*q^16*# - 
     324417068462264*q^17*# + 113712770868574*q^18*# - 
     35164596798862*q^19*# + 9570552698137*q^20*# - 2284412405646*q^21*# + 
     475926804252*q^22*# - 85998790163*q^23*# + 13367629526*q^24*# - 
     1768296160*q^25*# + 196255697*q^26*# - 17927505*q^27*# + 
     1312166*q^28*# - 73967*q^29*# + 3014*q^30*# - 79*q^31*# + q^32*# - 
     1056476744127*#^2 + 13064025182075*q*#^2 - 78044578099207*q^2*#^2 + 
     299975690794969*q^3*#^2 - 833511697033641*q^4*#^2 + 
     1783434334078201*q^5*#^2 - 3056399548227167*q^6*#^2 + 
     4308314152426474*q^7*#^2 - 5090273307434429*q^8*#^2 + 
     5111101500063052*q^9*#^2 - 4406589303537576*q^10*#^2 + 
     3287416353147992*q^11*#^2 - 2134276484513865*q^12*#^2 + 
     1210786108694121*q^13*#^2 - 601849679029991*q^14*#^2 + 
     262524816396261*q^15*#^2 - 100527615183219*q^16*#^2 + 
     33769919821744*q^17*#^2 - 9933819625513*q^18*#^2 + 
     2551141881878*q^19*#^2 - 569491277499*q^20*#^2 + 109844826389*q^21*#^2 - 
     18161690340*q^22*#^2 + 2547087533*q^23*#^2 - 298778660*q^24*#^2 + 
     28760714*q^25*#^2 - 2211992*q^26*#^2 + 130661*q^27*#^2 - 5564*q^28*#^2 + 
     152*q^29*#^2 - 2*q^30*#^2 + 526111990030*#^3 - 5733569842894*q*#^3 + 
     30117308545992*q^2*#^3 - 101535081087064*q^3*#^3 + 
     246804083902850*q^4*#^3 - 460648115356986*q^5*#^3 + 
     686504239998297*q^6*#^3 - 838643403955739*q^7*#^3 + 
     855470182777164*q^8*#^3 - 738482518523495*q^9*#^3 + 
     544797329424988*q^10*#^3 - 345919297527151*q^11*#^3 + 
     189988919121260*q^12*#^3 - 90553393680799*q^13*#^3 + 
     37519009003079*q^14*#^3 - 13517803544703*q^15*#^3 + 
     4230722562743*q^16*#^3 - 1147393789125*q^17*#^3 + 
     268579254804*q^18*#^3 - 53951625865*q^19*#^3 + 9227736485*q^20*#^3 - 
     1329697232*q^21*#^3 + 159148302*q^22*#^3 - 15517257*q^23*#^3 + 
     1199336*q^24*#^3 - 70579*q^25*#^3 + 2965*q^26*#^3 - 79*q^27*#^3 + 
     q^28*#^3 - 146547527565*#^4 + 1382440438970*q*#^4 - 
     6266172212493*q^2*#^4 + 18166835201447*q^3*#^4 - 
     37831717247371*q^4*#^4 + 60243136401777*q^5*#^4 - 
     76245469020410*q^6*#^4 + 78695417396918*q^7*#^4 - 
     67433621512540*q^8*#^4 + 48583395572791*q^9*#^4 - 
     29692742490136*q^10*#^4 + 15487671855123*q^11*#^4 - 
     6919940503658*q^12*#^4 + 2652907757186*q^13*#^4 - 
     872460724102*q^14*#^4 + 245614020167*q^15*#^4 - 58944802731*q^16*#^4 + 
     11981698191*q^17*#^4 - 2043780856*q^18*#^4 + 288763984*q^19*#^4 - 
     33184655*q^20*#^4 + 3022113*q^21*#^4 - 209778*q^22*#^4 + 
     10423*q^23*#^4 - 330*q^24*#^4 + 5*q^25*#^4 + 23825380679*#^5 - 
     190218415544*q*#^5 + 726765551571*q^2*#^5 - 1767945581000*q^3*#^5 + 
     3073284547362*q^4*#^5 - 4061510166555*q^5*#^5 + 4238162528631*q^6*#^5 - 
     3579845797715*q^7*#^5 + 2489161371433*q^8*#^5 - 1441059427614*q^9*#^5 + 
     699739533289*q^10*#^5 - 286149016408*q^11*#^5 + 98671236956*q^12*#^5 - 
     28647907060*q^13*#^5 + 6973147458*q^14*#^5 - 1412287186*q^15*#^5 + 
     235263359*q^16*#^5 - 31691462*q^17*#^5 + 3366890*q^18*#^5 - 
     271582*q^19*#^5 + 15632*q^20*#^5 - 572*q^21*#^5 + 10*q^22*#^5 - 
     2307939141*#^6 + 15134777562*q*#^6 - 47241859291*q^2*#^6 + 
     93302743436*q^3*#^6 - 130733217470*q^4*#^6 + 138108673892*q^5*#^6 - 
     114104203400*q^6*#^6 + 75466411188*q^7*#^6 - 40556463241*q^8*#^6 + 
     17869880922*q^9*#^6 - 6483221886*q^10*#^6 + 1936850705*q^11*#^6 - 
     474501246*q^12*#^6 + 94482854*q^13*#^6 - 15065332*q^14*#^6 + 
     1879229*q^15*#^6 - 176771*q^16*#^6 + 11797*q^17*#^6 - 498*q^18*#^6 + 
     10*q^19*#^6 + 132676389*#^7 - 684883544*q*#^7 + 1670056363*q^2*#^7 - 
     2553171141*q^3*#^7 + 2739317970*q^4*#^7 - 2187725324*q^5*#^7 + 
     1345855345*q^6*#^7 - 650832461*q^7*#^7 + 250129796*q^8*#^7 - 
     76677786*q^9*#^7 + 18690484*q^10*#^7 - 3584536*q^11*#^7 + 
     530124*q^12*#^7 - 58415*q^13*#^7 + 4519*q^14*#^7 - 219*q^15*#^7 + 
     5*q^16*#^7 - 4367901*#^8 + 16599304*q*#^8 - 29461312*q^2*#^8 + 
     32303791*q^3*#^8 - 24405848*q^4*#^8 + 13415280*q^5*#^8 - 
     5519107*q^6*#^8 + 1720201*q^7*#^8 - 405929*q^8*#^8 + 71535*q^9*#^8 - 
     9128*q^10*#^8 + 795*q^11*#^8 - 42*q^12*#^8 + q^13*#^8 + 75707*#^9 - 
     187072*q*#^9 + 212066*q^2*#^9 - 144403*q^3*#^9 + 65063*q^4*#^9 - 
     20118*q^5*#^9 + 4271*q^6*#^9 - 601*q^7*#^9 + 51*q^8*#^9 - 2*q^9*#^9 - 
     576*#^10 + 673*q*#^10 - 345*q^2*#^10 + 97*q^3*#^10 - 15*q^4*#^10 + 
     q^5*#^10 + #^11  &, #^m&]+
 
2(q-1) RootSum[
     2798259333120 - 47476191694080*q + 390585530683008*q^2 - 
     2075974783766976*q^3 + 8012967432578208*q^4 - 23937416780258704*q^5 + 
     57595782404056472*q^6 - 114689543103109124*q^7 + 
     192731468293211110*q^8 - 277332082946962182*q^9 + 
     345544572500620026*q^10 - 376034217530337539*q^11 + 
     359851072092032294*q^12 - 304446311912173332*q^13 + 
     228665758229142850*q^14 - 152960444745126151*q^15 + 
     91340772934711022*q^16 - 48770118891542445*q^17 + 
     23304811687536790*q^18 - 9969133133322234*q^19 + 3816189208601530*q^20 - 
     1305937392154794*q^21 + 398838950123358*q^22 - 108441422902748*q^23 + 
     26163205501663*q^24 - 5577466253835*q^25 + 1044905020197*q^26 - 
     170853481385*q^27 + 24170399726*q^28 - 2925436816*q^29 + 
     298536011*q^30 - 25188668*q^31 + 1710054*q^32 - 89760*q^33 + 3418*q^34 - 
     84*q^35 + q^36 - 6475560453888*# + 101112114285344*q*# - 
     764823054010896*q^2*# + 3733936141924488*q^3*# - 
     13225756531411940*q^4*# + 36221454817504632*q^5*# - 
     79820328983478190*q^6*# + 145426628780224291*q^7*# - 
     223367395102171696*q^8*# + 293458548807227175*q^9*# - 
     333457854049503726*q^10*# + 330550919880922229*q^11*# - 
     287779071542549741*q^12*# + 221199641379317584*q^13*# - 
     150722038137976616*q^14*# + 91319755329934299*q^15*# - 
     49306103476952414*q^16*# + 23757443185410568*q^17*# - 
     10222656773664501*q^18*# + 3928198279845088*q^19*# - 
     1347062513966584*q^20*# + 411655158889804*q^21*# - 
     111861714271596*q^22*# + 26946817151664*q^23*# - 5731329028061*q^24*# + 
     1070663721307*q^25*# - 174498789753*q^26*# + 24600989729*q^27*# - 
     2967130586*q^28*# + 301760553*q^29*# - 25380246*q^30*# + 
     1718265*q^31*# - 89986*q^32*# + 3421*q^33*# - 84*q^34*# + q^35*# + 
     5963229666304*#^2 - 84872362305016*q*#^2 + 584269591688308*q^2*#^2 - 
     2591857368495192*q^3*#^2 + 8327682476674188*q^4*#^2 - 
     20651581612667119*q^5*#^2 + 41129870748996888*q^6*#^2 - 
     67585820708830626*q^7*#^2 + 93419825089630671*q^8*#^2 - 
     110186939848334197*q^9*#^2 + 112111029903486323*q^10*#^2 - 
     99224334423187172*q^11*#^2 + 76883132306296449*q^12*#^2 - 
     52410606140600732*q^13*#^2 + 31548105010308607*q^14*#^2 - 
     16812118361691233*q^15*#^2 + 7944872248946692*q^16*#^2 - 
     3332041843453744*q^17*#^2 + 1240154192292033*q^18*#^2 - 
     409264880357922*q^19*#^2 + 119548159723982*q^20*#^2 - 
     30826868682991*q^21*#^2 + 6991052667198*q^22*#^2 - 
     1387463746289*q^23*#^2 + 239413907307*q^24*#^2 - 35618738981*q^25*#^2 + 
     4519292336*q^26*#^2 - 482044927*q^27*#^2 + 42396320*q^28*#^2 - 
     2992729*q^29*#^2 + 162947*q^30*#^2 - 6422*q^31*#^2 + 163*q^32*#^2 - 
     2*q^33*#^2 - 2882950980256*#^3 + 36966947402896*q*#^3 - 
     228778793110690*q^2*#^3 + 910294469821606*q^3*#^3 - 
     2617066285723702*q^4*#^3 + 5792172978765726*q^5*#^3 - 
     10266792783880548*q^6*#^3 + 14969721075776557*q^7*#^3 - 
     18300106478967547*q^8*#^3 + 19021463516091584*q^9*#^3 - 
     16988359136194211*q^10*#^3 + 13140901645691120*q^11*#^3 - 
     8856348144187940*q^12*#^3 + 5223232721869589*q^13*#^3 - 
     2703960613961690*q^14*#^3 + 1230985209977537*q^15*#^3 - 
     493229781496401*q^16*#^3 + 173899854132559*q^17*#^3 - 
     53884983770797*q^18*#^3 + 14640409558929*q^19*#^3 - 
     3475687937460*q^20*#^3 + 717507156076*q^21*#^3 - 127967438616*q^22*#^3 + 
     19550995095*q^23*#^3 - 2530431683*q^24*#^3 + 273383551*q^25*#^3 - 
     24168720*q^26*#^3 + 1700452*q^27*#^3 - 91403*q^28*#^3 + 3517*q^29*#^3 - 
     86*q^30*#^3 + q^31*#^3 + 814161290220*#^4 - 9272693504074*q*#^4 + 
     50825059438247*q^2*#^4 - 178563253750640*q^3*#^4 + 
     451815547320206*q^4*#^4 - 877008256094248*q^5*#^4 + 
     1358197379567847*q^6*#^4 - 1723081664322218*q^7*#^4 + 
     1824441087274125*q^8*#^4 - 1634240885941562*q^9*#^4 + 
     1250800242511875*q^10*#^4 - 823966196189618*q^11*#^4 + 
     469607059621362*q^12*#^4 - 232362782975331*q^13*#^4 + 
     100012527882910*q^14*#^4 - 37466804700480*q^15*#^4 + 
     12206983376924*q^16*#^4 - 3451473652342*q^17*#^4 + 
     843816154146*q^18*#^4 - 177419456712*q^19*#^4 + 31843472021*q^20*#^4 - 
     4829519240*q^21*#^4 + 610513007*q^22*#^4 - 63128132*q^23*#^4 + 
     5199353*q^24*#^4 - 327914*q^25*#^4 + 14865*q^26*#^4 - 431*q^27*#^4 + 
     6*q^28*#^4 - 142305267218*#^5 + 1414945392938*q*#^5 - 
     6745676566866*q^2*#^5 + 20532802216423*q^3*#^5 - 
     44822487342238*q^4*#^5 + 74719114429417*q^5*#^5 - 
     98880037063570*q^6*#^5 + 106601660069840*q^7*#^5 - 
     95327682257127*q^8*#^5 + 71618350434309*q^9*#^5 - 
     45614881349610*q^10*#^5 + 24782914087190*q^11*#^5 - 
     11530247258609*q^12*#^5 + 4602186862881*q^13*#^5 - 
     1575836569973*q^14*#^5 + 462003861076*q^15*#^5 - 115520694230*q^16*#^5 + 
     24481764196*q^17*#^5 - 4357649424*q^18*#^5 + 643182530*q^19*#^5 - 
     77317453*q^20*#^5 + 7376863*q^21*#^5 - 537415*q^22*#^5 + 
     28080*q^23*#^5 - 937*q^24*#^5 + 15*q^25*#^5 + 15920620292*#^6 - 
     135228470083*q*#^6 + 548110597753*q^2*#^6 - 1411241624832*q^3*#^6 + 
     2591660641595*q^4*#^6 - 3612678405443*q^5*#^6 + 3971123626364*q^6*#^6 - 
     3529391503276*q^7*#^6 + 2579609526495*q^8*#^6 - 1568421578301*q^9*#^6 + 
     799199879156*q^10*#^6 - 342728269483*q^11*#^6 + 123860329034*q^12*#^6 - 
     37671486384*q^13*#^6 + 9602293924*q^14*#^6 - 2036114256*q^15*#^6 + 
     355087452*q^16*#^6 - 50079309*q^17*#^6 + 5571566*q^18*#^6 - 
     470805*q^19*#^6 + 28403*q^20*#^6 - 1090*q^21*#^6 + 20*q^22*#^6 - 
     1157360130*#^7 + 8158998582*q*#^7 - 27272684843*q^2*#^7 + 
     57517676115*q^3*#^7 - 85880564809*q^4*#^7 + 96529936794*q^5*#^7 - 
     84753998178*q^6*#^7 + 59512425795*q^7*#^7 - 33925929526*q^8*#^7 + 
     15843193347*q^9*#^7 - 6086660639*q^10*#^7 + 1923723628*q^11*#^7 - 
     498084814*q^12*#^7 + 104706373*q^13*#^7 - 17606397*q^14*#^7 + 
     2313426*q^15*#^7 - 228977*q^16*#^7 + 16062*q^17*#^7 - 712*q^18*#^7 + 
     15*q^19*#^7 + 54512492*#^8 - 306128088*q*#^8 + 807747453*q^2*#^8 - 
     1331680929*q^3*#^8 + 1537612640*q^4*#^8 - 1319978294*q^5*#^8 + 
     872220934*q^6*#^8 - 452782462*q^7*#^8 + 186660346*q^8*#^8 - 
     61311441*q^9*#^8 + 15987423*q^10*#^8 - 3272826*q^11*#^8 + 
     515206*q^12*#^8 - 60224*q^13*#^8 + 4923*q^14*#^8 - 251*q^15*#^8 + 
     6*q^16*#^8 - 1623065*#^9 + 6809428*q*#^9 - 13228915*q^2*#^9 + 
     15809567*q^3*#^9 - 12998345*q^4*#^9 + 7775160*q^5*#^9 - 
     3482451*q^6*#^9 + 1181679*q^7*#^9 - 303191*q^8*#^9 + 57900*q^9*#^9 - 
     7957*q^10*#^9 + 739*q^11*#^9 - 41*q^12*#^9 + q^13*#^9 + 28839*#^10 - 
     80445*q*#^10 + 101015*q^2*#^10 - 75694*q^3*#^10 + 37583*q^4*#^10 - 
     12885*q^5*#^10 + 3056*q^6*#^10 - 483*q^7*#^10 + 46*q^8*#^10 - 
     2*q^9*#^10 - 271*#^11 + 378*q*#^11 - 218*q^2*#^11 + 68*q^3*#^11 - 
     12*q^4*#^11 + q^5*#^11 + #^12  &, #^m&]+

(q-1) RootSum[
     262 - 642*q + 656*q^2 - 352*q^3 + 104*q^4 - 16*q^5 + q^6 - 38*# + 
     42*q*# - 16*q^2*# + 2*q^3*# + #^2  &, #^m&]+

((-2 + q)(1 + q)/2) (14 - 20*q + 8*q^2 - q^3)^m +   
 
((-2 + q)(-1 + q)/2) RootSum[
    -10895022960 + 148903347266*q - 979719771714*q^2 + 4132761632134*q^3 - 
     12557237560460*q^4 + 29271949350112*q^5 - 54442286555418*q^6 + 
     82948344193766*q^7 - 105479997867050*q^8 + 113482639133867*q^9 - 
     104340876354867*q^10 + 82599807210304*q^11 - 56605169280270*q^12 + 
     33707126860194*q^13 - 17482337657668*q^14 + 7906105727133*q^15 - 
     3117189937740*q^16 + 1070121473002*q^17 - 319047095483*q^18 + 
     82281284736*q^19 - 18252868917*q^20 + 3456433676*q^21 - 553027301*q^22 + 
     73741313*q^23 - 8041861*q^24 + 698514*q^25 - 46463*q^26 + 2222*q^27 - 
     68*q^28 + q^29 + 30361985092*# - 373500993684*q*# + 
     2209123539702*q^2*# - 8366310450362*q^3*# + 22792675124858*q^4*# - 
     47573895625732*q^5*# + 79112043640681*q^6*# - 107604292262543*q^7*# + 
     121947881821919*q^8*# - 116709988956801*q^9*# + 95259488115587*q^10*# - 
     66787798614907*q^11*# + 40428913847077*q^12*# - 21201386665446*q^13*# + 
     9650199356231*q^14*# - 3814479219155*q^15*# + 1308307613436*q^16*# - 
     388520420246*q^17*# + 99529842487*q^18*# - 21877105619*q^19*# + 
     4095272137*q^20*# - 646308330*q^21*# + 84824122*q^22*# - 
     9086017*q^23*# + 773561*q^24*# - 50328*q^25*# + 2349*q^26*# - 
     70*q^27*# + q^28*# - 33511676920*#^2 + 368258602506*q*#^2 - 
     1941580894750*q^2*#^2 + 6539980426481*q^3*#^2 - 15809376249613*q^4*#^2 + 
     29204862781340*q^5*#^2 - 42863408444193*q^6*#^2 + 
     51297917982523*q^7*#^2 - 50978788411753*q^8*#^2 + 
     42619220690757*q^9*#^2 - 30255450422422*q^10*#^2 + 
     18358464069262*q^11*#^2 - 9562945026942*q^12*#^2 + 
     4286834281933*q^13*#^2 - 1654988549772*q^14*#^2 + 
     549757923429*q^15*#^2 - 156721818092*q^16*#^2 + 38169379870*q^17*#^2 - 
     7888891996*q^18*#^2 + 1370642995*q^19*#^2 - 197582772*q^20*#^2 + 
     23204189*q^21*#^2 - 2163084*q^22*#^2 + 153953*q^23*#^2 - 7857*q^24*#^2 + 
     256*q^25*#^2 - 4*q^26*#^2 + 19403783459*#^3 - 188316542427*q*#^3 + 
     874405348443*q^2*#^3 - 2586029304005*q^3*#^3 + 5470534697651*q^4*#^3 - 
     8811387151129*q^5*#^3 + 11230450864803*q^6*#^3 - 
     11619262936937*q^7*#^3 + 9932185101011*q^8*#^3 - 7101645317004*q^9*#^3 + 
     4283822609907*q^10*#^3 - 2192273564032*q^11*#^3 + 
     954819889176*q^12*#^3 - 354274102160*q^13*#^3 + 111858244388*q^14*#^3 - 
     29955987418*q^15*#^3 + 6765606563*q^16*#^3 - 1277572301*q^17*#^3 + 
     199215492*q^18*#^3 - 25202266*q^19*#^3 + 2521354*q^20*#^3 - 
     191951*q^21*#^3 + 10447*q^22*#^3 - 362*q^23*#^3 + 6*q^24*#^3 - 
     6545797521*#^4 + 55254459879*q*#^4 - 222323579019*q^2*#^4 + 
     567450473860*q^3*#^4 - 1031296238030*q^4*#^4 + 1419949554508*q^5*#^4 - 
     1538359388558*q^6*#^4 + 1344382264801*q^7*#^4 - 963739867506*q^8*#^4 + 
     573181706738*q^9*#^4 - 284900604218*q^10*#^4 + 118831131405*q^11*#^4 - 
     41642782659*q^12*#^4 + 12242816152*q^13*#^4 - 3006636535*q^14*#^4 + 
     612142315*q^15*#^4 - 102129136*q^16*#^4 + 13726015*q^17*#^4 - 
     1449099*q^18*#^4 + 115657*q^19*#^4 - 6556*q^20*#^4 + 235*q^21*#^4 - 
     4*q^22*#^4 + 1344450228*#^5 - 9671971695*q*#^5 + 32999653686*q^2*#^5 - 
     71019899681*q^3*#^5 + 108147350867*q^4*#^5 - 123876166354*q^5*#^5 + 
     110749649453*q^6*#^5 - 79134360286*q^7*#^5 + 45892035641*q^8*#^5 - 
     21808408604*q^9*#^5 + 8535741951*q^10*#^5 - 2755043307*q^11*#^5 + 
     731501325*q^12*#^5 - 158747926*q^13*#^5 + 27846220*q^14*#^5 - 
     3880285*q^15*#^5 + 418408*q^16*#^5 - 33526*q^17*#^5 + 1868*q^18*#^5 - 
     64*q^19*#^5 + q^20*#^5 - 170338771*#^6 + 1015399782*q*#^6 - 
     2850226885*q^2*#^6 + 5005696565*q^3*#^6 - 6162731319*q^4*#^6 + 
     5646281020*q^5*#^6 - 3987676301*q^6*#^6 + 2218055716*q^7*#^6 - 
     983936952*q^8*#^6 + 350143979*q^9*#^6 - 99963724*q^10*#^6 + 
     22764963*q^11*#^6 - 4084135*q^12*#^6 + 564927*q^13*#^6 - 
     58151*q^14*#^6 + 4194*q^15*#^6 - 189*q^16*#^6 + 4*q^17*#^6 + 
     13211076*#^7 - 62590483*q*#^7 + 138149664*q^2*#^7 - 188410154*q^3*#^7 + 
     177499032*q^4*#^7 - 122282635*q^5*#^7 + 63576638*q^6*#^7 - 
     25360305*q^7*#^7 + 7804836*q^8*#^7 - 1845496*q^9*#^7 + 330260*q^10*#^7 - 
     43402*q^11*#^7 + 3962*q^12*#^7 - 225*q^13*#^7 + 6*q^14*#^7 - 
     609255*#^8 + 2145687*q*#^8 - 3460472*q^2*#^8 + 3376491*q^3*#^8 - 
     2217206*q^4*#^8 + 1030100*q^5*#^8 - 345936*q^6*#^8 + 84078*q^7*#^8 - 
     14511*q^8*#^8 + 1696*q^9*#^8 - 121*q^10*#^8 + 4*q^11*#^8 + 15776*#^9 - 
     36551*q*#^9 + 37547*q^2*#^9 - 22320*q^3*#^9 + 8390*q^4*#^9 - 
     2038*q^5*#^9 + 311*q^6*#^9 - 27*q^7*#^9 + q^8*#^9 - 205*#^10 + 
     232*q*#^10 - 106*q^2*#^10 + 23*q^3*#^10 - 2*q^4*#^10 + #^11 &, #^m&]+
 
((-3 + q)q/2) RootSum[
    -2156020121856 + 35401340486814*q - 281804353504646*q^2 + 
     1448587992527916*q^3 - 5403945400284374*q^4 + 15588249094447764*q^5 - 
     36176654419325394*q^6 + 69391152389277068*q^7 - 112153094422686360*q^8 + 
     154947258184133001*q^9 - 184999176321057505*q^10 + 
     192503934930547054*q^11 - 175731878139644267*q^12 + 
     141456394092606659*q^13 - 100799674316033681*q^14 + 
     63772103643284881*q^15 - 35894916602776935*q^16 + 
     17998033271745742*q^17 - 8043667480845540*q^18 + 3203807903874164*q^19 - 
     1136339061874690*q^20 + 358354288437950*q^21 - 100248810738665*q^22 + 
     24798916892585*q^23 - 5402149258030*q^24 + 1030764680630*q^25 - 
     171101954171*q^26 + 24495424510*q^27 - 2990933076*q^28 + 
     306968210*q^29 - 25969757*q^30 + 1762553*q^31 - 92216*q^32 + 3490*q^33 - 
     85*q^34 + q^35 + 7040554292962*# - 105606366368400*q*# + 
     767223768206576*q^2*# - 3595955782225684*q^3*# + 
     12219859499721146*q^4*# - 32079249783168782*q^5*# + 
     67686624995310817*q^6*# - 117919799535542929*q^7*# + 
     172918284259564461*q^8*# - 216506299642271380*q^9*# + 
     233984129133530697*q^10*# - 220096459016520588*q^11*# + 
     181364094745818174*q^12*# - 131568863833307252*q^13*# + 
     84341381459603047*q^14*# - 47905830284468514*q^15*# + 
     24153386392001889*q^16*# - 10820196768519653*q^17*# + 
     4307735987951981*q^18*# - 1523279750320868*q^19*# + 
     477805526389833*q^20*# - 132657672757541*q^21*# + 
     32501329573968*q^22*# - 6998244559148*q^23*# + 1317347255131*q^24*# - 
     215323650431*q^25*# + 30296948886*q^26*# - 3628880127*q^27*# + 
     364645443*q^28*# - 30143383*q^29*# + 1994873*q^30*# - 101552*q^31*# + 
     3731*q^32*# - 88*q^33*# + q^34*# - 9415595763826*#^2 + 
     128297498584108*q*#^2 - 845573466896448*q^2*#^2 + 
     3590438001564841*q^3*#^2 - 11037904263575303*q^4*#^2 + 
     26175079885364684*q^5*#^2 - 49811460262358560*q^6*#^2 + 
     78135322987473433*q^7*#^2 - 102978825492301359*q^8*#^2 + 
     115654544257638192*q^9*#^2 - 111870027456863805*q^10*#^2 + 
     93954840675347352*q^11*#^2 - 68937110578646321*q^12*#^2 + 
     44393299631684675*q^13*#^2 - 25174289666447385*q^14*#^2 + 
     12599041986512075*q^15*#^2 - 5571763601504691*q^16*#^2 + 
     2177981181246918*q^17*#^2 - 752072553213482*q^18*#^2 + 
     229058252120298*q^19*#^2 - 61379213745065*q^20*#^2 + 
     14418453511315*q^21*#^2 - 2954740060053*q^22*#^2 + 
     524854066191*q^23*#^2 - 80141089140*q^24*#^2 + 10405235990*q^25*#^2 - 
     1132425843*q^26*#^2 + 101331588*q^27*#^2 - 7256890*q^28*#^2 + 
     399750*q^29*#^2 - 15896*q^30*#^2 + 406*q^31*#^2 - 5*q^32*#^2 + 
     6793906797011*#^3 - 83495599987965*q*#^3 + 495471906349811*q^2*#^3 - 
     1890856279950118*q^3*#^3 + 5214643102455393*q^4*#^3 - 
     11071016814381854*q^5*#^3 + 18821901770592235*q^6*#^3 - 
     26315633191667273*q^7*#^3 + 30835565279057809*q^8*#^3 - 
     30704282052121351*q^9*#^3 + 26250944349297503*q^10*#^3 - 
     19420095789191545*q^11*#^3 + 12502799133110624*q^12*#^3 - 
     7033895521923258*q^13*#^3 + 3467400046971459*q^14*#^3 - 
     1499995554119030*q^15*#^3 + 569669463195121*q^16*#^3 - 
     189799557901384*q^17*#^3 + 55374734073883*q^18*#^3 - 
     14104365573007*q^19*#^3 + 3122566537395*q^20*#^3 - 
     597281643342*q^21*#^3 + 97923258236*q^22*#^3 - 13615810775*q^23*#^3 + 
     1583228949*q^24*#^3 - 151041817*q^25*#^3 + 11510078*q^26*#^3 - 
     673469*q^27*#^3 + 28399*q^28*#^3 - 768*q^29*#^3 + 10*q^30*#^3 - 
     2940733977989*#^4 + 32302068893054*q*#^4 - 170954469743844*q^2*#^4 + 
     580539059819021*q^3*#^4 - 1421235223122130*q^4*#^4 + 
     2671654962982800*q^5*#^4 - 4010522210464491*q^6*#^4 + 
     4936058689958128*q^7*#^4 - 5074598795183676*q^8*#^4 + 
     4417033477544705*q^9*#^4 - 3287547033136844*q^10*#^4 + 
     2107496260864217*q^11*#^4 - 1169613628061239*q^12*#^4 + 
     563858875473688*q^13*#^4 - 236572810730499*q^14*#^4 + 
     86424337487197*q^15*#^4 - 27466867309793*q^16*#^4 + 
     7577195497887*q^17*#^4 - 1807618792600*q^18*#^4 + 
     370876735711*q^19*#^4 - 64952854980*q^20*#^4 + 9611301507*q^21*#^4 - 
     1185227701*q^22*#^4 + 119528432*q^23*#^4 - 9599434*q^24*#^4 + 
     590222*q^25*#^4 - 26080*q^26*#^4 + 737*q^27*#^4 - 10*q^28*#^4 + 
     806655021197*#^5 - 7826197970763*q*#^5 + 36484691071742*q^2*#^5 - 
     108822755676249*q^3*#^5 + 233276503455910*q^4*#^5 - 
     382694886307502*q^5*#^5 + 499529363864957*q^6*#^5 - 
     532467212980321*q^7*#^5 + 472002513661892*q^8*#^5 - 
     352497796123007*q^9*#^5 + 223853734313539*q^10*#^5 - 
     121670552498712*q^11*#^5 + 56840377897717*q^12*#^5 - 
     22875927144091*q^13*#^5 + 7935798650344*q^14*#^5 - 
     2370270217405*q^15*#^5 + 607781928735*q^16*#^5 - 133154163785*q^17*#^5 + 
     24749004460*q^18*#^5 - 3864397920*q^19*#^5 + 500089063*q^20*#^5 - 
     52639909*q^21*#^5 + 4388665*q^22*#^5 - 278562*q^23*#^5 + 
     12632*q^24*#^5 - 364*q^25*#^5 + 5*q^26*#^5 - 144707176706*#^6 + 
     1220480592139*q*#^6 - 4928876686855*q^2*#^6 + 12687604269936*q^3*#^6 - 
     23376576468780*q^4*#^6 + 32815180964730*q^5*#^6 - 
     36472000515051*q^6*#^6 + 32922529845493*q^7*#^6 - 
     24563042895623*q^8*#^6 + 15332570572315*q^9*#^6 - 
     8074136867512*q^10*#^6 + 3605910467456*q^11*#^6 - 
     1369488170452*q^12*#^6 + 442506338034*q^13*#^6 - 121430578795*q^14*#^6 + 
     28184201558*q^15*#^6 - 5495912187*q^16*#^6 + 891549772*q^17*#^6 - 
     118647989*q^18*#^6 + 12701383*q^19*#^6 - 1063377*q^20*#^6 + 
     66757*q^21*#^6 - 2937*q^22*#^6 + 80*q^23*#^6 - q^24*#^6 + 
     17235696550*#^7 - 123641485341*q*#^7 + 422713433502*q^2*#^7 - 
     916485606786*q^3*#^7 + 1414270987510*q^4*#^7 - 1652415481278*q^5*#^7 + 
     1517941458107*q^6*#^7 - 1123553090720*q^7*#^7 + 681144365613*q^8*#^7 - 
     341862055750*q^9*#^7 + 142968048585*q^10*#^7 - 49966836536*q^11*#^7 + 
     14590339213*q^12*#^7 - 3547180774*q^13*#^7 + 713013901*q^14*#^7 - 
     117171281*q^15*#^7 + 15477922*q^16*#^7 - 1602750*q^17*#^7 + 
     125206*q^18*#^7 - 6931*q^19*#^7 + 242*q^20*#^7 - 4*q^21*#^7 - 
     1362841160*#^8 + 8062405511*q*#^8 - 22583848578*q^2*#^8 + 
     39825964481*q^3*#^8 - 49579563956*q^4*#^8 + 46299653938*q^5*#^8 - 
     33632746029*q^6*#^8 + 19442445813*q^7*#^8 - 9071298957*q^8*#^8 + 
     3442706273*q^9*#^8 - 1065517951*q^10*#^8 + 268317501*q^11*#^8 - 
     54563101*q^12*#^8 + 8836967*q^13*#^8 - 1114525*q^14*#^8 + 
     105589*q^15*#^8 - 7074*q^16*#^8 + 299*q^17*#^8 - 6*q^18*#^8 + 
     70301944*#^9 - 327602553*q*#^9 + 715912150*q^2*#^9 - 974041656*q^3*#^9 + 
     923540341*q^4*#^9 - 646990369*q^5*#^9 + 346277218*q^6*#^9 - 
     144300215*q^7*#^9 + 47238300*q^8*#^9 - 12154612*q^9*#^9 + 
     2438939*q^10*#^9 - 374863*q^11*#^9 + 42719*q^12*#^9 - 3407*q^13*#^9 + 
     170*q^14*#^9 - 4*q^15*#^9 - 2269972*#^10 + 7739149*q*#^10 - 
     12184927*q^2*#^10 + 11720762*q^3*#^10 - 7677016*q^4*#^10 + 
     3609676*q^5*#^10 - 1249807*q^6*#^10 + 321009*q^7*#^10 - 60637*q^8*#^10 + 
     8194*q^9*#^10 - 748*q^10*#^10 + 41*q^11*#^10 - q^12*#^10 + 42223*#^11 - 
     91890*q*#^11 + 89819*q^2*#^11 - 51553*q^3*#^11 + 19070*q^4*#^11 - 
     4671*q^5*#^11 + 742*q^6*#^11 - 70*q^7*#^11 + 3*q^8*#^11 - 379*#^12 + 
     377*q*#^12 - 158*q^2*#^12 + 33*q^3*#^12 - 3*q^4*#^12 + #^13 &, #^m&]+
 
(-3 + q)q RootSum[
    -1645810733341440 + 33272311526328576*q - 327609926397814336*q^2 + 
     2093678079971944640*q^3 - 9764437498129478384*q^4 + 
     35427002018079314064*q^5 - 104092535573191710924*q^6 + 
     254588351062710352964*q^7 - 528723059310924747098*q^8 + 
     946433550478699733646*q^9 - 1477268969272249865832*q^10 + 
     2029171336120674467575*q^11 - 2470951296324953865039*q^12 + 
     2683416658653890881343*q^13 - 2611586845161305893698*q^14 + 
     2286859526555164981476*q^15 - 1807580123438143957990*q^16 + 
     1293034002876973613554*q^17 - 838824201865988958545*q^18 + 
     494270473813568529293*q^19 - 264840525143363770985*q^20 + 
     129135740158003710517*q^21 - 57318967777415985618*q^22 + 
     23159196163016216207*q^23 - 8514142411171013777*q^24 + 
     2845780868165812382*q^25 - 863732362277875926*q^26 + 
     237661075116783466*q^27 - 59157875259503651*q^28 + 
     13285602101734364*q^29 - 2683061546722279*q^30 + 485296153554573*q^31 - 
     78229365687213*q^32 + 11171283584663*q^33 - 1402774148974*q^34 + 
     153469372564*q^35 - 14459459866*q^36 + 1155746938*q^37 - 76825448*q^38 + 
     4131760*q^39 - 172703*q^40 + 5263*q^41 - 104*q^42 + q^43 + 
     5624220640484768*# - 106237225738367680*q*# + 976593681713397480*q^2*# - 
     5822043728797357376*q^3*# + 25308072861226115352*q^4*# - 
     85510677776309975034*q^5*# + 233773802326088887538*q^6*# - 
     531505533410561870431*q^7*# + 1025127111805275904267*q^8*# - 
     1702508747833790519878*q^9*# + 2462964478484680946204*q^10*# - 
     3132158584848563722791*q^11*# + 3527097667583437147560*q^12*# - 
     3537880333643299265687*q^13*# + 3176163401500869297758*q^14*# - 
     2562046802598697162039*q^15*# + 1862773477598930323256*q^16*# - 
     1223792766438051891615*q^17*# + 727903706848421893377*q^18*# - 
     392540732377521078714*q^19*# + 192118151096058082701*q^20*# - 
     85382126158152791792*q^21*# + 34462233385649416016*q^22*# - 
     12629437734543951046*q^23*# + 4199484294969051371*q^24*# - 
     1265611251672348843*q^25*# + 345159412899743621*q^26*# - 
     85008009793265986*q^27*# + 18857477032890911*q^28*# - 
     3755567063816188*q^29*# + 668796222401117*q^30*# - 
     105975315235174*q^31*# + 14852260167491*q^32*# - 1827399906121*q^33*# + 
     195575888822*q^34*# - 17995692523*q^35*# + 1402345343*q^36*# - 
     90718753*q^37*# + 4739308*q^38*# - 192049*q^39*# + 5662*q^40*# - 
     108*q^41*# + q^42*# - 8363810121044048*#^2 + 146928766459512544*q*#^2 - 
     1254859838438042380*q^2*#^2 + 6943163990223756012*q^3*#^2 - 
     27981756007961401480*q^4*#^2 + 87555703132157862527*q^5*#^2 - 
     221411617011260572082*q^6*#^2 + 465071661671394887715*q^7*#^2 - 
     827628950348580906473*q^8*#^2 + 1266481851235898552152*q^9*#^2 - 
     1685731600956440207493*q^10*#^2 + 1969346449506251563035*q^11*#^2 - 
     2033876132268765123378*q^12*#^2 + 1867696666396674036792*q^13*#^2 - 
     1532109872149473974253*q^14*#^2 + 1126932471070129836800*q^15*#^2 - 
     745448478286554661098*q^16*#^2 + 444475439407415370370*q^17*#^2 - 
     239294062660631575422*q^18*#^2 + 116461526304455701019*q^19*#^2 - 
     51273902764337058508*q^20*#^2 + 20425100464612462957*q^21*#^2 - 
     7359921721025613288*q^22*#^2 + 2397200848771384930*q^23*#^2 - 
     704894119655353527*q^24*#^2 + 186795718037049828*q^25*#^2 - 
     44505593180613086*q^26*#^2 + 9505178623199539*q^27*#^2 - 
     1812855608265355*q^28*#^2 + 307315537854516*q^29*#^2 - 
     46036099702766*q^30*#^2 + 6050174797571*q^31*#^2 - 
     691296124671*q^32*#^2 + 67889191181*q^33*#^2 - 5645748504*q^34*#^2 + 
     389791827*q^35*#^2 - 21739017*q^36*#^2 + 940883*q^37*#^2 - 
     29648*q^38*#^2 + 605*q^39*#^2 - 6*q^40*#^2 + 7172993671036960*#^3 - 
     116573496864413140*q*#^3 + 919931688671001690*q^2*#^3 - 
     4697169034600683006*q^3*#^3 + 17446164884620356321*q^4*#^3 - 
     50240802656328580387*q^5*#^3 + 116758793998941028668*q^6*#^3 - 
     225040591028072798315*q^7*#^3 + 366879326842643061479*q^8*#^3 - 
     513431865475604834574*q^9*#^3 + 623831607743797862067*q^10*#^3 - 
     663953418313831928820*q^11*#^3 + 623380533714679056667*q^12*#^3 - 
     519220618194716454681*q^13*#^3 + 385365852253728548709*q^14*#^3 - 
     255767890258663812256*q^15*#^3 + 152212731709553676698*q^16*#^3 - 
     81388872376736495051*q^17*#^3 + 39155464655198482688*q^18*#^3 - 
     16962309768424557258*q^19*#^3 + 6618418873851381799*q^20*#^3 - 
     2325277851429464228*q^21*#^3 + 734989520798147042*q^22*#^3 - 
     208715953722146091*q^23*#^3 + 53138440634191012*q^24*#^3 - 
     12096179263148253*q^25*#^3 + 2453208054066443*q^26*#^3 - 
     441284397926768*q^27*#^3 + 70009279287835*q^28*#^3 - 
     9727030763252*q^29*#^3 + 1173083172485*q^30*#^3 - 
     121415189299*q^31*#^3 + 10626976126*q^32*#^3 - 771245214*q^33*#^3 + 
     45161701*q^34*#^3 - 2050100*q^35*#^3 + 67689*q^36*#^3 - 1446*q^37*#^3 + 
     15*q^38*#^3 - 3964966261300604*#^4 + 59247434585232366*q*#^4 - 
     429264204145753244*q^2*#^4 + 2009313252183541122*q^3*#^4 - 
     6830719342833305122*q^4*#^4 + 17974444991133527697*q^5*#^4 - 
     38102901170371263439*q^6*#^4 + 66863628833775612778*q^7*#^4 - 
     99049432181173508673*q^8*#^4 + 125687289680267425600*q^9*#^4 - 
     138155853211631498655*q^10*#^4 + 132700106481854384819*q^11*#^4 - 
     112142938210008913721*q^12*#^4 + 83832515161937057428*q^13*#^4 - 
     55670214637475329019*q^14*#^4 + 32946331123068136559*q^15*#^4 - 
     17418175425233071979*q^16*#^4 + 8239906025200667382*q^17*#^4 - 
     3491243714756799634*q^18*#^4 + 1325280072269910208*q^19*#^4 - 
     450565555140346065*q^20*#^4 + 137057078783663300*q^21*#^4 - 
     37240072244361956*q^22*#^4 + 9016393593240720*q^23*#^4 - 
     1938878688449668*q^24*#^4 + 368740466543024*q^25*#^4 - 
     61686490994589*q^26*#^4 + 9015152078615*q^27*#^4 - 
     1140972339543*q^28*#^4 + 123659580657*q^29*#^4 - 11310424428*q^30*#^4 + 
     856101984*q^31*#^4 - 52185850*q^32*#^4 + 2461627*q^33*#^4 - 
     84308*q^34*#^4 + 1865*q^35*#^4 - 20*q^36*#^4 + 1495333137211310*#^5 - 
     20396146469190163*q*#^5 + 134658301867669578*q^2*#^5 - 
     573327720317879239*q^3*#^5 + 1769483269640213418*q^4*#^5 - 
     4218835481391713724*q^5*#^5 + 8085970007391426319*q^6*#^5 - 
     12800323407521492014*q^7*#^5 + 17064422431915908727*q^8*#^5 - 
     19436306312211279587*q^9*#^5 + 19123201113745779806*q^10*#^5 - 
     16391461352175681061*q^11*#^5 + 12320995581708468106*q^12*#^5 - 
     8163123161935604448*q^13*#^5 + 4785535846798736670*q^14*#^5 - 
     2489439081622546249*q^15*#^5 + 1151355416447863193*q^16*#^5 - 
     473955491572483077*q^17*#^5 + 173712963187088384*q^18*#^5 - 
     56664235394694236*q^19*#^5 + 16430329857426252*q^20*#^5 - 
     4226342249575175*q^21*#^5 + 961592705684983*q^22*#^5 - 
     192753931570261*q^23*#^5 + 33864653229143*q^24*#^5 - 
     5179830578365*q^25*#^5 + 683875555776*q^26*#^5 - 77073941951*q^27*#^5 + 
     7307744618*q^28*#^5 - 571628061*q^29*#^5 + 35898689*q^30*#^5 - 
     1739072*q^31*#^5 + 60971*q^32*#^5 - 1376*q^33*#^5 + 15*q^34*#^5 - 
     397192756954674*#^6 + 4902571030740275*q*#^6 - 
     29229746181925825*q^2*#^6 + 112142984615274852*q^3*#^6 - 
     311173553238993258*q^4*#^6 + 665403695208835174*q^5*#^6 - 
     1140880929810229480*q^6*#^6 + 1611176328705425034*q^7*#^6 - 
     1910439840148578971*q^8*#^6 + 1929189307344842214*q^9*#^6 - 
     1676947472214382727*q^10*#^6 + 1265067774632714383*q^11*#^6 - 
     833410876246792422*q^12*#^6 + 481707258026347870*q^13*#^6 - 
     245106337506492876*q^14*#^6 + 110042142052480165*q^15*#^6 - 
     43646331913354122*q^16*#^6 + 15299007975129293*q^17*#^6 - 
     4736387967937667*q^18*#^6 + 1293094788997101*q^19*#^6 - 
     310529713996593*q^20*#^6 + 65352955262733*q^21*#^6 - 
     11993490048306*q^22*#^6 + 1906706709282*q^23*#^6 - 
     260347840138*q^24*#^6 + 30192375808*q^25*#^6 - 2930273874*q^26*#^6 + 
     233323326*q^27*#^6 - 14825892*q^28*#^6 + 721837*q^29*#^6 - 
     25240*q^30*#^6 + 563*q^31*#^6 - 6*q^32*#^6 + 75606268493314*#^7 - 
     835653894261742*q*#^7 + 4450294328357579*q^2*#^7 - 
     15210889703643229*q^3*#^7 + 37496560690337516*q^4*#^7 - 
     71020537445094789*q^5*#^7 + 107511421908680547*q^6*#^7 - 
     133587012602283337*q^7*#^7 + 138841889542979739*q^8*#^7 - 
     122386694839800903*q^9*#^7 + 92444361526100177*q^10*#^7 - 
     60297705882659736*q^11*#^7 + 34155305920638965*q^12*#^7 - 
     16869475826864860*q^13*#^7 + 7284038005691778*q^14*#^7 - 
     2753393618999032*q^15*#^7 + 911336255982425*q^16*#^7 - 
     263869481667913*q^17*#^7 + 66690500473160*q^18*#^7 - 
     14662182608563*q^19*#^7 + 2790225573909*q^20*#^7 - 
     456516754550*q^21*#^7 + 63643499597*q^22*#^7 - 7470914493*q^23*#^7 + 
     726838502*q^24*#^7 - 57358354*q^25*#^7 + 3562232*q^26*#^7 - 
     166508*q^27*#^7 + 5455*q^28*#^7 - 110*q^29*#^7 + q^30*#^7 - 
     10390901845026*#^8 + 101516433918114*q*#^8 - 476400044170435*q^2*#^8 + 
     1430172962118889*q^3*#^8 - 3085697655412943*q^4*#^8 + 
     5096000460881461*q^5*#^8 - 6698767328796167*q^6*#^8 + 
     7195160922366493*q^7*#^8 - 6432421787502668*q^8*#^8 + 
     4850357631854542*q^9*#^8 - 3114859915672041*q^10*#^8 + 
     1715481996424589*q^11*#^8 - 814132208878827*q^12*#^8 + 
     333929074564212*q^13*#^8 - 118536282853327*q^14*#^8 + 
     36409090032812*q^15*#^8 - 9660218243519*q^16*#^8 + 
     2206625070270*q^17*#^8 - 431693865644*q^18*#^8 + 71797162446*q^19*#^8 - 
     10048118033*q^20*#^8 + 1166937074*q^21*#^8 - 110316365*q^22*#^8 + 
     8261074*q^23*#^8 - 470653*q^24*#^8 + 19122*q^25*#^8 - 492*q^26*#^8 + 
     6*q^27*#^8 + 1030652642566*#^9 - 8756004840467*q*#^9 + 
     35591275091313*q^2*#^9 - 92158316301842*q^3*#^9 + 
     170723953399245*q^4*#^9 - 240880217196217*q^5*#^9 + 
     269035102400956*q^6*#^9 - 244028804475317*q^7*#^9 + 
     182972689404514*q^8*#^9 - 114825771656025*q^9*#^9 + 
     60833377443756*q^10*#^9 - 27362547625118*q^11*#^9 + 
     10482967100071*q^12*#^9 - 3424350493317*q^13*#^9 + 
     952749466851*q^14*#^9 - 225048584295*q^15*#^9 + 44874146792*q^16*#^9 - 
     7488228256*q^17*#^9 + 1032771338*q^18*#^9 - 115650208*q^19*#^9 + 
     10247844*q^20*#^9 - 691258*q^21*#^9 + 33335*q^22*#^9 - 1023*q^23*#^9 + 
     15*q^24*#^9 - 73212016572*#^10 + 529487815950*q*#^10 - 
     1822672787489*q^2*#^10 + 3974338994671*q^3*#^10 - 
     6161696411725*q^4*#^10 + 7225910774377*q^5*#^10 - 
     6656209552614*q^6*#^10 + 4936004201895*q^7*#^10 - 
     2995543952415*q^8*#^10 + 1503992475098*q^9*#^10 - 
     628910389045*q^10*#^10 + 219743772839*q^11*#^10 - 
     64163967692*q^12*#^10 + 15610844545*q^13*#^10 - 3144468792*q^14*#^10 + 
     518883502*q^15*#^10 - 69023866*q^16*#^10 + 7224674*q^17*#^10 - 
     573209*q^18*#^10 + 32419*q^19*#^10 - 1165*q^20*#^10 + 20*q^21*#^10 + 
     3666901147*#^11 - 21936165983*q*#^11 + 62005964339*q^2*#^11 - 
     110137317534*q^3*#^11 + 137856922492*q^4*#^11 - 129200636459*q^5*#^11 + 
     94006873118*q^6*#^11 - 54318145495*q^7*#^11 + 25275308668*q^8*#^11 - 
     9545013371*q^9*#^11 + 2933103727*q^10*#^11 - 731847330*q^11*#^11 + 
     147202642*q^12*#^11 - 23549233*q^13*#^11 + 2931166*q^14*#^11 - 
     273967*q^15*#^11 + 18112*q^16*#^11 - 756*q^17*#^11 + 15*q^18*#^11 - 
     126254451*#^12 + 599468584*q*#^12 - 1330214399*q^2*#^12 + 
     1832136933*q^3*#^12 - 1753229062*q^4*#^12 + 1235494503*q^5*#^12 - 
     662632903*q^6*#^12 + 275496010*q^7*#^12 - 89531568*q^8*#^12 + 
     22743047*q^9*#^12 - 4478279*q^10*#^12 + 671077*q^11*#^12 - 
     74048*q^12*#^12 + 5676*q^13*#^12 - 270*q^14*#^12 + 6*q^15*#^12 + 
     2871882*#^13 - 10143970*q*#^13 + 16437210*q^2*#^13 - 16179563*q^3*#^13 + 
     10780256*q^4*#^13 - 5120443*q^5*#^13 + 1775775*q^6*#^13 - 
     452083*q^7*#^13 + 83558*q^8*#^13 - 10872*q^9*#^13 + 936*q^10*#^13 - 
     47*q^11*#^13 + q^12*#^13 - 40444*#^14 + 94475*q*#^14 - 97451*q^2*#^14 + 
     58195*q^3*#^14 - 22043*q^4*#^14 + 5423*q^5*#^14 - 845*q^6*#^14 + 
     76*q^7*#^14 - 3*q^8*#^14 + 313*#^15 - 363*q*#^15 + 164*q^2*#^15 - 
     35*q^3*#^15 + 3*q^4*#^15 - #^16 &, #^m&]+

(-2 + q)(-1 + q) RootSum[
    -1355387248837440 + 27500265852630504*q - 271884748312290400*q^2 + 
     1745379279801734704*q^3 - 8179644934787812180*q^4 + 
     29830678490544145386*q^5 - 88126172602561763310*q^6 + 
     216759503364316573490*q^7 - 452797544030197406674*q^8 + 
     815397944743134987562*q^9 - 1280551488911064665862*q^10 + 
     1769931244792416902951*q^11 - 2168868086577192518739*q^12 + 
     2370331317587849489417*q^13 - 2321605560787195357896*q^14 + 
     2045918710760618266214*q^15 - 1627438540820679592280*q^16 + 
     1171547937998673430128*q^17 - 764787989088003753713*q^18 + 
     453444234095803003097*q^19 - 244452383604411488449*q^20 + 
     119911531512868495953*q^21 - 53538252143624160938*q^22 + 
     21756050203516055545*q^23 - 8043044141144422819*q^24 + 
     2702894548351949432*q^25 - 824656484556036360*q^26 + 
     228049658655429684*q^27 - 57038211443304807*q^28 + 
     12868099212578406*q^29 - 2609967189432463*q^30 + 473988388328525*q^31 - 
     76694863864885*q^32 + 10990275822613*q^33 - 1384427659004*q^34 + 
     151895190096*q^35 - 14347364364*q^36 + 1149301698*q^37 - 76537984*q^38 + 
     4122430*q^39 - 172507*q^40 + 5261*q^41 - 104*q^42 + q^43 + 
     4660934146018224*# - 88423148086381032*q*# + 816657505315634428*q^2*# - 
     4892980516654125204*q^3*# + 21381776677217488342*q^4*# - 
     72642083456735842654*q^5*# + 199722704662877274004*q^6*# - 
     456740133581694876585*q^7*# + 886180754459126888919*q^8*# - 
     1480673254759652928232*q^9*# + 2155188110443487653658*q^10*# - 
     2757722325055251605419*q^11*# + 3124770521907379191618*q^12*# - 
     3153870105166722904217*q^13*# + 2849063989182183461818*q^14*# - 
     2312472793250437899231*q^15*# + 1691703884025963165468*q^16*# - 
     1118213046146145252635*q^17*# + 669135046767602078635*q^18*# - 
     363004228091688824276*q^19*# + 178706140219739042783*q^20*# - 
     79878917802208458020*q^21*# + 32422438723402613184*q^22*# - 
     11947005971160340384*q^23*# + 3993671690607853993*q^24*# - 
     1209760308167432799*q^25*# + 331554828345859411*q^26*# - 
     82042511690154040*q^27*# + 18281250369090719*q^28*# - 
     3656232985439892*q^29*# + 653693703042207*q^30*# - 
     103964974655266*q^31*# + 14620100070859*q^32*# - 1804408247795*q^33*# + 
     193652305208*q^34*# - 17862414139*q^35*# + 1394905575*q^36*# - 
     90397363*q^37*# + 4729230*q^38*# - 191845*q^39*# + 5660*q^40*# - 
     108*q^41*# + q^42*# - 7016153581648904*#^2 + 123813009653097740*q*#^2 - 
     1062532131316769448*q^2*#^2 + 5908742820544748652*q^3*#^2 - 
     23938119195684450354*q^4*#^2 + 75309362643704119855*q^5*#^2 - 
     191502291945928803750*q^6*#^2 + 404530461065519037035*q^7*#^2 - 
     724042560295955889131*q^8*#^2 + 1114436684526021601452*q^9*#^2 - 
     1492094363791333286895*q^10*#^2 + 1753468384501616210919*q^11*#^2 - 
     1821706001063676305870*q^12*#^2 + 1682836226825586865076*q^13*#^2 - 
     1388688030594879909493*q^14*#^2 + 1027503394809739485340*q^15*#^2 - 
     683688934035085022660*q^16*#^2 + 410036597308846945586*q^17*#^2 - 
     222030324485251516494*q^18*#^2 + 108675807950167277981*q^19*#^2 - 
     48114278709109987952*q^20*#^2 + 19271636442596078979*q^21*#^2 - 
     6981458291207760934*q^22*#^2 + 2285755161152096390*q^23*#^2 - 
     675502795284673975*q^24*#^2 + 179872839212898062*q^25*#^2 - 
     43054434058286872*q^26*#^2 + 9235687258165995*q^27*#^2 - 
     1768767500317691*q^28*#^2 + 301006385744768*q^29*#^2 - 
     45253352065222*q^30*#^2 + 5966933583205*q^31*#^2 - 
     683819407063*q^32*#^2 + 67333047853*q^33*#^2 - 5612412896*q^34*#^2 + 
     388244787*q^35*#^2 - 21686865*q^36*#^2 + 939747*q^37*#^2 - 
     29636*q^38*#^2 + 605*q^39*#^2 - 6*q^40*#^2 + 6114194132058228*#^3 - 
     99789402125844406*q*#^3 + 791014966266133526*q^2*#^3 - 
     4057830653557419884*q^3*#^3 + 15144617138560449433*q^4*#^3 - 
     43830605758780632763*q^5*#^3 + 102382733051752885232*q^6*#^3 - 
     198363038053469510097*q^7*#^3 + 325106976545309630251*q^8*#^3 - 
     457429123219050166406*q^9*#^3 + 558824956333003411437*q^10*#^3 - 
     598050255942389812722*q^11*#^3 + 564629782141558344887*q^12*#^3 - 
     472918243193268262553*q^13*#^3 + 352970123304069505293*q^14*#^3 - 
     235581770657313073872*q^15*#^3 + 140984308928647360186*q^16*#^3 - 
     75804406444673702445*q^17*#^3 + 36669809633988864132*q^18*#^3 - 
     15971900977715669260*q^19*#^3 + 6265280698520123101*q^20*#^3 - 
     2212715555828595120*q^21*#^3 + 702969222838352414*q^22*#^3 - 
     200606605404326087*q^23*#^3 + 51315990038483414*q^24*#^3 - 
     11734275232328137*q^25*#^3 + 2390046902074913*q^26*#^3 - 
     431662795824726*q^27*#^3 + 68741041600547*q^28*#^3 - 
     9583991964822*q^29*#^3 + 1159479067607*q^30*#^3 - 
     120345238933*q^31*#^3 + 10559252512*q^32*#^3 - 767930214*q^33*#^3 + 
     45043953*q^34*#^3 - 2047400*q^35*#^3 + 67659*q^36*#^3 - 1446*q^37*#^3 + 
     15*q^38*#^3 - 3441606955279280*#^4 + 51614272797008008*q*#^4 - 
     375394243165860924*q^2*#^4 + 1764204448070887888*q^3*#^4 - 
     6022479527956742766*q^4*#^4 + 15916094848188042815*q^5*#^4 - 
     33890032464972056513*q^6*#^4 + 59744013160239916004*q^7*#^4 - 
     88920420866222925299*q^8*#^4 + 113380210393243887716*q^9*#^4 - 
     125244626726541013421*q^10*#^4 + 120906047703970400803*q^11*#^4 - 
     102700657170724324091*q^12*#^4 + 77173728764332846340*q^13*#^4 - 
     51518028355675743627*q^14*#^4 + 30650519318193908509*q^15*#^4 - 
     16290461825280830969*q^16*#^4 + 7747257247059734348*q^17*#^4 - 
     3299777037296060582*q^18*#^4 + 1259106842769971314*q^19*#^4 - 
     430251821950545487*q^20*#^4 + 131529316894369460*q^21*#^4 - 
     35910511203593240*q^22*#^4 + 8734833056186536*q^23*#^4 - 
     1886648537610788*q^24*#^4 + 360309151214662*q^25*#^4 - 
     60512094776009*q^26*#^4 + 8875541175607*q^27*#^4 - 
     1127009921965*q^28*#^4 + 122507362209*q^29*#^4 - 11234054296*q^30*#^4 + 
     852194630*q^31*#^4 - 52041026*q^32*#^4 + 2458167*q^33*#^4 - 
     84268*q^34*#^4 + 1865*q^35*#^4 - 20*q^36*#^4 + 1323450119208322*#^5 - 
     18103016118268757*q*#^5 + 119878837907150896*q^2*#^5 - 
     512025019260890595*q^3*#^5 + 1585573218612625138*q^4*#^5 - 
     3793657103596302510*q^5*#^5 + 7297914276428293013*q^6*#^5 - 
     11597523838258264778*q^7*#^5 + 15523524350009348749*q^8*#^5 - 
     17755889566274448399*q^9*#^5 + 17546564702906388970*q^10*#^5 - 
     15108464515289659487*q^11*#^5 + 11409892066673402836*q^12*#^5 - 
     7595891957494723008*q^13*#^5 + 4474897951200370446*q^14*#^5 - 
     2339460528077306249*q^15*#^5 + 1087435109288265977*q^16*#^5 - 
     449898480415415937*q^17*#^5 + 165721830620745906*q^18*#^5 - 
     54324786194921404*q^19*#^5 + 15828173418140986*q^20*#^5 - 
     4090549782403189*q^21*#^5 + 934890646719499*q^22*#^5 - 
     188204201765997*q^23*#^5 + 33198410207981*q^24*#^5 - 
     5096878771511*q^25*#^5 + 675217815134*q^26*#^5 - 76330847729*q^27*#^5 + 
     7256682778*q^28*#^5 - 568927939*q^29*#^5 + 35795557*q^30*#^5 - 
     1736540*q^31*#^5 + 60941*q^32*#^5 - 1376*q^33*#^5 + 15*q^34*#^5 - 
     358888424379774*#^6 + 4438720240566885*q*#^6 - 
     26521021235955247*q^2*#^6 + 101984110070781498*q^3*#^6 - 
     283681685034626114*q^4*#^6 + 608224721964414132*q^5*#^6 - 
     1045826139157256694*q^6*#^6 + 1481491001307323672*q^7*#^6 - 
     1762490223855321259*q^8*#^6 + 1786108101603306974*q^9*#^6 - 
     1558448935508214469*q^10*#^6 + 1180383733871732613*q^11*#^6 - 
     780896001914818658*q^12*#^6 + 453335022663219736*q^13*#^6 - 
     231716164213179244*q^14*#^6 + 104513843729040347*q^15*#^6 - 
     41648965937880126*q^16*#^6 + 14667961701721187*q^17*#^6 - 
     4562370086511009*q^18*#^6 + 1251338294625929*q^19*#^6 - 
     301849562184433*q^20*#^6 + 63799221490277*q^21*#^6 - 
     11755929995092*q^22*#^6 + 1876010162792*q^23*#^6 - 
     257042919766*q^24*#^6 + 29901556780*q^25*#^6 - 2909915288*q^26*#^6 + 
     232233816*q^27*#^6 - 14784072*q^28*#^6 + 720813*q^29*#^6 - 
     25228*q^30*#^6 + 563*q^31*#^6 - 6*q^32*#^6 + 69872138689240*#^7 - 
     773254773717754*q*#^7 + 4123361936297407*q^2*#^7 - 
     14113084035470537*q^3*#^7 + 34843574095813906*q^4*#^7 - 
     66108686727108191*q^5*#^7 + 100269643281794851*q^6*#^7 - 
     124862124040825911*q^7*#^7 + 130094915466735099*q^8*#^7 - 
     114993935019002571*q^9*#^7 + 87126588701413187*q^10*#^7 - 
     57019748365203016*q^11*#^7 + 32415494635360103*q^12*#^7 - 
     16071932200921076*q^13*#^7 + 6967785330493982*q^14*#^7 - 
     2644898961328478*q^15*#^7 + 879173988617273*q^16*#^7 - 
     255652802247547*q^17*#^7 + 64889067380030*q^18*#^7 - 
     14325303356559*q^19*#^7 + 2736935069577*q^20*#^7 - 
     449465380574*q^21*#^7 + 62874764523*q^22*#^7 - 7403280543*q^23*#^7 + 
     722174548*q^24*#^7 - 57116934*q^25*#^7 + 3553478*q^26*#^7 - 
     166312*q^27*#^7 + 5453*q^28*#^7 - 110*q^29*#^7 + q^30*#^7 - 
     9850332964914*#^8 + 96293378263636*q*#^8 - 452101245082431*q^2*#^8 + 
     1357809350836721*q^3*#^8 - 2930974949862535*q^4*#^8 + 
     4843458892244061*q^5*#^8 - 6372059312454395*q^6*#^8 + 
     6851764995040281*q^7*#^8 - 6134120411881260*q^8*#^8 + 
     4633611267213146*q^9*#^8 - 2982019474174219*q^10*#^8 + 
     1646419249742817*q^11*#^8 - 783570789631503*q^12*#^8 + 
     322401165526804*q^13*#^8 - 114831115203471*q^14*#^8 + 
     35396642071366*q^15*#^8 - 9426011240995*q^16*#^8 + 
     2161059794718*q^17*#^8 - 424308481534*q^18*#^8 + 70812974730*q^19*#^8 - 
     9942261673*q^20*#^8 + 1157987326*q^21*#^8 - 109744597*q^22*#^8 + 
     8235172*q^23*#^8 - 469913*q^24*#^8 + 19112*q^25*#^8 - 492*q^26*#^8 + 
     6*q^27*#^8 + 1006472206902*#^9 - 8549876029171*q*#^9 + 
     34735801785555*q^2*#^9 - 89874237189408*q^3*#^9 + 
     166347755316485*q^4*#^9 - 234510822190909*q^5*#^9 + 
     261747723624978*q^6*#^9 - 237326930240721*q^7*#^9 + 
     177942933266992*q^8*#^9 - 111713272877839*q^9*#^9 + 
     59234505732078*q^10*#^9 - 26678137832648*q^11*#^9 + 
     10238551583225*q^12*#^9 - 3351632636883*q^13*#^9 + 
     934800303683*q^14*#^9 - 221399880387*q^15*#^9 + 44270229160*q^16*#^9 - 
     7408200554*q^17*#^9 + 1024490020*q^18*#^9 - 115005992*q^19*#^9 + 
     10212442*q^20*#^9 - 690034*q^21*#^9 + 33315*q^22*#^9 - 1023*q^23*#^9 + 
     15*q^24*#^9 - 74053963308*#^10 + 534988297262*q*#^10 - 
     1838000554361*q^2*#^10 + 3997562858713*q^3*#^10 - 
     6179885834021*q^4*#^10 + 7225722148119*q^5*#^10 - 
     6637037392208*q^6*#^10 + 4909187130357*q^7*#^10 - 
     2972948746775*q^8*#^10 + 1490292637716*q^9*#^10 - 
     622576520099*q^10*#^10 + 217455881987*q^11*#^10 - 
     63512463442*q^12*#^10 + 15464723351*q^13*#^10 - 3118905042*q^14*#^10 + 
     515463098*q^15*#^10 - 68685622*q^16*#^10 + 7201374*q^17*#^10 - 
     572211*q^18*#^10 + 32399*q^19*#^10 - 1165*q^20*#^10 + 20*q^21*#^10 + 
     3865225121*#^11 - 23051767927*q*#^11 + 64864859945*q^2*#^11 - 
     114578148144*q^3*#^11 + 142536507878*q^4*#^11 - 132738670009*q^5*#^11 + 
     95980338196*q^6*#^11 - 55136783259*q^7*#^11 + 25524442184*q^8*#^11 - 
     9597708609*q^9*#^11 + 2939452775*q^10*#^11 - 731715156*q^11*#^11 + 
     146973696*q^12*#^11 - 23500479*q^13*#^11 + 2925584*q^14*#^11 - 
     273611*q^15*#^11 + 18102*q^16*#^11 - 756*q^17*#^11 + 15*q^18*#^11 - 
     139363227*#^12 + 657006858*q*#^12 - 1444322765*q^2*#^12 + 
     1967904905*q^3*#^12 - 1861457512*q^4*#^12 + 1296486811*q^5*#^12 - 
     687562549*q^6*#^12 + 282935170*q^7*#^12 - 91134140*q^8*#^12 + 
     22983707*q^9*#^12 - 4501519*q^10*#^12 + 672231*q^11*#^12 - 
     74048*q^12*#^12 + 5674*q^13*#^12 - 270*q^14*#^12 + 6*q^15*#^12 + 
     3319430*#^13 - 11544404*q*#^13 + 18364914*q^2*#^13 - 17720423*q^3*#^13 + 
     11571514*q^4*#^13 - 5391987*q^5*#^13 + 1838211*q^6*#^13 - 
     461377*q^7*#^13 + 84372*q^8*#^13 - 10904*q^9*#^13 + 936*q^10*#^13 - 
     47*q^11*#^13 + q^12*#^13 - 48316*#^14 + 109179*q*#^14 - 
     108729*q^2*#^14 + 62773*q^3*#^14 - 23081*q^4*#^14 + 5547*q^5*#^14 - 
     851*q^6*#^14 + 76*q^7*#^14 - 3*q^8*#^14 + 369*#^15 - 397*q*#^15 + 
     170*q^2*#^15 - 35*q^3*#^15 + 3*q^4*#^15 - #^16 &, #^m&]+

((-2 + q)(-1 + q)/2) RootSum[
     164274 - 1071944*q + 3192632*q^2 - 5759296*q^3 + 7036320*q^4 - 
     6162802*q^5 + 3992363*q^6 - 1943951*q^7 + 715097*q^8 - 197801*q^9 + 
     40503*q^10 - 5954*q^11 + 594*q^12 - 36*q^13 + q^14 - 122600*# + 
     630244*q*# - 1461108*q^2*# + 2024018*q^3*# - 1868118*q^4*# + 
     1211196*q^5*# - 565909*q^6*# + 192049*q^7*# - 46991*q^8*# + 8086*q^9*# - 
     929*q^10*# + 64*q^11*# - 2*q^12*# + 28315*#^2 - 107879*q*#^2 + 
     182515*q^2*#^2 - 180757*q^3*#^2 + 116093*q^4*#^2 - 50516*q^5*#^2 + 
     15071*q^6*#^2 - 3040*q^7*#^2 + 396*q^8*#^2 - 30*q^9*#^2 + q^10*#^2 - 
     2577*#^3 + 6533*q*#^3 - 7063*q^2*#^3 + 4226*q^3*#^3 - 1515*q^4*#^3 + 
     326*q^5*#^3 - 39*q^6*#^3 + 2*q^7*#^3 + 89*#^4 - 114*q*#^4 + 55*q^2*#^4 - 
     12*q^3*#^4 + q^4*#^4 - #^5  &, #^m&]+
 
((-2 + q)(-1 + q)/2) RootSum[
     12160960 - 113070430*q + 497039342*q^2 - 1373492144*q^3 + 
     2675805096*q^4 - 3906424234*q^5 + 4434063418*q^6 - 4006684806*q^7 + 
     2926958738*q^8 - 1745428979*q^9 + 854169455*q^10 - 343578277*q^11 + 
     113370196*q^12 - 30513906*q^13 + 6632157*q^14 - 1145841*q^15 + 
     153635*q^16 - 15403*q^17 + 1086*q^18 - 48*q^19 + q^20 - 13549672*# + 
     107615630*q*# - 401769212*q^2*# + 937163730*q^3*# - 1530960314*q^4*# + 
     1860406324*q^5*# - 1743090491*q^6*# + 1287651705*q^7*# - 
     760308146*q^8*# + 361514252*q^9*# - 138743471*q^10*# + 42872556*q^11*# - 
     10586034*q^12*# + 2060038*q^13*# - 308935*q^14*# + 34444*q^15*# - 
     2688*q^16*# + 131*q^17*# - 3*q^18*# + 5610726*#^2 - 36992340*q*#^2 + 
     113835908*q^2*#^2 - 217249121*q^3*#^2 + 288021363*q^4*#^2 - 
     281445699*q^5*#^2 + 209777212*q^6*#^2 - 121692802*q^7*#^2 + 
     55534284*q^8*#^2 - 20002995*q^9*#^2 + 5667374*q^10*#^2 - 
     1249562*q^11*#^2 + 210133*q^12*#^2 - 26048*q^13*#^2 + 2244*q^14*#^2 - 
     120*q^15*#^2 + 3*q^16*#^2 - 1127011*#^3 + 5922051*q*#^3 - 
     14375336*q^2*#^3 + 21408246*q^3*#^3 - 21882255*q^4*#^3 + 
     16254226*q^5*#^3 - 9052482*q^6*#^3 + 3840281*q^7*#^3 - 1246622*q^8*#^3 + 
     307948*q^9*#^3 - 56924*q^10*#^3 + 7624*q^11*#^3 - 698*q^12*#^3 + 
     39*q^13*#^3 - q^14*#^3 + 117088*#^4 - 459976*q*#^4 + 820011*q^2*#^4 - 
     880062*q^3*#^4 + 633983*q^4*#^4 - 322635*q^5*#^4 + 118507*q^6*#^4 - 
     31430*q^7*#^4 + 5897*q^8*#^4 - 745*q^9*#^4 + 57*q^10*#^4 - 2*q^11*#^4 - 
     6120*#^5 + 15969*q*#^5 - 18211*q^2*#^5 + 11972*q^3*#^5 - 4988*q^4*#^5 + 
     1351*q^5*#^5 - 232*q^6*#^5 + 23*q^7*#^5 - q^8*#^5 + 142*#^6 - 
     182*q*#^6 + 90*q^2*#^6 - 21*q^3*#^6 + 2*q^4*#^6 - #^7 &, #^m&]+
 
((-3 + q)q/2) RootSum[
    -57013000 + 656655788*q - 3589286628*q^2 + 12392397876*q^3 - 
     30341838378*q^4 + 56062166276*q^5 - 81206195995*q^6 + 94555163537*q^7 - 
     90026930510*q^8 + 70913828218*q^9 - 46573876605*q^10 + 
     25624594700*q^11 - 11835841474*q^12 + 4588409544*q^13 - 
     1489062926*q^14 + 402444813*q^15 - 89843576*q^16 + 16369345*q^17 - 
     2392311*q^18 + 273461*q^19 - 23534*q^20 + 1433*q^21 - 55*q^22 + q^23 + 
     126357138*# - 1292091232*q*# + 6250293764*q^2*# - 19037670454*q^3*# + 
     40991419526*q^4*# - 66390962076*q^5*# + 84013561558*q^6*# - 
     85153525657*q^7*# + 70298501010*q^8*# - 47805269091*q^9*# + 
     26973124336*q^10*# - 12677874254*q^11*# + 4969715193*q^12*# - 
     1622303226*q^13*# + 439115470*q^14*# - 97816981*q^15*# + 
     17727624*q^16*# - 2570111*q^17*# + 290745*q^18*# - 24710*q^19*# + 
     1483*q^20*# - 56*q^21*# + q^22*# - 110761269*#^2 + 987189459*q*#^2 - 
     4141697362*q^2*#^2 + 10885845998*q^3*#^2 - 20118736777*q^4*#^2 + 
     27808973740*q^5*#^2 - 29843063560*q^6*#^2 + 25469106731*q^7*#^2 - 
     17559560297*q^8*#^2 + 9877464911*q^9*#^2 - 4558098129*q^10*#^2 + 
     1728499769*q^11*#^2 - 537657095*q^12*#^2 + 136419783*q^13*#^2 - 
     27955932*q^14*#^2 + 4555270*q^15*#^2 - 576309*q^16*#^2 + 
     54555*q^17*#^2 - 3635*q^18*#^2 + 152*q^19*#^2 - 3*q^20*#^2 + 
     49814880*#^3 - 378330509*q*#^3 + 1342793696*q^2*#^3 - 
     2963595185*q^3*#^3 + 4562997312*q^4*#^3 - 5209269972*q^5*#^3 + 
     4572737368*q^6*#^3 - 3157042466*q^7*#^3 + 1738255231*q^8*#^3 - 
     769029801*q^9*#^3 + 274020030*q^10*#^3 - 78441495*q^11*#^3 + 
     17902566*q^12*#^3 - 3212606*q^13*#^3 + 443194*q^14*#^3 - 
     45340*q^15*#^3 + 3238*q^16*#^3 - 144*q^17*#^3 + 3*q^18*#^3 - 
     12556670*#^4 + 78831231*q*#^4 - 228843537*q^2*#^4 + 408620254*q^3*#^4 - 
     503107029*q^4*#^4 + 453381958*q^5*#^4 - 309507329*q^6*#^4 + 
     163287899*q^7*#^4 - 67261839*q^8*#^4 + 21689658*q^9*#^4 - 
     5450966*q^10*#^4 + 1054730*q^11*#^4 - 153692*q^12*#^4 + 16253*q^13*#^4 - 
     1171*q^14*#^4 + 51*q^15*#^4 - q^16*#^4 + 1820157*#^5 - 9049890*q*#^5 + 
     20471215*q^2*#^5 - 28014782*q^3*#^5 + 25958156*q^4*#^5 - 
     17232638*q^5*#^5 + 8442417*q^6*#^5 - 3092073*q^7*#^5 + 846717*q^8*#^5 - 
     171171*q^9*#^5 + 24818*q^10*#^5 - 2442*q^11*#^5 + 146*q^12*#^5 - 
     4*q^13*#^5 - 149523*#^6 + 551067*q*#^6 - 899137*q^2*#^6 + 
     863199*q^3*#^6 - 543056*q^4*#^6 + 234684*q^5*#^6 - 70671*q^6*#^6 + 
     14654*q^7*#^6 - 2003*q^8*#^6 + 163*q^9*#^6 - 6*q^10*#^6 + 6584*#^7 - 
     15971*q*#^7 + 16262*q^2*#^7 - 9213*q^3*#^7 + 3167*q^4*#^7 - 
     662*q^5*#^7 + 78*q^6*#^7 - 4*q^7*#^7 - 138*#^8 + 165*q*#^8 - 
     71*q^2*#^8 + 14*q^3*#^8 - q^4*#^8 + #^9 &, #^m&]+
 
(-2 + q)(-1 + q) RootSum[
    -14561462223360 + 252109053805200*q - 2116757299688344*q^2 + 
     11483746500639026*q^3 - 45252687526275766*q^4 + 138044948729695407*q^5 - 
     339273789283639169*q^6 + 690314740759696319*q^7 - 
     1185802203621650032*q^8 + 1745004315311356760*q^9 - 
     2224685846002141382*q^10 + 2478713919186031552*q^11 - 
     2430310346578718327*q^12 + 2108335542453116101*q^13 - 
     1625255536507391867*q^14 + 1116996163151626549*q^15 - 
     686148789764634682*q^16 + 377396163144541873*q^17 - 
     186072420851822795*q^18 + 82281046747469708*q^19 - 
     32630432279747396*q^20 + 11597576644809126*q^21 - 
     3689648974154437*q^22 + 1048687538216746*q^23 - 265588529559539*q^24 + 
     59728260644223*q^25 - 11875402094147*q^26 + 2075890236781*q^27 - 
     316821132972*q^28 + 41844858720*q^29 - 4729182236*q^30 + 
     450678304*q^31 - 35510746*q^32 + 2251310*q^33 - 110343*q^34 + 
     3923*q^35 - 90*q^36 + q^37 + 42226663427904*# - 677315158252764*q*# + 
     5262552907636430*q^2*# - 26389420062231946*q^3*# + 
     96006594404416667*q^4*# - 270063273951362272*q^5*# + 
     611288429710820372*q^6*# - 1144029609437062577*q^7*# + 
     1805164658263333629*q^8*# - 2436734088762474922*q^9*# + 
     2845427813749968712*q^10*# - 2899311487276278405*q^11*# + 
     2595363484289411038*q^12*# - 2051973008160116954*q^13*# + 
     1438856795621477056*q^14*# - 897660120158512157*q^15*# + 
     499417949564247839*q^16*# - 248175184225974370*q^17*# + 
     110250443681109316*q^18*# - 43795842367541277*q^19*# + 
     15550370047383173*q^20*# - 4929988162204799*q^21*# + 
     1393132890127997*q^22*# - 350026156417120*q^23*# + 
     77933486016180*q^24*# - 15310619976271*q^25*# + 2639525677477*q^26*# - 
     396561796181*q^27*# + 51466653852*q^28*# - 5705259613*q^29*# + 
     532328578*q^30*# - 40992856*q^31*# + 2535229*q^32*# - 120987*q^33*# + 
     4180*q^34*# - 93*q^35*# + q^36*# - 51971576097968*#^2 + 
     767197422352524*q*#^2 - 5477931769829240*q^2*#^2 + 
     25205878160974099*q^3*#^2 - 84013338204250882*q^4*#^2 + 
     216162420215328028*q^5*#^2 - 446768846680423500*q^6*#^2 + 
     762088877088225566*q^7*#^2 - 1093889962266981662*q^8*#^2 + 
     1340443976347355596*q^9*#^2 - 1417736996987707506*q^10*#^2 + 
     1305244215823472482*q^11*#^2 - 1052905885904461082*q^12*#^2 + 
     747984368557050676*q^13*#^2 - 469758627057473517*q^14*#^2 + 
     261555047963314556*q^15*#^2 - 129357887167491874*q^16*#^2 + 
     56891083515405954*q^17*#^2 - 22256765278131934*q^18*#^2 + 
     7742181123790430*q^19*#^2 - 2391831611707554*q^20*#^2 + 
     654926119047913*q^21*#^2 - 158484692291300*q^22*#^2 + 
     33760571968024*q^23*#^2 - 6298363560409*q^24*#^2 + 
     1022266369837*q^25*#^2 - 143127171109*q^26*#^2 + 17097117368*q^27*#^2 - 
     1717502946*q^28*#^2 + 142305303*q^29*#^2 - 9465718*q^30*#^2 + 
     485768*q^31*#^2 - 18049*q^32*#^2 + 432*q^33*#^2 - 5*q^34*#^2 + 
     36030127982664*#^3 - 485943312244669*q*#^3 + 3164350539338100*q^2*#^3 - 
     13253795322314964*q^3*#^3 + 40132817304579645*q^4*#^3 - 
     93613805593246203*q^5*#^3 + 175020834389254091*q^6*#^3 - 
     269421388521146507*q^7*#^3 + 348108521540174717*q^8*#^3 - 
     382921314989847383*q^9*#^3 + 362474997734301264*q^10*#^3 - 
     297699213923639491*q^11*#^3 + 213463088192803093*q^12*#^3 - 
     134263147578327815*q^13*#^3 + 74330647004714670*q^14*#^3 - 
     36304948450476291*q^15*#^3 + 15665026748432003*q^16*#^3 - 
     5973690989545272*q^17*#^3 + 2012273095116122*q^18*#^3 - 
     597928004572731*q^19*#^3 + 156345766597423*q^20*#^3 - 
     35849230375326*q^21*#^3 + 7173957286031*q^22*#^3 - 
     1245043655964*q^23*#^3 + 185857592414*q^24*#^3 - 23608632956*q^25*#^3 + 
     2515805353*q^26*#^3 - 220623560*q^27*#^3 + 15499672*q^28*#^3 - 
     838457*q^29*#^3 + 32778*q^30*#^3 - 824*q^31*#^3 + 10*q^32*#^3 - 
     15732197001348*#^4 + 192243674899935*q*#^4 - 1131646768099535*q^2*#^4 + 
     4274659672761784*q^3*#^4 - 11644417515510855*q^4*#^4 + 
     24370901752031755*q^5*#^4 - 40767503626423608*q^6*#^4 + 
     55980519920559632*q^7*#^4 - 64310430268135037*q^8*#^4 + 
     62675253217821423*q^9*#^4 - 52359936203990146*q^10*#^4 + 
     37790430140929002*q^11*#^4 - 23700935271086039*q^12*#^4 + 
     12970839586103811*q^13*#^4 - 6211740255010258*q^14*#^4 + 
     2607345434400724*q^15*#^4 - 959694331304109*q^16*#^4 + 
     309562939123305*q^17*#^4 - 87355662138277*q^18*#^4 + 
     21501961069085*q^19*#^4 - 4596585945713*q^20*#^4 + 
     848372378979*q^21*#^4 - 134117834370*q^22*#^4 + 17970736824*q^23*#^4 - 
     2012460199*q^24*#^4 + 184792259*q^25*#^4 - 13545709*q^26*#^4 + 
     761890*q^27*#^4 - 30861*q^28*#^4 + 801*q^29*#^4 - 10*q^30*#^4 + 
     4580846945930*#^5 - 50211212599958*q*#^5 + 264371672253625*q^2*#^5 - 
     890568736922649*q^3*#^5 + 2156647120902667*q^4*#^5 - 
     3999190999214311*q^5*#^5 + 5905953671119550*q^6*#^5 - 
     7131764512012340*q^7*#^5 + 7174387596422165*q^8*#^5 - 
     6094343708785671*q^9*#^5 + 4415058071478295*q^10*#^5 - 
     2747667121451472*q^11*#^5 + 1476549440987873*q^12*#^5 - 
     687496916343068*q^13*#^5 + 277879395772299*q^14*#^5 - 
     97548782150847*q^15*#^5 + 29716182619770*q^16*#^5 - 
     7837649659211*q^17*#^5 + 1783001191992*q^18*#^5 - 
     347918114370*q^19*#^5 + 57785966760*q^20*#^5 - 8084761346*q^21*#^5 + 
     939519210*q^22*#^5 - 88956879*q^23*#^5 + 6679007*q^24*#^5 - 
     382017*q^25*#^5 + 15610*q^26*#^5 - 405*q^27*#^5 + 5*q^28*#^5 - 
     917938701228*#^6 + 8913924017256*q*#^6 - 41429141237639*q^2*#^6 + 
     122722825601028*q^3*#^6 - 260282310315956*q^4*#^6 + 
     420878831449220*q^5*#^6 - 539447541198539*q^6*#^6 + 
     562467399259894*q^7*#^6 - 485813451621706*q^8*#^6 + 
     352105772762871*q^9*#^6 - 216124817665755*q^10*#^6 + 
     113067166374553*q^11*#^6 - 50623481506635*q^12*#^6 + 
     19439419085136*q^13*#^6 - 6404442900204*q^14*#^6 + 
     1807721212183*q^15*#^6 - 435729327144*q^16*#^6 + 89212394742*q^17*#^6 - 
     15395082351*q^18*#^6 + 2215012866*q^19*#^6 - 261768196*q^20*#^6 + 
     24888314*q^21*#^6 - 1848394*q^22*#^6 + 102620*q^23*#^6 - 3969*q^24*#^6 + 
     94*q^25*#^6 - q^26*#^6 + 128628573024*#^7 - 1089151910291*q*#^7 + 
     4393088050069*q^2*#^7 - 11237473552242*q^3*#^7 + 
     20471401782635*q^4*#^7 - 28268490912381*q^5*#^7 + 
     30745131848225*q^6*#^7 - 27011402975526*q^7*#^7 + 
     19503874680279*q^8*#^7 - 11712903999028*q^9*#^7 + 
     5897074911746*q^10*#^7 - 2501195497753*q^11*#^7 + 
     895691504416*q^12*#^7 - 270748957790*q^13*#^7 + 68897316762*q^14*#^7 - 
     14680134464*q^15*#^7 + 2596813690*q^16*#^7 - 376596960*q^17*#^7 + 
     43972735*q^18*#^7 - 4026721*q^19*#^7 + 277965*q^20*#^7 - 
     13567*q^21*#^7 + 416*q^22*#^7 - 6*q^23*#^7 - 12658372020*#^8 + 
     91510826366*q*#^8 - 313151886688*q^2*#^8 + 675051094952*q^3*#^8 - 
     1028803636376*q^4*#^8 + 1179003593218*q^5*#^8 - 1054672258515*q^6*#^8 + 
     754406081721*q^7*#^8 - 438371791315*q^8*#^8 + 209021273060*q^9*#^8 - 
     82240228943*q^10*#^8 + 26749720634*q^11*#^8 - 7180177121*q^12*#^8 + 
     1581712040*q^13*#^8 - 283111682*q^14*#^8 + 40529529*q^15*#^8 - 
     4529977*q^16*#^8 + 380776*q^17*#^8 - 22629*q^18*#^8 + 847*q^19*#^8 - 
     15*q^20*#^8 + 869017863*#^9 - 5209789605*q*#^9 + 14654969424*q^2*#^9 - 
     25724146156*q^3*#^9 + 31591700216*q^4*#^9 - 28831971610*q^5*#^9 + 
     20263832971*q^6*#^9 - 11209828947*q^7*#^9 + 4944144961*q^8*#^9 - 
     1749315789*q^9*#^9 + 496693325*q^10*#^9 - 112563605*q^11*#^9 + 
     20115420*q^12*#^9 - 2775336*q^13*#^9 + 285499*q^14*#^9 - 
     20632*q^15*#^9 + 935*q^16*#^9 - 20*q^17*#^9 - 40821489*#^10 + 
     194487254*q*#^10 - 429181243*q^2*#^10 + 582654375*q^3*#^10 - 
     544555134*q^4*#^10 + 371144409*q^5*#^10 - 190446375*q^6*#^10 + 
     74816275*q^7*#^10 - 22630679*q^8*#^10 + 5249072*q^9*#^10 - 
     919578*q^10*#^10 + 118056*q^11*#^10 - 10504*q^12*#^10 + 580*q^13*#^10 - 
     15*q^14*#^10 + 1264318*#^11 - 4473872*q*#^11 + 7180316*q^2*#^11 - 
     6922912*q^3*#^11 + 4465898*q^4*#^11 - 2027460*q^5*#^11 + 
     661845*q^6*#^11 - 155499*q^7*#^11 + 25785*q^8*#^11 - 2875*q^9*#^11 + 
     194*q^10*#^11 - 6*q^11*#^11 - 24138*#^12 + 56057*q*#^12 - 
     56712*q^2*#^12 + 32798*q^3*#^12 - 11863*q^4*#^12 + 2739*q^5*#^12 - 
     391*q^6*#^12 + 31*q^7*#^12 - q^8*#^12 + 249*#^13 - 281*q*#^13 + 
     123*q^2*#^13 - 25*q^3*#^13 + 2*q^4*#^13 - #^14 &, #^m&]+
 
(-3 + q)q RootSum[
    -14508828389376 + 250948777315296*q - 2105764835791848*q^2 + 
     11420952752416372*q^3 - 45003906738719554*q^4 + 137307504289764853*q^5 - 
     337559552420472575*q^6 + 687089427166055299*q^7 - 
     1180779112101714584*q^8 + 1738421277327504044*q^9 - 
     2217335243606467382*q^10 + 2471654561014572050*q^11 - 
     2424436924839979299*q^12 + 2104078777273387855*q^13 - 
     1622557239757775255*q^14 + 1115495947190409047*q^15 - 
     685415899651765510*q^16 + 377081328691030083*q^17 - 
     185953514011570439*q^18 + 82241608527393640*q^19 - 
     32618969847881826*q^20 + 11594666859807482*q^21 - 
     3689006754398499*q^22 + 1048565052897430*q^23 - 265568505330049*q^24 + 
     59725484201681*q^25 - 11875080162891*q^26 + 2075859611007*q^27 - 
     316818805748*q^28 + 41844722934*q^29 - 4729176526*q^30 + 
     450678150*q^31 - 35510744*q^32 + 2251310*q^33 - 110343*q^34 + 
     3923*q^35 - 90*q^36 + q^37 + 41784904211392*# - 669799032195844*q*# + 
     5203001109815918*q^2*# - 26093637875568628*q^3*# + 
     94964881528568203*q^4*# - 267279499968759308*q^5*# + 
     605398138643979558*q^6*# - 1133870191223382603*q^7*# + 
     1790580605179174777*q^8*# - 2419037871961581854*q^9*# + 
     2827063716445943536*q^10*# - 2882865653445006421*q^11*# + 
     2582565339658066330*q^12*# - 2043272697685925886*q^13*# + 
     1433669739382383592*q^14*# - 894940538923999761*q^15*# + 
     498161851086482721*q^16*# - 247663723113953682*q^17*# + 
     110066879137745512*q^18*# - 43737838148589383*q^19*# + 
     15534267490939099*q^20*# - 4926073629350797*q^21*# + 
     1392303343601589*q^22*# - 349873846000606*q^23*# + 
     77909450438328*q^24*# - 15307394305997*q^25*# + 2639162665697*q^26*# - 
     396528185423*q^27*# + 51464161080*q^28*# - 5705117255*q^29*# + 
     532322702*q^30*# - 40992700*q^31*# + 2535227*q^32*# - 120987*q^33*# + 
     4180*q^34*# - 93*q^35*# + q^36*# - 50747686147336*#^2 + 
     749455539712306*q*#^2 - 5355640894684770*q^2*#^2 + 
     24670504804734171*q^3*#^2 - 82336983162196248*q^4*#^2 + 
     212156406188040322*q^5*#^2 - 439158836767365400*q^6*#^2 + 
     750274370682667810*q^7*#^2 - 1078599696886328684*q^8*#^2 + 
     1323704077619558096*q^9*#^2 - 1402061055829911226*q^10*#^2 + 
     1292581908265635190*q^11*#^2 - 1044026902018010020*q^12*#^2 + 
     742553730184241200*q^13*#^2 - 466851576364863067*q^14*#^2 + 
     260190044599298042*q^15*#^2 - 128795032846774064*q^16*#^2 + 
     56687237491574028*q^17*#^2 - 22191979465132642*q^18*#^2 + 
     7724146628987096*q^19*#^2 - 2387447754855484*q^20*#^2 + 
     653999595961619*q^21*#^2 - 158315433646908*q^22*#^2 + 
     33734053483178*q^23*#^2 - 6294836900645*q^24*#^2 + 
     1021873714491*q^25*#^2 - 143091250059*q^26*#^2 + 17094487610*q^27*#^2 - 
     1717354788*q^28*#^2 + 142299271*q^29*#^2 - 9465560*q^30*#^2 + 
     485766*q^31*#^2 - 18049*q^32*#^2 + 432*q^33*#^2 - 5*q^34*#^2 + 
     34608559667052*#^3 - 467624235221637*q*#^3 + 3051627243040442*q^2*#^3 - 
     12812065021533290*q^3*#^3 + 38892793506526443*q^4*#^3 - 
     90955191946125461*q^5*#^3 + 170489521866288321*q^6*#^3 - 
     263113110099940843*q^7*#^3 + 340795581723909885*q^8*#^3 - 
     375761381724808043*q^9*#^3 + 356491778135143156*q^10*#^3 - 
     293398104068749565*q^11*#^3 + 210787919329572973*q^12*#^3 - 
     132817662281811895*q^13*#^3 + 73650343330235936*q^14*#^3 - 
     36025702996989083*q^15*#^3 + 15565050858906175*q^16*#^3 - 
     5942507195192814*q^17*#^3 + 2003819789949694*q^18*#^3 - 
     595944153675287*q^19*#^3 + 155944920630345*q^20*#^3 - 
     35780023017656*q^21*#^3 + 7163850314243*q^22*#^3 - 
     1243812140992*q^23*#^3 + 185734714710*q^24*#^3 - 23598855162*q^25*#^3 + 
     2515208715*q^26*#^3 - 220597348*q^27*#^3 + 15498934*q^28*#^3 - 
     838447*q^29*#^3 + 32778*q^30*#^3 - 824*q^31*#^3 + 10*q^32*#^3 - 
     14862486730564*#^4 + 182205993585013*q*#^4 - 1076332927860475*q^2*#^4 + 
     4080664822522590*q^3*#^4 - 11157580431938641*q^4*#^4 + 
     23439287720704023*q^5*#^4 - 39353211101530678*q^6*#^4 + 
     54231231585272770*q^7*#^4 - 62514218847539829*q^8*#^4 + 
     61123132382843985*q^9*#^4 - 51220038246519282*q^10*#^4 + 
     37073826217159624*q^11*#^4 - 23313397948644321*q^12*#^4 + 
     12789988876812257*q^13*#^4 - 6138803765423920*q^14*#^4 + 
     2581925664716434*q^15*#^4 - 952050231614385*q^16*#^4 + 
     307585792681987*q^17*#^4 - 86917981554113*q^18*#^4 + 
     21419623251887*q^19*#^4 - 4583550978187*q^20*#^4 + 
     846658938151*q^21*#^4 - 133934248674*q^22*#^4 + 17955119248*q^23*#^4 - 
     2011445779*q^24*#^4 + 184745019*q^25*#^4 - 13544305*q^26*#^4 + 
     761870*q^27*#^4 - 30861*q^28*#^4 + 801*q^29*#^4 - 10*q^30*#^4 + 
     4267177156704*#^5 - 46980927927888*q*#^5 + 248522371013609*q^2*#^5 - 
     841198942729681*q^3*#^5 + 2046917199185013*q^4*#^5 - 
     3813815486506977*q^5*#^5 + 5658416909738082*q^6*#^5 - 
     6863582019595680*q^7*#^5 + 6934327596402707*q^8*#^5 - 
     5914496200833307*q^9*#^5 + 4301260607078543*q^10*#^5 - 
     2686475646491770*q^11*#^5 + 1448479757901523*q^12*#^5 - 
     676493276223582*q^13*#^5 + 274193688954383*q^14*#^5 - 
     96496101462137*q^15*#^5 + 29460861920670*q^16*#^5 - 
     7785398148985*q^17*#^5 + 1774061848532*q^18*#^5 - 
     346656124562*q^19*#^5 + 57641611664*q^20*#^5 - 8071726526*q^21*#^5 + 
     938625632*q^22*#^5 - 88913211*q^23*#^5 + 6677653*q^24*#^5 - 
     381997*q^25*#^5 + 15610*q^26*#^5 - 405*q^27*#^5 + 5*q^28*#^5 - 
     847084627868*#^6 + 8268886236396*q*#^6 - 38642174456003*q^2*#^6 + 
     115109054603364*q^3*#^6 - 245505399501476*q^4*#^6 + 
     399184323972968*q^5*#^6 - 514406023523993*q^6*#^6 + 
     539155835653610*q^7*#^6 - 468004937442380*q^8*#^6 + 
     340807708159229*q^9*#^6 - 210124981793785*q^10*#^6 + 
     110387365527425*q^11*#^6 - 49614702484143*q^12*#^6 + 
     19119494007934*q^13*#^6 - 6319208620202*q^14*#^6 + 
     1788750446989*q^15*#^6 - 432232437180*q^16*#^6 + 88685299594*q^17*#^6 - 
     15331284497*q^18*#^6 + 2208973454*q^19*#^6 - 261338410*q^20*#^6 + 
     24866748*q^21*#^6 - 1847716*q^22*#^6 + 102610*q^23*#^6 - 3969*q^24*#^6 + 
     94*q^25*#^6 - q^26*#^6 + 118291945734*#^7 - 1007104733241*q*#^7 + 
     4085802265151*q^2*#^7 - 10514094858234*q^3*#^7 + 
     19269195706589*q^4*#^7 - 26767405294735*q^5*#^7 + 
     29282716861375*q^6*#^7 - 25872226510720*q^7*#^7 + 
     18782837526867*q^8*#^7 - 11338231193702*q^9*#^7 + 
     5736288590648*q^10*#^7 - 2444082772223*q^11*#^7 + 
     878917805824*q^12*#^7 - 266694022802*q^13*#^7 + 68097128700*q^14*#^7 - 
     14552896734*q^15*#^7 + 2580822280*q^16*#^7 - 375053050*q^17*#^7 + 
     43863103*q^18*#^7 - 4021387*q^19*#^7 + 277809*q^20*#^7 - 
     13565*q^21*#^7 + 416*q^22*#^7 - 6*q^23*#^7 - 11675779132*#^8 + 
     84836936984*q*#^8 - 291949883020*q^2*#^8 + 633080056298*q^3*#^8 - 
     970679796464*q^4*#^8 + 1119130535730*q^5*#^8 - 1007091660077*q^6*#^8 + 
     724567661653*q^7*#^8 - 423401983893*q^8*#^8 + 202969673496*q^9*#^8 - 
     80265406429*q^10*#^8 + 26231157116*q^11*#^8 - 7071539689*q^12*#^8 + 
     1563825638*q^13*#^8 - 280852226*q^14*#^8 + 40318703*q^15*#^8 - 
     4516335*q^16*#^8 + 380232*q^17*#^8 - 22619*q^18*#^8 + 847*q^19*#^8 - 
     15*q^20*#^8 + 808849579*#^9 - 4868882101*q*#^9 + 13763946670*q^2*#^9 - 
     24292004876*q^3*#^9 + 30003364684*q^4*#^9 - 27541611482*q^5*#^9 + 
     19469506731*q^6*#^9 - 10832286065*q^7*#^9 + 4804434331*q^8*#^9 - 
     1709075519*q^9*#^9 + 487751383*q^10*#^9 - 111059443*q^11*#^9 + 
     19930214*q^12*#^9 - 2759598*q^13*#^9 + 284675*q^14*#^9 - 
     20612*q^15*#^9 + 935*q^16*#^9 - 20*q^17*#^9 - 38530813*#^10 + 
     184040622*q*#^10 - 407726979*q^2*#^10 + 556127045*q^3*#^10 - 
     522409738*q^4*#^10 + 357939517*q^5*#^10 - 184666521*q^6*#^10 + 
     72943573*q^7*#^10 - 22184981*q^8*#^10 + 5173142*q^9*#^10 - 
     910798*q^10*#^10 + 117438*q^11*#^10 - 10484*q^12*#^10 + 580*q^13*#^10 - 
     15*q^14*#^10 + 1213836*#^11 - 4298478*q*#^11 + 6919034*q^2*#^11 - 
     6696838*q^3*#^11 + 4338584*q^4*#^11 - 1978698*q^5*#^11 + 
     649125*q^6*#^11 - 153325*q^7*#^11 + 25565*q^8*#^11 - 2865*q^9*#^11 + 
     194*q^10*#^11 - 6*q^11*#^11 - 23582*#^12 + 54739*q*#^12 - 
     55540*q^2*#^12 + 32226*q^3*#^12 - 11695*q^4*#^12 + 2711*q^5*#^12 - 
     389*q^6*#^12 + 31*q^7*#^12 - q^8*#^12 + 247*#^13 - 279*q*#^13 + 
     123*q^2*#^13 - 25*q^3*#^13 + 2*q^4*#^13 - #^14  &, #^m&]+

((-2 + q)(-1 + q)/2) RootSum[
    -1192950 + 9528000*q - 35596930*q^2 + 82571020*q^3 - 133109698*q^4 + 
     158170504*q^5 - 143384649*q^6 + 101237703*q^7 - 56338404*q^8 + 
     24842175*q^9 - 8676406*q^10 + 2385841*q^11 - 510065*q^12 + 82983*q^13 - 
     9920*q^14 + 821*q^15 - 42*q^16 + q^17 + 1987290*# - 13623630*q*# + 
     43457818*q^2*# - 85604268*q^3*# + 116527564*q^4*# - 116214656*q^5*# + 
     87832336*q^6*# - 51311386*q^7*# + 23415995*q^8*# - 8375011*q^9*# + 
     2339824*q^10*# - 505266*q^11*# + 82677*q^12*# - 9911*q^13*# + 
     821*q^14*# - 42*q^15*# + q^16*# - 1202045*#^2 + 6823261*q*#^2 - 
     17843270*q^2*#^2 + 28496559*q^3*#^2 - 31055744*q^4*#^2 + 
     24435519*q^5*#^2 - 14317444*q^6*#^2 + 6347013*q^7*#^2 - 
     2139341*q^8*#^2 + 545606*q^9*#^2 - 103630*q^10*#^2 + 14212*q^11*#^2 - 
     1330*q^12*#^2 + 76*q^13*#^2 - 2*q^14*#^2 + 331696*#^3 - 1485472*q*#^3 + 
     3017871*q^2*#^3 - 3677587*q^3*#^3 + 2992950*q^4*#^3 - 1712696*q^5*#^3 + 
     705974*q^6*#^3 - 210922*q^7*#^3 + 45245*q^8*#^3 - 6777*q^9*#^3 + 
     670*q^10*#^3 - 39*q^11*#^3 + q^12*#^3 - 45617*#^4 + 149566*q*#^4 - 
     216389*q^2*#^4 + 181419*q^3*#^4 - 97146*q^4*#^4 + 34453*q^5*#^4 - 
     8090*q^6*#^4 + 1212*q^7*#^4 - 105*q^8*#^4 + 4*q^9*#^4 + 3139*#^5 - 
     6589*q*#^5 + 5768*q^2*#^5 - 2699*q^3*#^5 + 713*q^4*#^5 - 101*q^5*#^5 + 
     6*q^6*#^5 - 98*#^6 + 96*q*#^6 - 33*q^2*#^6 + 4*q^3*#^6 + #^7 &, #^m&]+

((-3 + q)q/2) RootSum[
     256524 - 1487346*q + 4013634*q^2 - 6672466*q^3 + 7626350*q^4 - 
     6333840*q^5 + 3938870*q^6 - 1861986*q^7 + 671928*q^8 - 184089*q^9 + 
     37669*q^10 - 5579*q^11 + 565*q^12 - 35*q^13 + q^14 - 165322*# + 
     763898*q*# - 1626556*q^2*# + 2107016*q^3*# - 1847384*q^4*# + 
     1154074*q^5*# - 526383*q^6*# + 176505*q^7*# - 43152*q^8*# + 7495*q^9*# - 
     877*q^10*# + 62*q^11*# - 2*q^12*# + 35782*#^2 - 122698*q*#^2 + 
     191070*q^2*#^2 - 177645*q^3*#^2 + 109147*q^4*#^2 - 46281*q^5*#^2 + 
     13697*q^6*#^2 - 2786*q^7*#^2 + 371*q^8*#^2 - 29*q^9*#^2 + q^10*#^2 - 
     3159*#^3 + 7103*q*#^3 - 7044*q^2*#^3 + 3985*q^3*#^3 - 1391*q^4*#^3 + 
     300*q^5*#^3 - 37*q^6*#^3 + 2*q^7*#^3 + 106*#^4 - 117*q*#^4 + 
     52*q^2*#^4 - 11*q^3*#^4 + q^4*#^4 - #^5  &, #^m&]+

((-3 + q)(4 - 3q + 2q^2)/6) (8 - 12*q + 6*q^2 - q^3)^m +   

((-6 + 7q - 9q^2 + 2q^3)/6) (q^2 -5q +5)^m +   

((-1 + q)(3 - 5q + q^2)/3) RootSum[
     46398 - 334424*q + 1102532*q^2 - 2205159*q^3 + 2990001*q^4 - 
     2906660*q^5 + 2087706*q^6 - 1124363*q^7 + 455758*q^8 - 138217*q^9 + 
     30842*q^10 - 4907*q^11 + 526*q^12 - 34*q^13 + q^14 - 87463*# + 
     512361*q*# - 1361584*q^2*# + 2180681*q^3*# - 2354083*q^4*# + 
     1811118*q^5*# - 1021871*q^6*# + 427867*q^7*# - 132798*q^8*# + 
     30132*q^9*# - 4851*q^10*# + 524*q^11*# - 34*q^12*# + q^13*# + 
     53383*#^2 - 245906*q*#^2 + 503950*q^2*#^2 - 610624*q^3*#^2 + 
     488569*q^4*#^2 - 271817*q^5*#^2 + 107398*q^6*#^2 - 30125*q^7*#^2 + 
     5873*q^8*#^2 - 757*q^9*#^2 + 58*q^10*#^2 - 2*q^11*#^2 - 13840*#^3 + 
     46474*q*#^3 - 67096*q^2*#^3 + 55420*q^3*#^3 - 29102*q^4*#^3 + 
     10104*q^5*#^3 - 2317*q^6*#^3 + 337*q^7*#^3 - 28*q^8*#^3 + q^9*#^3 + 
     1594*#^4 - 3418*q*#^4 + 2942*q^2*#^4 - 1349*q^3*#^4 + 353*q^4*#^4 - 
     50*q^5*#^4 + 3*q^6*#^4 - 73*#^5 + 73*q*#^5 - 24*q^2*#^5 + 
     3*q^3*#^5 + #^6 &, #^m&]+
 
((-1 + q)(3 - 5q + q^2)/3) RootSum[
     1628700 - 11557882*q + 38132760*q^2 - 77589937*q^3 + 108899736*q^4 - 
     111720138*q^5 + 86610721*q^6 - 51732061*q^7 + 24048817*q^8 - 
     8726586*q^9 + 2462681*q^10 - 534626*q^11 + 87501*q^12 - 10435*q^13 + 
     855*q^14 - 43*q^15 + q^16 - 2580565*# + 15677486*q*# - 44048586*q^2*# + 
     75873061*q^3*# - 89537237*q^4*# + 76629254*q^5*# - 49105796*q^6*# + 
     23981035*q^7*# - 8994294*q^8*# + 2589778*q^9*# - 567615*q^10*# + 
     92974*q^11*# - 11015*q^12*# + 891*q^13*# - 44*q^14*# + q^15*# + 
     1548370*#^2 - 7767696*q*#^2 + 17831217*q^2*#^2 - 24782967*q^3*#^2 + 
     23253310*q^4*#^2 - 15547098*q^5*#^2 + 7618659*q^6*#^2 - 
     2770331*q^7*#^2 + 747506*q^8*#^2 - 147831*q^9*#^2 + 20831*q^10*#^2 - 
     1981*q^11*#^2 + 114*q^12*#^2 - 3*q^13*#^2 - 445691*#^3 + 1749636*q*#^3 - 
     3092078*q^2*#^3 + 3245146*q^3*#^3 - 2246369*q^4*#^3 + 1076913*q^5*#^3 - 
     364909*q^6*#^3 + 87407*q^7*#^3 - 14503*q^8*#^3 + 1587*q^9*#^3 - 
     103*q^10*#^3 + 3*q^11*#^3 + 65032*#^4 - 183330*q*#^4 + 227086*q^2*#^4 - 
     161989*q^3*#^4 + 73226*q^4*#^4 - 21714*q^5*#^4 + 4211*q^6*#^4 - 
     512*q^7*#^4 + 35*q^8*#^4 - q^9*#^4 - 4583*#^5 + 7934*q*#^5 - 
     5824*q^2*#^5 + 2297*q^3*#^5 - 512*q^4*#^5 + 61*q^5*#^5 - 3*q^6*#^5 + 
     130*#^6 - 100*q*#^6 + 29*q^2*#^6 - 3*q^3*#^6 - #^7 &, #^m&]+
 
(2(-4 + q)(-2 + q)q/3) RootSum[
    -62625855 + 604104869*q - 2757392289*q^2 + 7919468653*q^3 - 
     16053410167*q^4 + 24417537814*q^5 - 28921427425*q^6 + 27324281378*q^7 - 
     20921919210*q^8 + 13118643858*q^9 - 6778342507*q^10 + 2894285866*q^11 - 
     1021043914*q^12 + 296620196*q^13 - 70486366*q^14 + 13553737*q^15 - 
     2074769*q^16 + 246740*q^17 - 21958*q^18 + 1375*q^19 - 54*q^20 + q^21 + 
     124822858*# - 1067791484*q*# + 4306359435*q^2*# - 10885919906*q^3*# + 
     19341997023*q^4*# - 25672330515*q^5*# + 26405677320*q^6*# - 
     21547634180*q^7*# + 14164468881*q^8*# - 7572679087*q^9*# + 
     3309773714*q^10*# - 1184363256*q^11*# + 346276674*q^12*# - 
     82246543*q^13*# + 15710117*q^14*# - 2375474*q^15*# + 277593*q^16*# - 
     24155*q^17*# + 1472*q^18*# - 56*q^19*# + q^20*# - 100703158*#^2 + 
     748787558*q*#^2 - 2610060273*q^2*#^2 + 5667705893*q^3*#^2 - 
     8592091118*q^4*#^2 + 9656364470*q^5*#^2 - 8337569651*q^6*#^2 + 
     5654644701*q^7*#^2 - 3053553488*q^8*#^2 + 1322626215*q^9*#^2 - 
     460563621*q^10*#^2 + 128615083*q^11*#^2 - 28587103*q^12*#^2 + 
     4988419*q^13*#^2 - 668327*q^14*#^2 + 66333*q^15*#^2 - 4593*q^16*#^2 + 
     198*q^17*#^2 - 4*q^18*#^2 + 42886339*#^3 - 270341846*q*#^3 + 
     792484912*q^2*#^3 - 1434577432*q^3*#^3 + 1795327630*q^4*#^3 - 
     1647263237*q^5*#^3 + 1146365835*q^6*#^3 - 617274838*q^7*#^3 + 
     259914201*q^8*#^3 - 85865828*q^9*#^3 + 22181512*q^10*#^3 - 
     4433287*q^11*#^3 + 671979*q^12*#^3 - 74667*q^13*#^3 + 5735*q^14*#^3 - 
     272*q^15*#^3 + 6*q^16*#^3 - 10564031*#^4 + 54608892*q*#^4 - 
     129780676*q^2*#^4 + 188085126*q^3*#^4 - 185784798*q^4*#^4 + 
     132344779*q^5*#^4 - 70121885*q^6*#^4 + 28072286*q^7*#^4 - 
     8531351*q^8*#^4 + 1957958*q^9*#^4 - 333843*q^10*#^4 + 40972*q^11*#^4 - 
     3417*q^12*#^4 + 173*q^13*#^4 - 4*q^14*#^4 + 1547327*#^5 - 
     6252122*q*#^5 + 11418798*q^2*#^5 - 12477552*q^3*#^5 + 9086877*q^4*#^5 - 
     4644158*q^5*#^5 + 1706059*q^6*#^5 - 452960*q^7*#^5 + 85972*q^8*#^5 - 
     11314*q^9*#^5 + 971*q^10*#^5 - 48*q^11*#^5 + q^12*#^5 - 132620*#^6 + 
     388224*q*#^6 - 499930*q^2*#^6 + 372777*q^3*#^6 - 177602*q^4*#^6 + 
     56086*q^5*#^6 - 11732*q^6*#^6 + 1564*q^7*#^6 - 120*q^8*#^6 + 4*q^9*#^6 + 
     6235*#^7 - 11521*q*#^7 + 8908*q^2*#^7 - 3706*q^3*#^7 + 877*q^4*#^7 - 
     112*q^5*#^7 + 6*q^6*#^7 - 139*#^8 + 117*q*#^8 - 36*q^2*#^8 + 4*q^3*#^8 + 
     #^9 &, #^m&]+
 
(2(-4 + q)(-2 + q)q/3) RootSum[
    -57567993 + 561847807*q - 2590488037*q^2 + 7505814753*q^3 - 
     15333596703*q^4 + 23485189066*q^5 - 27991465279*q^6 + 26595143668*q^7 - 
     20467067438*q^8 + 12891506636*q^9 - 6687437819*q^10 + 2865224880*q^11 - 
     1013683806*q^12 + 295164352*q^13 - 70266504*q^14 + 13529283*q^15 - 
     2072883*q^16 + 246650*q^17 - 21956*q^18 + 1375*q^19 - 54*q^20 + q^21 + 
     126937414*# - 1085948128*q*# + 4374169395*q^2*# - 11035417896*q^3*# + 
     19562475987*q^4*# - 25904755263*q^5*# + 26587797218*q^6*# - 
     21656254156*q^7*# + 14214460071*q^8*# - 7590541853*q^9*# + 
     3314725372*q^10*# - 1185419600*q^11*# + 346447116*q^12*# - 
     82266701*q^13*# + 15711769*q^14*# - 2375558*q^15*# + 277595*q^16*# - 
     24155*q^17*# + 1472*q^18*# - 56*q^19*# + q^20*# - 108552032*#^2 + 
     801219312*q*#^2 - 2768546083*q^2*#^2 + 5956589461*q^3*#^2 - 
     8948442282*q^4*#^2 + 9972324084*q^5*#^2 - 8546049063*q^6*#^2 + 
     5759084831*q^7*#^2 - 3093673378*q^8*#^2 + 1334464031*q^9*#^2 - 
     463229151*q^10*#^2 + 129065691*q^11*#^2 - 28642567*q^12*#^2 + 
     4993121*q^13*#^2 - 668573*q^14*#^2 + 66339*q^15*#^2 - 4593*q^16*#^2 + 
     198*q^17*#^2 - 4*q^18*#^2 + 47555911*#^3 - 296099262*q*#^3 + 
     856048348*q^2*#^3 - 1527908190*q^3*#^3 + 1886593418*q^4*#^3 - 
     1710177683*q^5*#^3 + 1177875443*q^6*#^3 - 628898316*q^7*#^3 + 
     263075209*q^8*#^3 - 86492116*q^9*#^3 + 22269408*q^10*#^3 - 
     4441561*q^11*#^3 + 672447*q^12*#^3 - 74679*q^13*#^3 + 5735*q^14*#^3 - 
     272*q^15*#^3 + 6*q^16*#^3 - 11739739*#^4 + 59787464*q*#^4 - 
     139748944*q^2*#^4 + 199213742*q^3*#^4 - 193815800*q^4*#^4 + 
     136283051*q^5*#^4 - 71460023*q^6*#^4 + 28386346*q^7*#^4 - 
     8580921*q^8*#^4 + 1962906*q^9*#^4 - 334117*q^10*#^4 + 40978*q^11*#^4 - 
     3417*q^12*#^4 + 173*q^13*#^4 - 4*q^14*#^4 + 1681835*#^5 - 
     6703044*q*#^5 + 12051728*q^2*#^5 - 12969172*q^3*#^5 + 9319821*q^4*#^5 - 
     4713456*q^5*#^5 + 1718737*q^6*#^5 - 454266*q^7*#^5 + 86030*q^8*#^5 - 
     11314*q^9*#^5 + 971*q^10*#^5 - 48*q^11*#^5 + q^12*#^5 - 137890*#^6 + 
     401396*q*#^6 - 512278*q^2*#^6 + 378489*q^3*#^6 - 178996*q^4*#^6 + 
     56256*q^5*#^6 - 11740*q^6*#^6 + 1564*q^7*#^6 - 120*q^8*#^6 + 4*q^9*#^6 + 
     6115*#^7 - 11475*q*#^7 + 8906*q^2*#^7 - 3706*q^3*#^7 + 877*q^4*#^7 - 
     112*q^5*#^7 + 6*q^6*#^7 - 131*#^8 + 117*q*#^8 - 36*q^2*#^8 + 4*q^3*#^8 + 
     #^9 &, #^m&]+

((-1 + q)(3 - 5q + q^2)/3) RootSum[
    -1186 + 3104*q - 3474*q^2 + 2141*q^3 - 782*q^4 + 169*q^5 - 20*q^6 + 
     q^7 + 537*# - 880*q*# + 579*q^2*# - 190*q^3*# + 31*q^4*# - 2*q^5*# - 
     54*#^2 + 44*q*#^2 - 12*q^2*#^2 + q^3*#^2 + #^3 &, #^m&]+
 
(2(-4 + q)(-2 + q)q/3) RootSum[
     3166203 - 26755673*q + 105916373*q^2 - 261000234*q^3 + 448609487*q^4 - 
     571036666*q^5 + 557740370*q^6 - 427279891*q^7 + 260202080*q^8 - 
     126864639*q^9 + 49626743*q^10 - 15534518*q^11 + 3861471*q^12 - 
     751735*q^13 + 112073*q^14 - 12345*q^15 + 946*q^16 - 45*q^17 + q^18 - 
     5910212*# + 43673866*q*# - 150485840*q^2*# + 321119054*q^3*# - 
     475202412*q^4*# + 517394742*q^5*# - 429044540*q^6*# + 276674091*q^7*# - 
     140412329*q^8*# + 56379207*q^9*# - 17903605*q^10*# + 4469147*q^11*# - 
     865857*q^12*# + 127413*q^13*# - 13746*q^14*# + 1024*q^15*# - 47*q^16*# + 
     q^17*# + 4447959*#^2 - 27997099*q*#^2 + 81559237*q^2*#^2 - 
     145875988*q^3*#^2 + 179131126*q^4*#^2 - 159941032*q^5*#^2 + 
     107250267*q^6*#^2 - 54991724*q^7*#^2 + 21736259*q^8*#^2 - 
     6623080*q^9*#^2 + 1543098*q^10*#^2 - 270007*q^11*#^2 + 34353*q^12*#^2 - 
     3001*q^13*#^2 + 161*q^14*#^2 - 4*q^15*#^2 - 1743671*#^3 + 
     9029719*q*#^3 - 21406947*q^2*#^3 + 30762903*q^3*#^3 - 29894622*q^4*#^3 + 
     20743676*q^5*#^3 - 10574479*q^6*#^3 + 4010387*q^7*#^3 - 
     1131876*q^8*#^3 + 234895*q^9*#^3 - 34856*q^10*#^3 + 3504*q^11*#^3 - 
     214*q^12*#^3 + 6*q^13*#^3 + 383797*#^4 - 1556654*q*#^4 + 
     2844974*q^2*#^4 - 3092201*q^3*#^4 + 2220417*q^4*#^4 - 1105988*q^5*#^4 + 
     389962*q^6*#^4 - 97339*q^7*#^4 + 16856*q^8*#^4 - 1928*q^9*#^4 + 
     131*q^10*#^4 - 4*q^11*#^4 - 47558*#^5 + 139979*q*#^5 - 181197*q^2*#^5 + 
     135147*q^3*#^5 - 63863*q^4*#^5 + 19766*q^5*#^5 - 3987*q^6*#^5 + 
     501*q^7*#^5 - 35*q^8*#^5 + q^9*#^5 + 3136*#^6 - 5856*q*#^6 + 
     4604*q^2*#^6 - 1939*q^3*#^6 + 460*q^4*#^6 - 58*q^5*#^6 + 3*q^6*#^6 - 
     96*#^7 + 84*q*#^7 - 27*q^2*#^7 + 3*q^3*#^7 + #^8 &, #^m&]+
 
(2(-4 + q)(-2 + q)q/3) RootSum[
     3123087 - 26509796*q + 105283800*q^2 - 260029093*q^3 + 447618764*q^4 - 
     570329416*q^5 + 557378253*q^6 - 427145934*q^7 + 260166542*q^8 - 
     126858042*q^9 + 49625929*q^10 - 15534458*q^11 + 3861469*q^12 - 
     751735*q^13 + 112073*q^14 - 12345*q^15 + 946*q^16 - 45*q^17 + q^18 - 
     5994103*# + 44323131*q*# - 152671020*q^2*# + 325437780*q^3*# - 
     480861709*q^4*# + 522630551*q^5*# - 432586404*q^6*# + 278458864*q^7*# - 
     141086861*q^8*# + 56569741*q^9*# - 17943240*q^10*# + 4475039*q^11*# - 
     866449*q^12*# + 127449*q^13*# - 13747*q^14*# + 1024*q^15*# - 47*q^16*# + 
     q^17*# + 4552728*#^2 - 28610561*q*#^2 + 83143320*q^2*#^2 - 
     148278932*q^3*#^2 + 181527941*q^4*#^2 - 161603289*q^5*#^2 + 
     108074670*q^6*#^2 - 55287117*q^7*#^2 + 21812340*q^8*#^2 - 
     6636848*q^9*#^2 + 1544763*q^10*#^2 - 270128*q^11*#^2 + 34357*q^12*#^2 - 
     3001*q^13*#^2 + 161*q^14*#^2 - 4*q^15*#^2 - 1773664*#^3 + 
     9169620*q*#^3 - 21685480*q^2*#^3 + 31077886*q^3*#^3 - 30120239*q^4*#^3 + 
     20851189*q^5*#^3 - 10609139*q^6*#^3 + 4017875*q^7*#^3 - 
     1132916*q^8*#^3 + 234979*q^9*#^3 - 34859*q^10*#^3 + 3504*q^11*#^3 - 
     214*q^12*#^3 + 6*q^13*#^3 + 383485*#^4 - 1557582*q*#^4 + 
     2847282*q^2*#^4 - 3093631*q^3*#^4 + 2220418*q^4*#^4 - 1105635*q^5*#^4 + 
     389804*q^6*#^4 - 97310*q^7*#^4 + 16854*q^8*#^4 - 1928*q^9*#^4 + 
     131*q^10*#^4 - 4*q^11*#^4 - 46486*#^5 + 138050*q*#^5 - 179679*q^2*#^5 + 
     134458*q^3*#^5 - 63672*q^4*#^5 + 19736*q^5*#^5 - 3985*q^6*#^5 + 
     501*q^7*#^5 - 35*q^8*#^5 + q^9*#^5 + 3022*#^6 - 5764*q*#^6 + 
     4576*q^2*#^6 - 1936*q^3*#^6 + 460*q^4*#^6 - 58*q^5*#^6 + 3*q^6*#^6 - 
     93*#^7 + 84*q*#^7 - 27*q^2*#^7 + 3*q^3*#^7 + #^8 &, #^m&]+
 
(2(-1 + q)(3 - 5q + q^2)/3) RootSum[
     3200760 - 26940398*q + 106362660*q^2 - 261644902*q^3 + 449229944*q^4 - 
     571456186*q^5 + 557944953*q^6 - 427352490*q^7 + 260220710*q^8 - 
     126868014*q^9 + 49627153*q^10 - 15534548*q^11 + 3861472*q^12 - 
     751735*q^13 + 112073*q^14 - 12345*q^15 + 946*q^16 - 45*q^17 + q^18 - 
     6209446*# + 45514146*q*# - 155719575*q^2*# + 330221730*q^3*# - 
     485994667*q^4*# + 526602221*q^5*# - 434862243*q^6*# + 279434569*q^7*# - 
     141399119*q^8*# + 56643259*q^9*# - 17955594*q^10*# + 4476440*q^11*# - 
     866545*q^12*# + 127452*q^13*# - 13747*q^14*# + 1024*q^15*# - 47*q^16*# + 
     q^17*# + 4743726*#^2 - 29572718*q*#^2 + 85365069*q^2*#^2 - 
     151381541*q^3*#^2 + 184438550*q^4*#^2 - 163529919*q^5*#^2 + 
     108994347*q^6*#^2 - 55604991*q^7*#^2 + 21891006*q^8*#^2 - 
     6650390*q^9*#^2 + 1546296*q^10*#^2 - 270230*q^11*#^2 + 34360*q^12*#^2 - 
     3001*q^13*#^2 + 161*q^14*#^2 - 4*q^15*#^2 - 1843201*#^3 + 
     9466380*q*#^3 - 22250602*q^2*#^3 + 31710025*q^3*#^3 - 30579911*q^4*#^3 + 
     21078061*q^5*#^3 - 10686062*q^6*#^3 + 4035563*q^7*#^3 - 
     1135556*q^8*#^3 + 235210*q^9*#^3 - 34868*q^10*#^3 + 3504*q^11*#^3 - 
     214*q^12*#^3 + 6*q^13*#^3 + 395365*#^4 - 1597848*q*#^4 + 
     2905515*q^2*#^4 - 3141103*q^3*#^4 + 2244445*q^4*#^4 - 1113399*q^5*#^4 + 
     391370*q^6*#^4 - 97490*q^7*#^4 + 16863*q^8*#^4 - 1928*q^9*#^4 + 
     131*q^10*#^4 - 4*q^11*#^4 - 47368*#^5 + 140141*q*#^5 - 181635*q^2*#^5 + 
     135442*q^3*#^5 - 63957*q^4*#^5 + 19781*q^5*#^5 - 3988*q^6*#^5 + 
     501*q^7*#^5 - 35*q^8*#^5 + q^9*#^5 + 3040*#^6 - 5779*q*#^6 + 
     4579*q^2*#^6 - 1936*q^3*#^6 + 460*q^4*#^6 - 58*q^5*#^6 + 3*q^6*#^6 - 
     93*#^7 + 84*q*#^7 - 27*q^2*#^7 + 3*q^3*#^7 + #^8 &, #^m&]+
 
(2(-1 + q)(3 - 5q + q^2)/3) RootSum[
     3111264 - 26432096*q + 105060896*q^2 - 259656672*q^3 + 447212702*q^4 - 
     570023794*q^5 + 557214989*q^6 - 427083442*q^7 + 260149508*q^8 - 
     126854814*q^9 + 49625525*q^10 - 15534428*q^11 + 3861468*q^12 - 
     751735*q^13 + 112073*q^14 - 12345*q^15 + 946*q^16 - 45*q^17 + q^18 - 
     6392996*# + 46912540*q*# - 160366973*q^2*# + 339304886*q^3*# - 
     497775687*q^4*# + 537398799*q^5*# - 442103885*q^6*# + 283057239*q^7*# - 
     142760327*q^8*# + 57026127*q^9*# - 18035020*q^10*# + 4488230*q^11*# - 
     867729*q^12*# + 127524*q^13*# - 13749*q^14*# + 1024*q^15*# - 47*q^16*# + 
     q^17*# + 4964556*#^2 - 30854932*q*#^2 + 88647925*q^2*#^2 - 
     156320695*q^3*#^2 + 189328246*q^4*#^2 - 166899091*q^5*#^2 + 
     110656551*q^6*#^2 - 56198279*q^7*#^2 + 22043432*q^8*#^2 - 
     6677938*q^9*#^2 + 1549626*q^10*#^2 - 270472*q^11*#^2 + 34368*q^12*#^2 - 
     3001*q^13*#^2 + 161*q^14*#^2 - 4*q^15*#^2 - 1899659*#^3 + 
     9735748*q*#^3 - 22794714*q^2*#^3 + 32331087*q^3*#^3 - 31027491*q^4*#^3 + 
     21292205*q^5*#^3 - 10755268*q^6*#^3 + 4050533*q^7*#^3 - 
     1137636*q^8*#^3 + 235378*q^9*#^3 - 34874*q^10*#^3 + 3504*q^11*#^3 - 
     214*q^12*#^3 + 6*q^13*#^3 + 393301*#^4 - 1596320*q*#^4 + 
     2907227*q^2*#^4 - 3142781*q^3*#^4 + 2244213*q^4*#^4 - 1112675*q^5*#^4 + 
     391054*q^6*#^4 - 97432*q^7*#^4 + 16859*q^8*#^4 - 1928*q^9*#^4 + 
     131*q^10*#^4 - 4*q^11*#^4 - 45290*#^5 + 136301*q*#^5 - 178599*q^2*#^5 + 
     134064*q^3*#^5 - 63575*q^4*#^5 + 19721*q^5*#^5 - 3984*q^6*#^5 + 
     501*q^7*#^5 - 35*q^8*#^5 + q^9*#^5 + 2830*#^6 - 5595*q*#^6 + 
     4523*q^2*#^6 - 1930*q^3*#^6 + 460*q^4*#^6 - 58*q^5*#^6 + 3*q^6*#^6 - 
     87*#^7 + 84*q*#^7 - 27*q^2*#^7 + 3*q^3*#^7 + #^8 &, #^m&]+
 
(2(-4 + q)(-2 + q)q/3) RootSum[
     3192765 - 26881760*q + 106180838*q^2 - 261322539*q^3 + 448861808*q^4 - 
     571169080*q^5 + 557787515*q^6 - 427291138*q^7 + 260203802*q^8 - 
     126864792*q^9 + 49626749*q^10 - 15534518*q^11 + 3861471*q^12 - 
     751735*q^13 + 112073*q^14 - 12345*q^15 + 946*q^16 - 45*q^17 + q^18 - 
     6587495*# + 47979805*q*# - 163089548*q^2*# + 343586066*q^3*# - 
     502404633*q^4*# + 541025883*q^5*# - 444215804*q^6*# + 283978668*q^7*# - 
     143060315*q^8*# + 57097839*q^9*# - 18047218*q^10*# + 4489625*q^11*# - 
     867825*q^12*# + 127527*q^13*# - 13749*q^14*# + 1024*q^15*# - 47*q^16*# + 
     q^17*# + 5166336*#^2 - 31860943*q*#^2 + 90949324*q^2*#^2 - 
     159507178*q^3*#^2 + 192294895*q^4*#^2 - 168850261*q^5*#^2 + 
     111583260*q^6*#^2 - 56517425*q^7*#^2 + 22122230*q^8*#^2 - 
     6691486*q^9*#^2 + 1551159*q^10*#^2 - 270574*q^11*#^2 + 34371*q^12*#^2 - 
     3001*q^13*#^2 + 161*q^14*#^2 - 4*q^15*#^2 - 1979762*#^3 + 
     10066792*q*#^3 - 23406774*q^2*#^3 + 32998152*q^3*#^3 - 
     31502361*q^4*#^3 + 21522935*q^5*#^3 - 10832719*q^6*#^3 + 
     4068251*q^7*#^3 - 1140276*q^8*#^3 + 235609*q^9*#^3 - 34883*q^10*#^3 + 
     3504*q^11*#^3 - 214*q^12*#^3 + 6*q^13*#^3 + 407305*#^4 - 1641164*q*#^4 + 
     2969276*q^2*#^4 - 3191795*q^3*#^4 + 2268546*q^4*#^4 - 1120463*q^5*#^4 + 
     392620*q^6*#^4 - 97612*q^7*#^4 + 16868*q^8*#^4 - 1928*q^9*#^4 + 
     131*q^10*#^4 - 4*q^11*#^4 - 46280*#^5 + 138500*q*#^5 - 180597*q^2*#^5 + 
     135054*q^3*#^5 - 63860*q^4*#^5 + 19766*q^5*#^5 - 3987*q^6*#^5 + 
     501*q^7*#^5 - 35*q^8*#^5 + q^9*#^5 + 2848*#^6 - 5610*q*#^6 + 
     4526*q^2*#^6 - 1930*q^3*#^6 + 460*q^4*#^6 - 58*q^5*#^6 + 3*q^6*#^6 - 
     87*#^7 + 84*q*#^7 - 27*q^2*#^7 + 3*q^3*#^7 + #^8 &, #^m&]+
 
(2(-4 + q)(-2 + q)q/3) RootSum[
     3146385 - 26619335*q + 105511647*q^2 - 260305450*q^3 + 447835289*q^4 - 
     570443938*q^5 + 557419668*q^6 - 427156047*q^7 + 260168138*q^8 - 
     126858189*q^9 + 49625935*q^10 - 15534458*q^11 + 3861469*q^12 - 
     751735*q^13 + 112073*q^14 - 12345*q^15 + 946*q^16 - 45*q^17 + q^18 - 
     6687154*# + 48728934*q*# - 165551766*q^2*# + 348350496*q^3*# - 
     508526356*q^4*# + 546586652*q^5*# - 447915582*q^6*# + 285816565*q^7*# - 
     143746991*q^8*# + 57290173*q^9*# - 18087009*q^10*# + 4495523*q^11*# - 
     868417*q^12*# + 127563*q^13*# - 13750*q^14*# + 1024*q^15*# - 47*q^16*# + 
     q^17*# + 5282721*#^2 - 32530973*q*#^2 + 92650107*q^2*#^2 - 
     162044990*q^3*#^2 + 194788454*q^4*#^2 - 170557320*q^5*#^2 + 
     112421073*q^6*#^2 - 56815320*q^7*#^2 + 22198575*q^8*#^2 - 
     6705266*q^9*#^2 + 1552824*q^10*#^2 - 270695*q^11*#^2 + 34375*q^12*#^2 - 
     3001*q^13*#^2 + 161*q^14*#^2 - 4*q^15*#^2 - 2006191*#^3 + 
     10196145*q*#^3 - 23672233*q^2*#^3 + 33304183*q^3*#^3 - 
     31724318*q^4*#^3 + 21629566*q^5*#^3 - 10867265*q^6*#^3 + 
     4075733*q^7*#^3 - 1141316*q^8*#^3 + 235693*q^9*#^3 - 34886*q^10*#^3 + 
     3504*q^11*#^3 - 214*q^12*#^3 + 6*q^13*#^3 + 405571*#^4 - 1638732*q*#^4 + 
     2968686*q^2*#^4 - 3192043*q^3*#^4 + 2268313*q^4*#^4 - 1120092*q^5*#^4 + 
     392462*q^6*#^4 - 97583*q^7*#^4 + 16866*q^8*#^4 - 1928*q^9*#^4 + 
     131*q^10*#^4 - 4*q^11*#^4 - 45262*#^5 + 136589*q*#^5 - 179079*q^2*#^5 + 
     134365*q^3*#^5 - 63669*q^4*#^5 + 19736*q^5*#^5 - 3985*q^6*#^5 + 
     501*q^7*#^5 - 35*q^8*#^5 + q^9*#^5 + 2752*#^6 - 5518*q*#^6 + 
     4498*q^2*#^6 - 1927*q^3*#^6 + 460*q^4*#^6 - 58*q^5*#^6 + 3*q^6*#^6 - 
     84*#^7 + 84*q*#^7 - 27*q^2*#^7 + 3*q^3*#^7 + #^8 &, #^m&]+

((-1 + q)(-4 + 14q - 7q^2 + q^3)/4) RootSum[
     40 - 71*q + 43*q^2 - 11*q^3 + q^4 - 13*# + 11*q*# - 2*q^2*# + 
     #^2  &, #^m&]+
 
((-3 + q)^2(-2 + q)q/2) RootSum[
    -540 + 1718*q - 2244*q^2 + 1570*q^3 - 637*q^4 + 150*q^5 - 19*q^6 + 
     q^7 + 608*# - 1432*q*# + 1328*q^2*# - 624*q^3*# + 157*q^4*# - 20*q^5*# + 
     q^6*# - 207*#^2 + 310*q*#^2 - 164*q^2*#^2 + 37*q^3*#^2 - 3*q^4*#^2 + 
     26*#^3 - 18*q*#^3 + 3*q^2*#^3 - #^4 &, #^m&]+
 
((-4 + q)(-3 + q)(-1 + q)q/2) RootSum[
    -484 + 1573*q - 2103*q^2 + 1507*q^3 - 624*q^4 + 149*q^5 - 19*q^6 + 
     q^7 + 619*# - 1449*q*# + 1335*q^2*# - 625*q^3*# + 157*q^4*# - 20*q^5*# + 
     q^6*# - 235*#^2 + 328*q*#^2 - 167*q^2*#^2 + 37*q^3*#^2 - 3*q^4*#^2 + 
     29*#^3 - 18*q*#^3 + 3*q^2*#^3 - #^4 &, #^m&]+
 
((-1 + q)(-4 + 14q - 7q^2 + q^3)/2) RootSum[
    -432 + 1430*q - 1962*q^2 + 1444*q^3 - 611*q^4 + 148*q^5 - 19*q^6 + 
     q^7 + 634*# - 1466*q*# + 1342*q^2*# - 626*q^3*# + 157*q^4*# - 20*q^5*# + 
     q^6*# - 269*#^2 + 346*q*#^2 - 170*q^2*#^2 + 37*q^3*#^2 - 3*q^4*#^2 + 
     32*#^3 - 18*q*#^3 + 3*q^2*#^3 - #^4 &, #^m&]+
 
((-3 + q)^2(-2 + q)q/4) RootSum[
    -384 + 1289*q - 1821*q^2 + 1381*q^3 - 598*q^4 + 147*q^5 - 19*q^6 + 
     q^7 + 659*# - 1483*q*# + 1349*q^2*# - 627*q^3*# + 157*q^4*# - 20*q^5*# + 
     q^6*# - 309*#^2 + 364*q*#^2 - 173*q^2*#^2 + 37*q^3*#^2 - 3*q^4*#^2 + 
     35*#^3 - 18*q*#^3 + 3*q^2*#^3 - #^4 &, #^m&]+
 
((-4 + q)(-3 + q)(-1 + q)q/2) RootSum[
     231352 - 1497824*q + 4436824*q^2 - 7963280*q^3 + 9665906*q^4 - 
     8386456*q^5 + 5360092*q^6 - 2562538*q^7 + 920643*q^8 - 247346*q^9 + 
     48924*q^10 - 6910*q^11 + 659*q^12 - 38*q^13 + q^14 - 617360*# + 
     3408488*q*# - 8533944*q^2*# + 12825088*q^3*# - 12900538*q^4*# + 
     9166414*q^5*# - 4730770*q^6*# + 1794732*q^7*# - 500306*q^8*# + 
     101180*q^9*# - 14424*q^10*# + 1372*q^11*# - 78*q^12*# + 2*q^13*# + 
     639114*#^2 - 2932864*q*#^2 + 6033384*q^2*#^2 - 7356442*q^3*#^2 + 
     5916306*q^4*#^2 - 3301890*q^5*#^2 + 1308932*q^6*#^2 - 370502*q^7*#^2 + 
     74091*q^8*#^2 - 10164*q^9*#^2 + 902*q^10*#^2 - 46*q^11*#^2 + q^12*#^2 - 
     331602*#^3 + 1223970*q*#^3 - 1991554*q^2*#^3 + 1883432*q^3*#^3 - 
     1146544*q^4*#^3 + 469134*q^5*#^3 - 130516*q^6*#^3 + 24340*q^7*#^3 - 
     2906*q^8*#^3 + 200*q^9*#^3 - 6*q^10*#^3 + 93613*#^4 - 266104*q*#^4 + 
     324974*q^2*#^4 - 223284*q^3*#^4 + 94462*q^4*#^4 - 25186*q^5*#^4 + 
     4129*q^6*#^4 - 380*q^7*#^4 + 15*q^8*#^4 - 14844*#^5 + 30382*q*#^5 - 
     25574*q^2*#^5 + 11376*q^3*#^5 - 2822*q^4*#^5 + 370*q^5*#^5 - 
     20*q^6*#^5 + 1302*#^6 - 1700*q*#^6 + 832*q^2*#^6 - 182*q^3*#^6 + 
     15*q^4*#^6 - 58*#^7 + 36*q*#^7 - 6*q^2*#^7 + #^8 &, #^m&]+

((-3 + q)^2(-2 + q)q/4) (6 - 5*q + q^2)^m +   
 
((-1 + q)(-4 + 14q - 7q^2 + q^3)/4) RootSum[
    -74 + 167*q - 149*q^2 + 64*q^3 - 13*q^4 + q^5 + 95*# - 124*q*# + 
     61*q^2*# - 13*q^3*# + q^4*# - 22*#^2 + 12*q*#^2 - 
     2*q^2*#^2 + #^3 &, #^m&]+
 
((-3 + q)^2(-2 + q)q/2) RootSum[
    -72 + 166*q - 149*q^2 + 64*q^3 - 13*q^4 + q^5 + 83*# - 118*q*# + 
     60*q^2*# - 13*q^3*# + q^4*# - 20*#^2 + 12*q*#^2 - 
     2*q^2*#^2 + #^3 &, #^m&]+
 
((-4 + q)(-3 + q)(-1 + q)q/2) RootSum[
    -70 + 165*q - 149*q^2 + 64*q^3 - 13*q^4 + q^5 + 73*# - 112*q*# + 
     59*q^2*# - 13*q^3*# + q^4*# - 18*#^2 + 
     12*q*#^2 - 2*q^2*#^2 + #^3 &, #^m&]+
 
((-1 + q)(-4 + 14q - 7q^2 + q^3)/2) RootSum[
    -68 + 164*q - 149*q^2 + 64*q^3 - 13*q^4 + q^5 + 65*# - 106*q*# + 
     58*q^2*# - 13*q^3*# + q^4*# - 16*#^2 + 12*q*#^2 - 
     2*q^2*#^2 + #^3 &, #^m&]+
 
((-4 + q)(-3 + q)(-1 + q)q/2) RootSum[
     4888 - 23088*q + 48082*q^2 - 58130*q^3 + 45141*q^4 - 23502*q^5 + 
     8300*q^6 - 1962*q^7 + 297*q^8 - 26*q^9 + q^10 - 10532*# + 40634*q*# - 
     67820*q^2*# + 64388*q^3*# - 38324*q^4*# + 14820*q^5*# - 3720*q^6*# + 
     584*q^7*# - 52*q^8*# + 2*q^9*# + 8029*#^2 - 24308*q*#^2 + 
     30954*q^2*#^2 - 21696*q^3*#^2 + 9142*q^4*#^2 - 2362*q^5*#^2 + 
     363*q^6*#^2 - 30*q^7*#^2 + q^8*#^2 - 2768*#^3 + 6114*q*#^3 - 
     5402*q^2*#^3 + 2460*q^3*#^3 - 610*q^4*#^3 + 78*q^5*#^3 - 4*q^6*#^3 + 
     464*#^4 - 656*q*#^4 + 334*q^2*#^4 - 74*q^3*#^4 + 6*q^4*#^4 - 36*#^5 + 
     24*q*#^5 - 4*q^2*#^5 + #^6 &, #^m&]+

((-3 + q)^2(-2 + q)q/4) RootSum[
    -11 + 18*q - 8*q^2 + q^3 + 8*# - 7*q*# + q^2*# - #^2 &, #^m&]+
 
((-1 + q)(-4 + 14q - 7q^2 + q^3)/4) RootSum[
    -15 + 20*q - 8*q^2 + q^3 + 10*# - 7*q*# + q^2*# - #^2 &, #^m&]+

((-5 + 24q - 50q^2 + 35q^3 - 10q^4 + q^5)/5) (5 - q)^m +  

(2(-5 + 24q - 50q^2 + 35q^3 - 10q^4 + q^5)/5) (4 - q)^m +  

(2(-5 + 24q - 50q^2 + 35q^3 - 10q^4 + q^5)/5) (2 - q)^m +  

((-5 + 24q - 50q^2 + 35q^3 - 10q^4 + q^5)/5) (1 - q)^m +
 
(2(-4 + q)(-3 + q)(-2 + q)(-1 + q)q/5) RootSum[
     11 - 7*q + q^2 - 7*# + 2*q*# + #^2  &, #^m&]+
 
(2(-4 + q)(-3 + q)(-2 + q)(-1 + q)q/5) RootSum[
     5 - 5*q + q^2 - 5*# + 2*q*# + #^2 &, #^m&]+
 
(2(-4 + q)(-3 + q)(-2 + q)(-1 + q)q/5) RootSum[
     61 - 107*q + 59*q^2 - 13*q^3 + q^4 - 107*# + 118*q*# - 39*q^2*# + 
     4*q^3*# + 59*#^2 - 39*q*#^2 + 6*q^2*#^2 - 13*#^3 + 4*q*#^3 + #^4 &, #^m&]+
 
(2(-4 + q)(-3 + q)(-2 + q)(-1 + q)q/5) RootSum[
     31 - 61*q + 41*q^2 - 11*q^3 + q^4 - 61*# + 82*q*# - 33*q^2*# + 
     4*q^3*# + 41*#^2 - 33*q*#^2 + 6*q^2*#^2 - 11*#^3 + 4*q*#^3 + #^4 &, #^m&]+

1 - 35q + 105q^2 - 112q^3 + 54q^4 - 12q^5 + q^6

]]; 

(* End *)


==> transfer6_triT.m <==
(* transfer6_sqT.m

   Created: May/18/2006
   Revised: Jun/14/2006 Added L=6

   We give the partition function for TRIANGULAR-lattice strips of width m 
   and length n with PERIODIC boundary conditions ZPP[m][n] for 
   2<= m <= 6

*) 
   
(* Clear any definition of the variables q *)
ClearAll[q];

(* -----------------------------------------------
   TRIANGULAR 2P x nP
   Exact result from Chang-Shrock Physica A, 364 (2006) 231 
   -------------------------------------------------------------  *)
ZPP[2][m_] := Expand[(6-5q+q^2)^m + (q-1) (2(3-q))^m + (q(q-3)/2) 2^m  ];

(* -----------------------------------------------
   TRIANGULAR 3P x nP
   Exact result from Chang-Shrock Ann. Phys. 290 (2001) 124 
   -------------------------------------------------------------  *)
ZPP[3][m_] := Expand[
     ((q-1)(q^2-5q+3)/3) (-2)^m + 
     ((q-1)(q-2)/2)      (q-2)^m +  
     (q(q-3)/2)          (3q-14)^m + 
     (q-1)               (-2(q-4)^2)^m + 
                         (q^3-9q^2+29q-32)^m +
     (q-1)( q(2q-7)/3 + 2(q^2-5q+7)^m + (q-2)(7-2q)^m ) Cos[2 m Pi/3] ]; 

(* -----------------------------------------------
   TRIANGULAR 4P x nP
   Exact result from Chang-Shrock Physica A 292 (2001) 307 
   -------------------------------------------------------------  *)
ZPP[4][m_] := Expand[
   (q(q-2)(q-3)^2/4)            2^m + 
   ((q-1)(q-2)(3q^2-11q-6)/12) (1+I)^m + 
   ((q-1)(q-2)(3q^2-11q-6)/12) (1-I)^m + 
   ((q-1)(q-2)/2)              (2(3-q))^m +
   (2q(q-2)(q-4)/3)            (3-q)^m + 
   ((q-1)(q^2 - 5q +3)/3)      (2(9-2q))^m +
   ((q-1)(q-2)/2)              (2(q-3)^2)^m +  
        ((q-3)(q^3 - 9q^2 + 33 q - 48 + 
             (q-4)Sqrt[q^4 - 10q^3 + 43q^2 - 106q + 129])/2)^m + 
        ((q-3)(q^3 - 9q^2 + 33 q - 48 - 
             (q-4)Sqrt[q^4 - 10q^3 + 43q^2 - 106q + 129])/2)^m + 
   (q(q-2)(q-4)/3)             ( I Sqrt[3] (q-3))^m + 
   (q(q-2)(q-4)/3)             (-I Sqrt[3] (q-3))^m + 
   (q(q-3)/2)                  ( I (q-2)Sqrt[2(q-3)(q-4)])^m +                  
   (q(q-3)/2)                  (-I (q-2)Sqrt[2(q-3)(q-4)])^m +                  

   (q-1)           RootSum[#^3 + 2(q^3 -12q^2 + 51q -75) #^2 -
                                4(q-3)^3(q^2 - 7q + 13) # -
                                8(q-3)^4(q^2 - 5q + 5) &, #^m&] + 

   (q(q-3)/2)      RootSum[#^3 - 2(2q^2 - 17q + 39) #^2 +
                                2(q^4 - 17q^3 + 100q^2 - 244q + 214) # +
                               4(q-3)(q^4 - 11q^3 + 44q^2 - 76q + 46)&, #^m&] +
  
   (q-1)           RootSum[#^4 + 2(q^3 - 9q^2 + 29q -34) #^3 +
                                 2(q^3 - 9q^2 + 29q -34)^2 #^2 +
                         4(q-3)^2(q^2 - 5q + 5)(q^3 - 9q^2 + 29q - 34) # +
                         4(q-3)^4(q^2 - 5q + 5)^2 &, #^m&] +

   (q(q-3)/2)      RootSum[#^4 - 2(q^2 - 7q + 14) #^3 +
                                2(q^2 - 7q + 14)^2 #^2 +
                         4(q-3)  (q^2 - 7q + 14)(q^2 - 6q + 7) # +
                         4(q-3)^2(q^2 - 6q + 7)^2 &, #^m&] +

   (q(q-2)(q-4)/3) RootSum[#^4 + 2(3q - 11) #^3 +
                                2(3q - 11)^2 #^2 +
                                2(3q - 11)(3q^2 - 18q + 23) # +
                                          (3q^2 - 18q + 23)^2 &, #^m&] +

   ((q-1)(q-2)/2)  RootSum[#^6 - 2(q - 5)   (2q - 7) #^5 +
                                2(q - 5)^2 (2q - 7)^2 #^4 +
                                8(q - 4)^2 (3q^3 - 29q^2 + 89q - 85) #^3 +
                                4          (3q^3 - 28q^2 + 84q - 79)^2 #^2 +
                                8(q - 3)^2 (q^2 - 5q + 5)*
                                           (3q^3 - 28q^2 + 84q - 79) # +
                                8(q - 3)^4 (q^2 - 5q + 5)^2 &, #^m&]
];

(* -------------------------------------------------------------
   TRIANGULAR 5P x nP
   -------------------------------------------------------------  *)
ZPP[5][m_] := Expand[
(* l=0 *)
RootSum[
     22764 - 61822*q + 72273*q^2 - 47696*q^3 + 19492*q^4 - 5062*q^5 + 
     817*q^6 - 75*q^7 + 3*q^8 + 614*# - 711*q*# + 355*q^2*# - 98*q^3*# + 
     15*q^4*# - q^5*# + #^2&, #^m&] +  
 
RootSum[
     29241 - 168264*q + 427086*q^2 - 635970*q^3 + 622639*q^4 - 424488*q^5 + 
     207537*q^6 - 73572*q^7 + 18821*q^8 - 3396*q^9 + 411*q^10 - 30*q^11 + 
     q^12 + 12312*# - 47736*q*# + 78651*q^2*# - 73581*q^3*# + 43513*q^4*# - 
     16974*q^5*# + 4386*q^6*# - 726*q^7*# + 70*q^8*# - 3*q^9*# + 2034*#^2 - 
     4128*q*#^2 + 3559*q^2*#^2 - 1667*q^3*#^2 + 447*q^4*#^2 - 65*q^5*#^2 + 
     4*q^6*#^2 + 33*#^3 - 38*q*#^3 + 15*q^2*#^3 - 2*q^3*#^3 + #^4&, #^m&] + 

(* l=1 *)
(q-1) RootSum[
     -1274784 + 3566360*q - 4368924*q^2 + 3085172*q^3 - 1386948*q^4 + 
     412276*q^5 - 81128*q^6 + 10200*q^7 - 744*q^8 + 24*q^9 - 57148*# + 
     105480*q*# - 84174*q^2*# + 37624*q^3*# - 10170*q^4*# + 1662*q^5*# - 
     152*q^6*# + 6*q^7*# - 670*#^2 + 575*q*#^2 - 194*q^2*#^2 + 31*q^3*#^2 - 
     2*q^4*#^2 - #^3&, #^m&] + 
 
(q-1) RootSum[
     57190401286300869903801 - 1118016656922349485807210*q + 
     10685620208132384995559187*q^2 - 66563846427424133717141922*q^3 + 
     303968136948152236741780569*q^4 - 1085168952221039599424464098*q^5 + 
     3154011944415356468852578080*q^6 - 7674261716094431831355890358*q^7 + 
     15952753125594571797814537620*q^8 - 28770703181501542410957380010*q^9 + 
     45563091591588835929028235901*q^10 - 63975175339931182130203864224*
      q^11 + 80270805477777667760736212317*q^12 - 
     90587994909194118599102548590*q^13 + 92449432953078760769716678027*
      q^14 - 85711464334950940579612108322*q^15 + 
     72468602579554349497348355100*q^16 - 56060670070184032955154055370*
      q^17 + 39789646604862461077865840180*q^18 - 
     25972049170722973092918517622*q^19 + 15621618272921627884083750300*
      q^20 - 8672524678463998636832510260*q^21 + 4449916449066810168531967971*
      q^22 - 2112584788680415552345387152*q^23 + 928735791792848935852160858*
      q^24 - 378305385397858798496635608*q^25 + 142831112573922745243276297*
      q^26 - 49991288607218250613273794*q^27 + 16218953340280076884633796*
      q^28 - 4876158759638718410573854*q^29 + 1357782839877941041288578*
      q^30 - 349903664513364389035850*q^31 + 83366547363749189220905*q^32 - 
     18340141132027749666870*q^33 + 3719593241228897101743*q^34 - 
     694132520177715045608*q^35 + 118920152682147602820*q^36 - 
     18653617218793633110*q^37 + 2670423442184949723*q^38 - 
     347591631505948166*q^39 + 40953406571150602*q^40 - 
     4344409155962318*q^41 + 412303309389680*q^42 - 34736268474366*q^43 + 
     2573308525853*q^44 - 165639380344*q^45 + 9123558133*q^46 - 
     421438808*q^47 + 15879122*q^48 - 468694*q^49 + 10164*q^50 - 144*q^51 + 
     q^52 + 92578383111361331184066*# - 1709193068899576198811325*q*# + 
     15420133982455704367845075*q^2*# - 90627118122327195318416622*q^3*# + 
     390265169545967147043775911*q^4*# - 1313151220923707671249533471*q^5*# + 
     3595268251785788865841178772*q^6*# - 8235870594518064145561690824*q^7*
      # + 16108511429681880557959254249*q^8*# - 27317732248456983774599081805*
      q^9*# + 40653030931034766209517436461*q^10*# - 
     53600584026662268098822120160*q^11*# + 63105322028505583930952830549*
      q^12*# - 66769535512230705249307946402*q^13*# + 
     63831458265967760105369900527*q^14*# - 55384397024392504479537496491*
      q^15*# + 43780465583201449368918840232*q^16*# - 
     31630077298868346938399673076*q^17*# + 20941848723425665741391917745*
      q^18*# - 12735137760319144502606041374*q^19*# + 
     7126546617145794163202585388*q^20*# - 3675414005434761718634357392*q^21*
      # + 1749102887742200769254159989*q^22*# - 768798597105452078666690987*
      q^23*# + 312311226632928841720232041*q^24*# - 
     117305597079003614163554460*q^25*# + 40745164907298353530860998*q^26*# - 
     13086470389243706890028789*q^27*# + 3885195632012794272847906*q^28*# - 
     1065592178944452006929027*q^29*# + 269764487129896059797933*q^30*# - 
     62964909761006415151692*q^31*# + 13530170757981928629536*q^32*# - 
     2671914536079742806401*q^33*# + 483855208552655993389*q^34*# - 
     80140731901317405375*q^35*# + 12102932507650882119*q^36*# - 
     1660451577903756016*q^37*# + 206040622131471933*q^38*# - 
     23003270708264000*q^39*# + 2296096226283774*q^40*# - 
     203336407902340*q^41*# + 15825258998491*q^42*# - 1069645484804*q^43*# + 
     61839850399*q^44*# - 2997063560*q^45*# + 118438166*q^46*# - 
     3665394*q^47*# + 83318*q^48*# - 1237*q^49*# + 9*q^50*# + 
     94309403719831376433426*#^2 - 1637519055317218426755960*q*#^2 + 
     13887929769092039708654310*q^2*#^2 - 76693051448600875343026803*q^3*
      #^2 + 310161663632664016567962831*q^4*#^2 - 979582177306791412156485891*
      q^5*#^2 + 2515971465627552807193120635*q^6*#^2 - 
     5403357067849720368374370591*q^7*#^2 + 9901469102656032079206270651*q^8*
      #^2 - 15720487166464442364611116674*q^9*#^2 + 
     21885324934213871710635319755*q^10*#^2 - 26971315217767248954057669055*
      q^11*#^2 + 29653418811864894616962758567*q^12*#^2 - 
     29270774340863146718652026669*q^13*#^2 + 26077925751748915024592757092*
      q^14*#^2 - 21062256671517974217180791138*q^15*#^2 + 
     15478607393947524902082460776*q^16*#^2 - 10382334868007369591817959913*
      q^17*#^2 + 6372539764747633304149556702*q^18*#^2 - 
     3586815655793970623430937232*q^19*#^2 + 1854547395081252341676934034*
      q^20*#^2 - 882060698412786438716192703*q^21*#^2 + 
     386321321052739551254891194*q^22*#^2 - 155924613789752251255500066*q^23*
      #^2 + 58022588425448520408408618*q^24*#^2 - 19910163910708696454823645*
      q^25*#^2 + 6299503872776358326957412*q^26*#^2 - 
     1837082166583322205214259*q^27*#^2 + 493461681019976681866470*q^28*#^2 - 
     121972402098925828580952*q^29*#^2 + 27707242802284728001168*q^30*#^2 - 
     5774786492776372713812*q^31*#^2 + 1102064137631093974829*q^32*#^2 - 
     192101837986858237136*q^33*#^2 + 30493989862805573174*q^34*#^2 - 
     4392385024519820787*q^35*#^2 + 571644535591302518*q^36*#^2 - 
     66873006420948087*q^37*#^2 + 6988219013839771*q^38*#^2 - 
     647395489816929*q^39*#^2 + 52672043330658*q^40*#^2 - 
     3719398024184*q^41*#^2 + 224524385187*q^42*#^2 - 11356402556*q^43*#^2 + 
     468167012*q^44*#^2 - 15108954*q^45*#^2 + 358032*q^46*#^2 - 
     5540*q^47*#^2 + 42*q^48*#^2 + 61475866957581757606125*#^3 - 
     1000514613785763265654320*q*#^3 + 7950500297714469614033250*q^2*#^3 - 
     41119837591526993182728006*q^3*#^3 + 155676800393441907787214919*q^4*
      #^3 - 460044594249823719257164767*q^5*#^3 + 
     1104967083647260081982473857*q^6*#^3 - 2217834507657411710948623653*q^7*
      #^3 + 3795750806529956518015855254*q^8*#^3 - 
     5624427204410185512576309123*q^9*#^3 + 7301791035281376449751417899*q^10*
      #^3 - 8384126197955217588268175535*q^11*#^3 + 
     8579996991736203130875268202*q^12*#^3 - 7874799627662248648986805941*
      q^13*#^3 + 6515724304876463653751368751*q^14*#^3 - 
     4881141853060727452269942475*q^15*#^3 + 3322495433578420527864328916*
      q^16*#^3 - 2060981947988530767750469313*q^17*#^3 + 
     1167898082272225851530388539*q^18*#^3 - 605774283684707312336301005*q^19*
      #^3 + 288049813122679863132575125*q^20*#^3 - 
     125715448290385260801345228*q^21*#^3 + 50400715393445912736849120*q^22*
      #^3 - 18570846407715402331312052*q^23*#^3 + 6290069542625767346290797*
      q^24*#^3 - 1958182795687024769448768*q^25*#^3 + 
     560057316523715815842727*q^26*#^3 - 147047752646962421336723*q^27*#^3 + 
     35403511337202586713268*q^28*#^3 - 7804596460551299653485*q^29*#^3 + 
     1572345058884659264948*q^30*#^3 - 288813449380747872917*q^31*#^3 + 
     48229358274293793471*q^32*#^3 - 7296567852138713334*q^33*#^3 + 
     995895900067534050*q^34*#^3 - 122009152360052699*q^35*#^3 + 
     13334534306773156*q^36*#^3 - 1290316280266208*q^37*#^3 + 
     109520143303218*q^38*#^3 - 8058804499543*q^39*#^3 + 
     506366728397*q^40*#^3 - 26630958794*q^41*#^3 + 1140385443*q^42*#^3 - 
     38191712*q^43*#^3 + 938290*q^44*#^3 - 15039*q^45*#^3 + 118*q^46*#^3 + 
     26692629180266501006211*#^4 - 405812365554521176556040*q*#^4 + 
     3011532469011598675223043*q^2*#^4 - 14540952095975082554074143*q^3*#^4 + 
     51374680067281843544926500*q^4*#^4 - 141618508731286880951383902*q^5*
      #^4 + 317138032553569219405256238*q^6*#^4 - 593145601770882408871527288*
      q^7*#^4 + 945332826580502694488572134*q^8*#^4 - 
     1303485700109915164804865497*q^9*#^4 + 1573423115851525465130051089*q^10*
      #^4 - 1678290135040995539653657222*q^11*#^4 + 
     1593853545416421232932112667*q^12*#^4 - 1356006131987373957091364173*
      q^13*#^4 + 1038723396016696476404267136*q^14*#^4 - 
     719396499883957950015055425*q^15*#^4 + 452012452680933131326928828*q^16*
      #^4 - 258379069518164332714556487*q^17*#^4 + 
     134668107742371368988539196*q^18*#^4 - 64112146837248190476825568*q^19*
      #^4 + 27916695329872811807144688*q^20*#^4 - 11128658518388204223294159*
      q^21*#^4 + 4063690843591158986484792*q^22*#^4 - 
     1359515463706733062116227*q^23*#^4 + 416643499138392540686815*q^24*#^4 - 
     116905891565034578095821*q^25*#^4 + 30006233373265030982322*q^26*#^4 - 
     7036065355621496699274*q^27*#^4 + 1504683897977809305518*q^28*#^4 - 
     292822970860245980815*q^29*#^4 + 51715821741638348497*q^30*#^4 - 
     8261219240683979217*q^31*#^4 + 1188755270474781933*q^32*#^4 - 
     153323451733022718*q^33*#^4 + 17618031237247817*q^34*#^4 - 
     1790201428279918*q^35*#^4 + 159375850776232*q^36*#^4 - 
     12287092698705*q^37*#^4 + 808069432391*q^38*#^4 - 44438104409*q^39*#^4 + 
     1987964527*q^40*#^4 - 69492515*q^41*#^4 + 1780575*q^42*#^4 - 
     29741*q^43*#^4 + 243*q^44*#^4 + 7957371616344858370662*#^5 - 
     112642146301079873547675*q*#^5 + 778163621701569052520160*q^2*#^5 - 
     3496746450070039703158575*q^3*#^5 + 11493583914786482390958378*q^4*#^5 - 
     29462694298628520650355144*q^5*#^5 + 61322345835712247402259876*q^6*
      #^5 - 106531776540044773366224426*q^7*#^5 + 157591763813655445481866882*
      q^8*#^5 - 201520777510539917529715075*q^9*#^5 + 
     225374155310761540995902310*q^10*#^5 - 222481036536038310717762037*q^11*
      #^5 + 195299681019340999565043722*q^12*#^5 - 
     153367765201164099267227290*q^13*#^5 + 108270605773590771328284527*q^14*
      #^5 - 68985308804222378883853682*q^15*#^5 + 39798736775408692743765886*
      q^16*#^5 - 20843248475965532092685138*q^17*#^5 + 
     9929268070677224039589785*q^18*#^5 - 4309021506496056213447291*q^19*
      #^5 + 1705312091087316972264587*q^20*#^5 - 615828722807411402263865*
      q^21*#^5 + 202971085019336987082100*q^22*#^5 - 
     61043112467504453473528*q^23*#^5 + 16741650939357461716363*q^24*#^5 - 
     4182768281794960678022*q^25*#^5 + 950560820497722791477*q^26*#^5 - 
     196099719269774823514*q^27*#^5 + 36630549232923689234*q^28*#^5 - 
     6175762599074679777*q^29*#^5 + 936062397788291386*q^30*#^5 - 
     126935253040952326*q^31*#^5 + 15308734679486156*q^32*#^5 - 
     1629996634460461*q^33*#^5 + 151827090616561*q^34*#^5 - 
     12229212732160*q^35*#^5 + 839151733098*q^36*#^5 - 48089105537*q^37*#^5 + 
     2239191752*q^38*#^5 - 81383785*q^39*#^5 + 2165884*q^40*#^5 - 
     37540*q^41*#^5 + 318*q^42*#^5 + 1704390216725534478300*#^6 - 
     22416547968622285758405*q*#^6 + 143876382521083403304690*q^2*#^6 - 
     600588743036412973410855*q^3*#^6 + 1833429702739589843565051*q^4*#^6 - 
     4363469034965660640070593*q^5*#^6 + 8428168073764505145273829*q^6*#^6 - 
     13579945560041606394995274*q^7*#^6 + 18618592064221113567174374*q^8*
      #^6 - 22047203573360389474116355*q^9*#^6 + 22809458355877833702364299*
      q^10*#^6 - 20804798123477094290295653*q^11*#^6 + 
     16851328640075512129725934*q^12*#^6 - 12191161971599195617936079*q^13*
      #^6 + 7914496347759548420347407*q^14*#^6 - 4628003972949303502345530*
      q^15*#^6 + 2444804817231640530319482*q^16*#^6 - 
     1169424637513231036027792*q^17*#^6 + 507363536388189165206402*q^18*#^6 - 
     199891612512176146399577*q^19*#^6 + 71563506794010568135464*q^20*#^6 - 
     23286124934053139293944*q^21*#^6 + 6884857073549092602840*q^22*#^6 - 
     1848256843847818818397*q^23*#^6 + 449948016131692373349*q^24*#^6 - 
     99158005466407287290*q^25*#^6 + 19735032292106395245*q^26*#^6 - 
     3536589859473010130*q^27*#^6 + 568495641247585349*q^28*#^6 - 
     81588059433827788*q^29*#^6 + 10393419497573935*q^30*#^6 - 
     1166775036249994*q^31*#^6 + 114389559718566*q^32*#^6 - 
     9682169261058*q^33*#^6 + 697097348752*q^34*#^6 - 41856059767*q^35*#^6 + 
     2039280948*q^36*#^6 - 77454432*q^37*#^6 + 2151521*q^38*#^6 - 
     38879*q^39*#^6 + 343*q^40*#^6 + 276578526367022387490*#^7 - 
     3381294875235247027665*q*#^7 + 20177020908444102341715*q^2*#^7 - 
     78312809814115670741430*q^3*#^7 + 222270126372626647617927*q^4*#^7 - 
     491715158898053977965531*q^5*#^7 + 882483710756106009497039*q^6*#^7 - 
     1320404118552909310838788*q^7*#^7 + 1679750676934837979574597*q^8*#^7 - 
     1843736364782610674621469*q^9*#^7 + 1765893062169046351685012*q^10*#^7 - 
     1488904206425017426584052*q^11*#^7 + 1112827674814616860426655*q^12*
      #^7 - 741389955967578083463293*q^13*#^7 + 442204839480898413559542*q^14*
      #^7 - 236945545145304311392062*q^15*#^7 + 114357614279445576724701*q^16*
      #^7 - 49809745878237005027832*q^17*#^7 + 19605005553642015817985*q^18*
      #^7 - 6978209912336915140191*q^19*#^7 + 2246615600329950073761*q^20*
      #^7 - 653989458674093980647*q^21*#^7 + 171981707479616142523*q^22*#^7 - 
     40796874047487325934*q^23*#^7 + 8711626788668081329*q^24*#^7 - 
     1669914197298116958*q^25*#^7 + 286326917211500645*q^26*#^7 - 
     43716706973683948*q^27*#^7 + 5910173152972128*q^28*#^7 - 
     702510962368202*q^29*#^7 + 72768318878970*q^30*#^7 - 
     6494440784636*q^31*#^7 + 492098286890*q^32*#^7 - 31040698185*q^33*#^7 + 
     1586120249*q^34*#^7 - 63081969*q^35*#^7 + 1832140*q^36*#^7 - 
     34568*q^37*#^7 + 318*q^38*#^7 + 36606071151729743310*#^8 - 
     416997450842474068290*q*#^8 + 2319061083101318079900*q^2*#^8 - 
     8388082600413006589695*q^3*#^8 + 22178367399510223564314*q^4*#^8 - 
     45676594657714553657392*q^5*#^8 + 76242676145904065614126*q^6*#^8 - 
     105963163370319055622836*q^7*#^8 + 125014546690112229316549*q^8*#^8 - 
     127016395455111473876226*q^9*#^8 + 112360937078588926694799*q^10*#^8 - 
     87281016682152631522853*q^11*#^8 + 59932379838135496610235*q^12*#^8 - 
     36568161715655757587119*q^13*#^8 + 19906917774599356175271*q^14*#^8 - 
     9698532082619085554894*q^15*#^8 + 4238313631462148832433*q^16*#^8 - 
     1663920389384197893835*q^17*#^8 + 587356192148882841684*q^18*#^8 - 
     186467068203152317380*q^19*#^8 + 53218888552309503960*q^20*#^8 - 
     13641063911585030856*q^21*#^8 + 3134829615586509123*q^22*#^8 - 
     644330918610568519*q^23*#^8 + 118064580666054315*q^24*#^8 - 
     19204917335344689*q^25*#^8 + 2758345574455773*q^26*#^8 - 
     347425808314780*q^27*#^8 + 38043573032582*q^28*#^8 - 
     3581500321348*q^29*#^8 + 285687765811*q^30*#^8 - 18936162714*q^31*#^8 + 
     1015050825*q^32*#^8 - 42284369*q^33*#^8 + 1284531*q^34*#^8 - 
     25317*q^35*#^8 + 243*q^36*#^8 + 4095532132336539090*#^9 - 
     43355519167139761905*q*#^9 + 223829938414427928120*q^2*#^9 - 
     750485694959867771240*q^3*#^9 + 1836155727749125036188*q^4*#^9 - 
     3491880577967541201089*q^5*#^9 + 5369144679630750172213*q^6*#^9 - 
     6855492475966279546639*q^7*#^9 + 7408736191532795424883*q^8*#^9 - 
     6873200116634413983974*q^9*#^9 + 5532746544183978365229*q^10*#^9 - 
     3896508550838426755790*q^11*#^9 + 2416244447524060823524*q^12*#^9 - 
     1325804713546615603136*q^13*#^9 + 646128924360456547428*q^14*#^9 - 
     280448294167359813649*q^15*#^9 + 108616015369686271668*q^16*#^9 - 
     37576070854477549595*q^17*#^9 + 11615805340916872787*q^18*#^9 - 
     3207249364389049887*q^19*#^9 + 790060853397259359*q^20*#^9 - 
     173294668404749753*q^21*#^9 + 33750203753049915*q^22*#^9 - 
     5813869616255931*q^23*#^9 + 881378263012033*q^24*#^9 - 
     116825547110897*q^25*#^9 + 13425996366850*q^26*#^9 - 
     1323319367550*q^27*#^9 + 110276075742*q^28*#^9 - 7621351468*q^29*#^9 + 
     425244429*q^30*#^9 - 18411883*q^31*#^9 + 580604*q^32*#^9 - 
     11866*q^33*#^9 + 118*q^34*#^9 + 384133239766672722*#^10 - 
     3736063239610108545*q*#^10 + 17677582610299799379*q^2*#^10 - 
     54179653330513815424*q^3*#^10 + 120831485457473961864*q^4*#^10 - 
     208851751310757274844*q^5*#^10 + 290985746326564500345*q^6*#^10 - 
     335599324823875715700*q^7*#^10 + 326523098887933522747*q^8*#^10 - 
     271783303831348764320*q^9*#^10 + 195581723070245210977*q^10*#^10 - 
     122665999175499067455*q^11*#^10 + 67464730532593559779*q^12*#^10 - 
     32688548131518767215*q^13*#^10 + 14000647861241457776*q^14*#^10 - 
     5312948213342549900*q^15*#^10 + 1788716536894874488*q^16*#^10 - 
     534513343526186491*q^17*#^10 + 141708789203500917*q^18*#^10 - 
     33287022168149866*q^19*#^10 + 6911829830443780*q^20*#^10 - 
     1264397018987503*q^21*#^10 + 202830993323924*q^22*#^10 - 
     28357911212965*q^23*#^10 + 3427682709504*q^24*#^10 - 
     354421000476*q^25*#^10 + 30912857584*q^26*#^10 - 2231548410*q^27*#^10 + 
     129821699*q^28*#^10 - 5851383*q^29*#^10 + 191825*q^30*#^10 - 
     4071*q^31*#^10 + 42*q^32*#^10 + 28789576126857072*#^11 - 
     253197450950206995*q*#^11 + 1080125424518094310*q^2*#^11 - 
     2976064927030616499*q^3*#^11 + 5949931425999568269*q^4*#^11 - 
     9193298706967258318*q^5*#^11 + 11417367797569757404*q^6*#^11 - 
     11702964496265008979*q^7*#^11 + 10088399371662822885*q^8*#^11 - 
     7415196501093845780*q^9*#^11 + 4695176058051929761*q^10*#^11 - 
     2580741811687674401*q^11*#^11 + 1238428911217183054*q^12*#^11 - 
     520959850670794144*q^13*#^11 + 192631792188550048*q^14*#^11 - 
     62705482504514114*q^15*#^11 + 17977009854481133*q^16*#^11 - 
     4536010256963414*q^17*#^11 + 1005550053704136*q^18*#^11 - 
     195261343533348*q^19*#^11 + 33070106458359*q^20*#^11 - 
     4856146529857*q^21*#^11 + 613416731459*q^22*#^11 - 
     65960458426*q^23*#^11 + 5954110566*q^24*#^11 - 442711842*q^25*#^11 + 
     26401808*q^26*#^11 - 1214113*q^27*#^11 + 40418*q^28*#^11 - 
     867*q^29*#^11 + 9*q^30*#^11 + 1719276248486587*#^12 - 
     13401752073343255*q*#^12 + 50550155111222470*q^2*#^12 - 
     122858755761936001*q^3*#^12 + 216145947027740361*q^4*#^12 - 
     293149934159361969*q^5*#^12 + 318714907037406096*q^6*#^12 - 
     285149283626004880*q^7*#^12 + 213850439371582230*q^8*#^12 - 
     136239158868738831*q^9*#^12 + 74450289811767705*q^10*#^12 - 
     35144134531911844*q^11*#^12 + 14400956356535115*q^12*#^12 - 
     5138673233560619*q^13*#^12 + 1599328660148625*q^14*#^12 - 
     434257042863859*q^15*#^12 + 102749434082248*q^16*#^12 - 
     21131170477496*q^17*#^12 + 3761825231372*q^18*#^12 - 
     576306168364*q^19*#^12 + 75370267275*q^20*#^12 - 8324444884*q^21*#^12 + 
     765289630*q^22*#^12 - 57415539*q^23*#^12 + 3419082*q^24*#^12 - 
     155125*q^25*#^12 + 5023*q^26*#^12 - 103*q^27*#^12 + q^28*#^12 + 
     75473262174330*#^13 - 513584945492325*q*#^13 + 
     1686521692437130*q^2*#^13 - 3558332109955542*q^3*#^13 + 
     5417814326960126*q^4*#^13 - 6338046973839883*q^5*#^13 + 
     5921910538467498*q^6*#^13 - 4534650325947711*q^7*#^13 + 
     2897187515910379*q^8*#^13 - 1564058225115568*q^9*#^13 + 
     719828197871420*q^10*#^13 - 284124114865408*q^11*#^13 + 
     96532556299473*q^12*#^13 - 28276321349433*q^13*#^13 + 
     7138871593145*q^14*#^13 - 1550061745884*q^15*#^13 + 
     288244539964*q^16*#^13 - 45608113025*q^17*#^13 + 6083264738*q^18*#^13 - 
     675111295*q^19*#^13 + 61210619*q^20*#^13 - 4417235*q^21*#^13 + 
     244002*q^22*#^13 - 9687*q^23*#^13 + 246*q^24*#^13 - 3*q^25*#^13 + 
     2448274610042*#^14 - 14274404365725*q*#^14 + 39999576755806*q^2*#^14 - 
     71696976289761*q^3*#^14 + 92292700541391*q^4*#^14 - 
     90800128807787*q^5*#^14 + 70931718832650*q^6*#^14 - 
     45116245223526*q^7*#^14 + 23766409364419*q^8*#^14 - 
     10489301412512*q^9*#^14 + 3907750887960*q^10*#^14 - 
     1234031035068*q^11*#^14 + 330767488887*q^12*#^14 - 
     75147354923*q^13*#^14 + 14410120252*q^14*#^14 - 2315042294*q^15*#^14 + 
     308057928*q^16*#^14 - 33388245*q^17*#^14 + 2875366*q^18*#^14 - 
     189474*q^19*#^14 + 8982*q^20*#^14 - 273*q^21*#^14 + 4*q^22*#^14 + 
     58315471587*#^15 - 284149220980*q*#^15 + 660852793381*q^2*#^15 - 
     975799150746*q^3*#^15 + 1026330300080*q^4*#^15 - 817617334448*q^5*#^15 + 
     512005294874*q^6*#^15 - 258095169407*q^7*#^15 + 106342015315*q^8*#^15 - 
     36145690670*q^9*#^15 + 10179664558*q^10*#^15 - 2375430702*q^11*#^15 + 
     457287314*q^12*#^15 - 71952450*q^13*#^15 + 9111921*q^14*#^15 - 
     906655*q^15*#^15 + 68269*q^16*#^15 - 3656*q^17*#^15 + 124*q^18*#^15 - 
     2*q^19*#^15 + 1051358488*#^16 - 4110950765*q*#^16 + 
     7601432845*q^2*#^16 - 8828857816*q^3*#^16 + 7216587254*q^4*#^16 - 
     4407467271*q^5*#^16 + 2083748222*q^6*#^16 - 779240679*q^7*#^16 + 
     233363955*q^8*#^16 - 56252690*q^9*#^16 + 10896198*q^10*#^16 - 
     1680663*q^11*#^16 + 202619*q^12*#^16 - 18477*q^13*#^16 + 
     1203*q^14*#^16 - 50*q^15*#^16 + q^16*#^16 + 13054248*#^17 - 
     38510200*q*#^17 + 52662415*q^2*#^17 - 44188049*q^3*#^17 + 
     25372365*q^4*#^17 - 10520554*q^5*#^17 + 3236892*q^6*#^17 - 
     746433*q^7*#^17 + 128414*q^8*#^17 - 16126*q^9*#^17 + 1408*q^10*#^17 - 
     77*q^11*#^17 + 2*q^12*#^17 + 118670*#^18 - 235205*q*#^18 + 
     209880*q^2*#^18 - 110203*q^3*#^18 + 37281*q^4*#^18 - 8333*q^5*#^18 + 
     1204*q^6*#^18 - 103*q^7*#^18 + 4*q^8*#^18 + 513*#^19 - 510*q*#^19 + 
     204*q^2*#^19 - 39*q^3*#^19 + 3*q^4*#^19 + #^20&, #^m&] + 

(* l=1,2 *)

    2(-2 + q)q (-(6 - 5*q + q^2))^m + 

(* l=2 *)
((-2 + q)(-1 + q)/2)(-(56 - 30*q + 4*q^2))^m +  
 
((-2 + q)(-1 + q)/2) RootSum[
    -1608 + 4556*q - 5426*q^2 + 3525*q^3 - 1351*q^4 + 306*q^5 - 38*q^6 + 
     2*q^7 - 1036*# + 1804*q*# - 1323*q^2*# + 534*q^3*# - 127*q^4*# + 
     17*q^5*# - q^6*# - 118*#^2 + 99*q*#^2 - 29*q^2*#^2 + 3*q^3*#^2 - #^3&, 
     #^m&] +
 
((-3 + q)q/2) RootSum[
    -1071312 + 3223712*q - 4256076*q^2 + 3242228*q^3 - 1573258*q^4 + 
     504958*q^5 - 107312*q^6 + 14572*q^7 - 1148*q^8 + 40*q^9 - 357928*# + 
     853556*q*# - 880030*q^2*# + 515665*q^3*# - 188589*q^4*# + 44180*q^5*# - 
     6480*q^6*# + 544*q^7*# - 20*q^8*# - 22240*#^2 + 33040*q*#^2 - 
     20421*q^2*#^2 + 6704*q^3*#^2 - 1233*q^4*#^2 + 121*q^5*#^2 - 5*q^6*#^2 - 
     394*#^3 + 255*q*#^3 - 59*q^2*#^3 + 5*q^3*#^3 - #^4&, #^m&] + 
 
((-2 + q)(-1 + q)/2) RootSum[
     17356890734981744065181001 - 332951699003422987917215658*q + 
     3120687174394835125249594221*q^2 - 19050034883995173123632298492*q^3 + 
     85180537379888108486521646004*q^4 - 297491263689370293798040553472*q^5 + 
     845042420754590424377005909332*q^6 - 2007384891358547757420467101062*
      q^7 + 4069287416891422976521398857100*q^8 - 
     7148309164295237634684081845592*q^9 + 11012642500312054653387021771876*
      q^10 - 15022658913618699564775180132104*q^11 + 
     18287717216108335246659796389982*q^12 - 19995336804135191582916996778110*
      q^13 + 19741949496123131663797044868399*q^14 - 
     17681025979949312207518307529426*q^15 + 14419206431987360741683186535023*
      q^16 - 10742352258688317182892101149456*q^17 + 
     7331205318382425308326475784565*q^18 - 4593876492583548446901762327266*
      q^19 + 2648259955175454409759177819381*q^20 - 
     1406780510533335211874067604712*q^21 + 689533515985345810244516337923*
      q^22 - 312183090660483202698911399666*q^23 + 
     130659522333952052532773196150*q^24 - 50582508237701848170552881162*
      q^25 + 18119177492967554071365424903*q^26 - 
     6006345783690894180699491132*q^27 + 1842363182474402707540989894*q^28 - 
     522752469228905936764585532*q^29 + 137131346393662981455428530*q^30 - 
     33232098346784179308517050*q^31 + 7432077132470259190273250*q^32 - 
     1531888305442978737901300*q^33 + 290544281631195731385174*q^34 - 
     50608831058637994428544*q^35 + 8077325276051052078230*q^36 - 
     1178010962605703363394*q^37 + 156483755423981896033*q^38 - 
     18861247964052081974*q^39 + 2053478139528539671*q^40 - 
     200859130428119460*q^41 + 17537675062241029*q^42 - 
     1356232920743902*q^43 + 92003532429869*q^44 - 5409572189436*q^45 + 
     271475095443*q^46 - 11394506806*q^47 + 389004429*q^48 - 10372716*q^49 + 
     202572*q^50 - 2576*q^51 + 16*q^52 + 37359058319358890571767070*# - 
     688243858154452157417924076*q*# + 6192144564385795768347060465*q^2*# - 
     36266870335846906139291316315*q^3*# + 155514890187301015938101815377*q^4*
      # - 520614288226617265619747240481*q^5*# + 
     1416842775449377354052336784096*q^6*# - 3223020199729890862777779113481*
      q^7*# + 6253507215859635081569015743842*q^8*# - 
     10508959370184210527714929414683*q^9*# + 
     15479979765064602496771666055886*q^10*# - 
     20179541032827781238469597400830*q^11*# + 
     23461896450569033683502812815453*q^12*# - 
     24485770787630364435086304246327*q^13*# + 
     23061416553752884780914509852982*q^14*# - 
     19689248181570207557033593379952*q^15*# + 
     15296325113423061264850332889280*q^16*# - 
     10847984164569033152786671169153*q^17*# + 
     7041871023711382361102493467486*q^18*# - 4193639206426852281797514055313*
      q^19*# + 2295523635175944034299181098326*q^20*# - 
     1156747823579050457473418654114*q^21*# + 537290288471858695604251586086*
      q^22*# - 230260308722549075164724746370*q^23*# + 
     91113459084195034100511754017*q^24*# - 33304710080758310433568602643*
      q^25*# + 11248407754810559935020937598*q^26*# - 
     3510259965330441890017984784*q^27*# + 1011926004799005244201582033*q^28*
      # - 269348038109012975773337965*q^29*# + 66148641854246704800484761*
      q^30*# - 14974173532188098703246884*q^31*# + 3120545258757867241247713*
      q^32*# - 597725674417271605327044*q^33*# + 105033608766817379263236*
      q^34*# - 16893340747829880570244*q^35*# + 2480166969262524042920*q^36*
      # - 331301021993462957878*q^37*# + 40112654904886582451*q^38*# - 
     4382154488225668793*q^39*# + 429630099691529058*q^40*# - 
     37556501773585281*q^41*# + 2904308860956165*q^42*# - 
     196774854227086*q^43*# + 11540261436399*q^44*# - 576852127547*q^45*# + 
     24080259556*q^46*# - 816293916*q^47*# + 21574512*q^48*# - 
     416808*q^49*# + 5232*q^50*# - 32*q^51*# + 48118784299867600476543720*
      #^2 - 852390957638984569493422392*q*#^2 + 7373264998391224265320186590*
      q^2*#^2 - 41513779804311424395714615075*q^3*#^2 + 
     171101767921877540953393411887*q^4*#^2 - 550465946436376451502742237236*
      q^5*#^2 + 1439437971247718889416432817735*q^6*#^2 - 
     3145637277702950925282311165139*q^7*#^2 + 
     5862084289433586615018154648896*q^8*#^2 - 
     9459520047381698387995137189336*q^9*#^2 + 
     13376647504796252855876581850610*q^10*#^2 - 
     16735128260981471907521618987507*q^11*#^2 + 
     18667251858795165974450068609008*q^12*#^2 - 
     18684128973646028293850350474053*q^13*#^2 + 
     16869844036699995834586472974667*q^14*#^2 - 
     13801443879925949483802330595646*q^15*#^2 + 
     10269167458385218322663694431728*q^16*#^2 - 
     6971214054692242830461237980017*q^17*#^2 + 
     4329034408851011448704156230939*q^18*#^2 - 
     2464571511705028664581668807633*q^19*#^2 + 
     1288700934651706538500729517006*q^20*#^2 - 
     619822989642629162991270356348*q^21*#^2 + 274535187555209388570671740065*
      q^22*#^2 - 112080195948457064381753007970*q^23*#^2 + 
     42201630219865383641335376021*q^24*#^2 - 14660753929178284732404118378*
      q^25*#^2 + 4699574979907176650236002196*q^26*#^2 - 
     1389877969722327639703939575*q^27*#^2 + 379089941436838799613380169*q^28*
      #^2 - 95296085972700920679864354*q^29*#^2 + 22058581583820657168808846*
      q^30*#^2 - 4695993482759752213713593*q^31*#^2 + 
     918051770945790479972791*q^32*#^2 - 164509131040904179449456*q^33*#^2 + 
     26960157189561777786419*q^34*#^2 - 4029960391435072794847*q^35*#^2 + 
     547698440354987112523*q^36*#^2 - 67422089151086528605*q^37*#^2 + 
     7483945333154694205*q^38*#^2 - 745069033514357568*q^39*#^2 + 
     66099703145902194*q^40*#^2 - 5184905965549885*q^41*#^2 + 
     356156617469544*q^42*#^2 - 21167523156439*q^43*#^2 + 
     1071849298953*q^44*#^2 - 45310863204*q^45*#^2 + 1555056520*q^46*#^2 - 
     41602608*q^47*#^2 + 813504*q^48*#^2 - 10336*q^49*#^2 + 64*q^50*#^2 + 
     41807486357801613912387348*#^3 - 710375759611982429592181383*q*#^3 + 
     5892421229831702853746323182*q^2*#^3 - 31803531474497525912366823141*q^3*
      #^3 + 125614481684560682110134303627*q^4*#^3 - 
     387131209462781042752685199105*q^5*#^3 + 969370366102868343599131120668*
      q^6*#^3 - 2027617467288462401562823091931*q^7*#^3 + 
     3614975692186369022105302899126*q^8*#^3 - 
     5577971664774165659779759792305*q^9*#^3 + 
     7538199886350967405632598273333*q^10*#^3 - 
     9007451176690358552305382432774*q^11*#^3 + 
     9590114805218398951796094025736*q^12*#^3 - 
     9155501404657912363449888073516*q^13*#^3 + 
     7878748661642556329496529125542*q^14*#^3 - 
     6138365199969410528477592048572*q^15*#^3 + 
     4345730979389094052688518223990*q^16*#^3 - 
     2804290970292492191713932576760*q^17*#^3 + 
     1653668474172485592522787981093*q^18*#^3 - 
     893023429853529299729811705432*q^19*#^3 + 442406625416493951475536487101*
      q^20*#^3 - 201339422841293437584669492881*q^21*#^3 + 
     84265610796322275753229333618*q^22*#^3 - 32458151790592287213323673187*
      q^23*#^3 + 11512376048126344185474411067*q^24*#^3 - 
     3760733210701651442589483729*q^25*#^3 + 1131435419350432218496985859*
      q^26*#^3 - 313403970919333297169217586*q^27*#^3 + 
     79881562429681368037721975*q^28*#^3 - 18719019462393404475301855*q^29*
      #^3 + 4028202413574878725227069*q^30*#^3 - 794855230090367856962849*
      q^31*#^3 + 143554336677536521159557*q^32*#^3 - 
     23677027754053263987833*q^33*#^3 + 3556775561644279046685*q^34*#^3 - 
     485081279450375084569*q^35*#^3 + 59833838707753806181*q^36*#^3 - 
     6644808001971375484*q^37*#^3 + 660791679216609549*q^38*#^3 - 
     58459820561330151*q^39*#^3 + 4564745986062328*q^40*#^3 - 
     311532909729434*q^41*#^3 + 18357597652118*q^42*#^3 - 
     919529312596*q^43*#^3 + 38353703908*q^44*#^3 - 1294987307*q^45*#^3 + 
     33971244*q^46*#^3 - 648852*q^47*#^3 + 8016*q^48*#^3 - 48*q^49*#^3 + 
     26489606619504923699755914*#^4 - 430412744506633858355231043*q*#^4 + 
     3412234230590030659460558334*q^2*#^4 - 17592502639927149047936612790*q^3*
      #^4 + 66335169574904437691128328121*q^4*#^4 - 
     195048734247451079597511848988*q^5*#^4 + 465658706378124913459941372789*
      q^6*#^4 - 928007424310086803945135438433*q^7*#^4 + 
     1575192946700514643431512439186*q^8*#^4 - 
     2312188014678871168060483543343*q^9*#^4 + 
     2970074284281942626479771108284*q^10*#^4 - 
     3370282885256130972513623844174*q^11*#^4 + 
     3404405062990924029046195686268*q^12*#^4 - 
     3080459589744191041623194985013*q^13*#^4 + 
     2509820666057069766231825840226*q^14*#^4 - 
     1849258445624609835989543615069*q^15*#^4 + 
     1236641309707338916575127625152*q^16*#^4 - 
     752806628417745449434259156670*q^17*#^4 + 418211377053341038993262660521*
      q^18*#^4 - 212454517423628587525535735187*q^19*#^4 + 
     98856841744341547816577363605*q^20*#^4 - 42186718529904901645730274813*
      q^21*#^4 + 16526764372821375642362226679*q^22*#^4 - 
     5947357039454894419277854350*q^23*#^4 + 1966696866662373205747216800*
      q^24*#^4 - 597663357526830759114910934*q^25*#^4 + 
     166873091187531345943631202*q^26*#^4 - 42786380476605273061951870*q^27*
      #^4 + 10066152936675139632366398*q^28*#^4 - 2170563321182839852655167*
      q^29*#^4 + 428348681748264168817274*q^30*#^4 - 
     77222263507399399300233*q^31*#^4 + 12689148780735416236222*q^32*#^4 - 
     1895347401814372549910*q^33*#^4 + 256506672109120876672*q^34*#^4 - 
     31330993801926528233*q^35*#^4 + 3437946198469756115*q^36*#^4 - 
     337021409952172033*q^37*#^4 + 29318204802373114*q^38*#^4 - 
     2244899328622303*q^39*#^4 + 149787035155004*q^40*#^4 - 
     8600197373146*q^41*#^4 + 418130065837*q^42*#^4 - 16853034038*q^43*#^4 + 
     547010367*q^44*#^4 - 13708500*q^45*#^4 + 248236*q^46*#^4 - 
     2880*q^47*#^4 + 16*q^48*#^4 + 12586083203819750876530488*#^5 - 
     194930100847983168465432930*q*#^5 + 1471924050464043794329802874*q^2*
      #^5 - 7222493719614354517092193731*q^3*#^5 + 
     25897715832251857261848139278*q^4*#^5 - 72351497442699527701010641326*
      q^5*#^5 + 163972063854907577764490493981*q^6*#^5 - 
     309915408353915852814432481881*q^7*#^5 + 498409397341803498548989221287*
      q^8*#^5 - 692444837620719333563519054312*q^9*#^5 + 
     840937236111166614453403688601*q^10*#^5 - 901146369656104145841140545154*
      q^11*#^5 + 858564555264930961166907668760*q^12*#^5 - 
     731794362740773762828120126921*q^13*#^5 + 560871439849965113846566182753*
      q^14*#^5 - 388180416907317329409305503975*q^15*#^5 + 
     243457311436147769398928256591*q^16*#^5 - 138767751933838801023237595598*
      q^17*#^5 + 72054421277275689543033006412*q^18*#^5 - 
     34148322717817003764630790168*q^19*#^5 + 14793362950962828702676704816*
      q^20*#^5 - 5864662837900286084278372399*q^21*#^5 + 
     2129299143025166366941000406*q^22*#^5 - 708342723579674148900122154*q^23*
      #^5 + 215933516182806557990710587*q^24*#^5 - 60309492980132771659474569*
      q^25*#^5 + 15424822379765603316890531*q^26*#^5 - 
     3609602774794686388467891*q^27*#^5 + 771946513801120791851773*q^28*#^5 - 
     150634161840492057346695*q^29*#^5 + 26767503438186934964472*q^30*#^5 - 
     4320936713539847687295*q^31*#^5 + 631742379148334347872*q^32*#^5 - 
     83354929016467089084*q^33*#^5 + 9882545020675581317*q^34*#^5 - 
     1047325334246618045*q^35*#^5 + 98586650527331990*q^36*#^5 - 
     8179320658512404*q^37*#^5 + 592412844500553*q^38*#^5 - 
     37010114941324*q^39*#^5 + 1963828873434*q^40*#^5 - 
     86719090470*q^41*#^5 + 3098597792*q^42*#^5 - 86002810*q^43*#^5 + 
     1737960*q^44*#^5 - 22720*q^45*#^5 + 144*q^46*#^5 + 
     4566993353223074685183267*#^6 - 67181151811422894858336141*q*#^6 + 
     481408438665353279640815295*q^2*#^6 - 2239703060691726897746706063*q^3*
      #^6 + 7607435876379918413145776790*q^4*#^6 - 
     20113088237869967940162440691*q^5*#^6 + 43094030701787752145937049480*
      q^6*#^6 - 76921395216426415519767580479*q^7*#^6 + 
     116698361115260090168300041692*q^8*#^6 - 152767487933618423038230464812*
      q^9*#^6 + 174598906278503778648922215159*q^10*#^6 - 
     175848964673126118522249605771*q^11*#^6 + 157247768391364787944719931853*
      q^12*#^6 - 125611864231625383071964771123*q^13*#^6 + 
     90085806909987057682296116699*q^14*#^6 - 58244270628305449438206471135*
      q^15*#^6 + 34063753110491722371783147141*q^16*#^6 - 
     18070672702685262008100470322*q^17*#^6 + 8714934772727166472468947876*
      q^18*#^6 - 3827543150048350743319508118*q^19*#^6 + 
     1532897615925400932354554343*q^20*#^6 - 560326983698921463771670590*q^21*
      #^6 + 187042573768528875581936789*q^22*#^6 - 57027943186310885816903163*
      q^23*#^6 + 15878350042333228927019057*q^24*#^6 - 
     4035135083763423708470170*q^25*#^6 + 935076858679459463266695*q^26*#^6 - 
     197333882758912450457779*q^27*#^6 + 37858409099034987870820*q^28*#^6 - 
     6588143894694313908096*q^29*#^6 + 1037056931994498016176*q^30*#^6 - 
     147166255624606918955*q^31*#^6 + 18749376734898347650*q^32*#^6 - 
     2133824124307393231*q^33*#^6 + 215608936931583470*q^34*#^6 - 
     19197782968401321*q^35*#^6 + 1492338355546719*q^36*#^6 - 
     100096679248336*q^37*#^6 + 5706226039181*q^38*#^6 - 
     270996597740*q^39*#^6 + 10429875860*q^40*#^6 - 312467100*q^41*#^6 + 
     6835044*q^42*#^6 - 97088*q^43*#^6 + 672*q^44*#^6 + 
     1262125409276568482886204*#^7 - 17560686802510632343654224*q*#^7 + 
     118924508441659348986058413*q^2*#^7 - 522428927785872996836780037*q^3*
      #^7 + 1673956363963440620336657337*q^4*#^7 - 
     4170785732108502099812730693*q^5*#^7 + 8412540132041287103725941839*q^6*
      #^7 - 14120095674209069207818995717*q^7*#^7 + 
     20119405492247801290211208376*q^8*#^7 - 24705181898160816186675477623*
      q^9*#^7 + 26449445485717405780052967923*q^10*#^7 - 
     24917521967490702023015096077*q^11*#^7 + 20809820408434459571215648452*
      q^12*#^7 - 15499377404803251197248323514*q^13*#^7 + 
     10345880349453835197044870824*q^14*#^7 - 6213842176583691701304042427*
      q^15*#^7 + 3368973672846327599573016981*q^16*#^7 - 
     1653124194893045637124679669*q^17*#^7 + 735640773597560874384390190*q^18*
      #^7 - 297332588210558175401685154*q^19*#^7 + 
     109269753646847443822344384*q^20*#^7 - 36535504930720497653013923*q^21*
      #^7 + 11116923060510134673026568*q^22*#^7 - 3077705135156448784712714*
      q^23*#^7 + 774783800783214909964505*q^24*#^7 - 
     177172309350557644291002*q^25*#^7 + 36747157127997997803370*q^26*#^7 - 
     6899166906988626856358*q^27*#^7 + 1169506434523870652475*q^28*#^7 - 
     178422559576379924027*q^29*#^7 + 24401586027627730389*q^30*#^7 - 
     2977101456359787432*q^31*#^7 + 322091007117351732*q^32*#^7 - 
     30673593647191992*q^33*#^7 + 2547721661923638*q^34*#^7 - 
     182423597454028*q^35*#^7 + 11092240737218*q^36*#^7 - 
     561423772101*q^37*#^7 + 23009743326*q^38*#^7 - 733458056*q^39*#^7 + 
     17054704*q^40*#^7 - 257232*q^41*#^7 + 1888*q^42*#^7 + 
     267190993955699123566419*#^8 - 3496922568329706576172035*q*#^8 + 
     22263521798938926955303458*q^2*#^8 - 91881360115843029697908135*q^3*
      #^8 + 276358613202247899002055219*q^4*#^8 - 645773483470674186301429352*
      q^5*#^8 + 1220345068688871481051152455*q^6*#^8 - 
     1916906312757328846515452607*q^7*#^8 + 2553021498595836095555634342*q^8*
      #^8 - 2926331623523751376205618457*q^9*#^8 + 
     2920230701417269714952488718*q^10*#^8 - 2560263548488761323435046770*
      q^11*#^8 + 1986470639227007278517454761*q^12*#^8 - 
     1371993458316827338817689187*q^13*#^8 + 847516181940224056332008946*q^14*
      #^8 - 470027915842872451346108192*q^15*#^8 + 
     234745169074428124244093367*q^16*#^8 - 105826703328435265275947481*q^17*
      #^8 + 43141167455233911741719748*q^18*#^8 - 15923073375394940726889874*
      q^19*#^8 + 5325058104882281156755703*q^20*#^8 - 
     1613991099949565881417738*q^21*#^8 + 443271665803679542325283*q^22*#^8 - 
     110239347731067884873126*q^23*#^8 + 24796541934228695763353*q^24*#^8 - 
     5036073850300724627829*q^25*#^8 + 921389788181042881553*q^26*#^8 - 
     151412132492020776548*q^27*#^8 + 22265121354937484551*q^28*#^8 - 
     2916213642901580414*q^29*#^8 + 338251192589038951*q^30*#^8 - 
     34496046300781745*q^31*#^8 + 3065508186988086*q^32*#^8 - 
     234679169587027*q^33*#^8 + 15249390316380*q^34*#^8 - 
     824643215021*q^35*#^8 + 36111556287*q^36*#^8 - 1230303462*q^37*#^8 + 
     30596284*q^38*#^8 - 494064*q^39*#^8 + 3888*q^40*#^8 + 
     44241828119661754471824*#^9 - 540496914760367040307707*q*#^9 + 
     3212149770039935551129146*q^2*#^9 - 12371583189550917901087955*q^3*#^9 + 
     34711981815948815514555102*q^4*#^9 - 75618058442635639604110078*q^5*
      #^9 + 133112617581168176656047368*q^6*#^9 - 194583204017548081079775490*
      q^7*#^9 + 240895309924481939545527667*q^8*#^9 - 
     256325797124349396029327586*q^9*#^9 + 237098043300995093271054994*q^10*
      #^9 - 192354595580697419248319036*q^11*#^9 + 
     137843100122406605933773438*q^12*#^9 - 87745357575543911440102923*q^13*
      #^9 + 49839290247070144491357866*q^14*#^9 - 25349549929273179578789062*
      q^15*#^9 + 11577472083322043548102801*q^16*#^9 - 
     4757657350525360162648224*q^17*#^9 + 1761678411511843250456055*q^18*
      #^9 - 588274295986895028435938*q^19*#^9 + 177205724411415809848782*q^20*
      #^9 - 48140215643890055466776*q^21*#^9 + 11784676734334275103501*q^22*
      #^9 - 2595979430681082722947*q^23*#^9 + 513547504322350998350*q^24*
      #^9 - 90985901173881300951*q^25*#^9 + 14386399000704902447*q^26*#^9 - 
     2021039986654403757*q^27*#^9 + 250844944919425609*q^28*#^9 - 
     27313989924312529*q^29*#^9 + 2586164254853857*q^30*#^9 - 
     210520470520069*q^31*#^9 + 14517747783541*q^32*#^9 - 
     831620842278*q^33*#^9 + 38505302672*q^34*#^9 - 1384565182*q^35*#^9 + 
     36275180*q^36*#^9 - 615984*q^37*#^9 + 5088*q^38*#^9 + 
     6082175642151606771456*#^10 - 68646850408929882081267*q*#^10 + 
     377195822679416058177615*q^2*#^10 - 1343843461778769320351212*q^3*#^10 + 
     3488482062605209872692842*q^4*#^10 - 7030332907988980715412390*q^5*
      #^10 + 11444715753025998022847447*q^6*#^10 - 15461588853950901030548213*
      q^7*#^10 + 17674798954022020525582035*q^8*#^10 - 
     17345900497174894964694953*q^9*#^10 + 14777357601559817322628912*q^10*
      #^10 - 11023079084767964927855195*q^11*#^10 + 
     7248703247053687193505739*q^12*#^10 - 4224610556947787473853717*q^13*
      #^10 + 2191257837345732033325975*q^14*#^10 - 1014776784409937023428527*
      q^15*#^10 + 420576550880637609751247*q^16*#^10 - 
     156250875971385052282719*q^17*#^10 + 52085010152941208579075*q^18*#^10 - 
     15582800241405665159050*q^19*#^10 + 4182872069568962367791*q^20*#^10 - 
     1006405830969685507732*q^21*#^10 + 216679789256501866647*q^22*#^10 - 
     41645184558363977107*q^23*#^10 + 7122014560577031179*q^24*#^10 - 
     1079194234874919662*q^25*#^10 + 144116381944720735*q^26*#^10 - 
     16845024956569633*q^27*#^10 + 1708418101956191*q^28*#^10 - 
     148671555148376*q^29*#^10 + 10940503539338*q^30*#^10 - 
     667631901065*q^31*#^10 + 32879938724*q^32*#^10 - 1255741310*q^33*#^10 + 
     34897948*q^34*#^10 - 627824*q^35*#^10 + 5488*q^36*#^10 + 
     716309745005156686128*#^11 - 7412932049832040074798*q*#^11 + 
     37388921297102468065805*q^2*#^11 - 122374098079099718052372*q^3*#^11 + 
     291991379153800731128495*q^4*#^11 - 540995840088883152526467*q^5*#^11 + 
     809578721736214201253528*q^6*#^11 - 1004968543861249479360881*q^7*#^11 + 
     1054773601220124913442633*q^8*#^11 - 949338278094799556066185*q^9*#^11 + 
     740627936697177906648210*q^10*#^11 - 504994615469603833262335*q^11*
      #^11 + 302872961886883178069017*q^12*#^11 - 160569924097539299788373*
      q^13*#^11 + 75530480906143605671626*q^14*#^11 - 
     31609791115203208358687*q^15*#^11 + 11791433856065617157637*q^16*#^11 - 
     3924767980115850207607*q^17*#^11 + 1165983695092751952998*q^18*#^11 - 
     309035793981435377362*q^19*#^11 + 72986175700108708431*q^20*#^11 - 
     15329081340734279442*q^21*#^11 + 2854813894282259115*q^22*#^11 - 
     469598291743404979*q^23*#^11 + 67879614018543878*q^24*#^11 - 
     8565449380307150*q^25*#^11 + 935564934791173*q^26*#^11 - 
     87487086100392*q^27*#^11 + 6904034190067*q^28*#^11 - 
     450958704389*q^29*#^11 + 23730908604*q^30*#^11 - 966888492*q^31*#^11 + 
     28624156*q^32*#^11 - 547824*q^33*#^11 + 5088*q^34*#^11 + 
     72392609347892630251*#^12 - 683431734728160905774*q*#^12 + 
     3147810738747186156052*q^2*#^12 - 9415860772285317023278*q^3*#^12 + 
     20542784379467919311352*q^4*#^12 - 34806948578964090520743*q^5*#^12 + 
     47622660825058940061654*q^6*#^12 - 54015061750072883993705*q^7*#^12 + 
     51745502589949135329251*q^8*#^12 - 42446307873702691028950*q^9*#^12 + 
     30122051436873019553398*q^10*#^12 - 18637809522986232730122*q^11*#^12 + 
     10114382471407859270592*q^12*#^12 - 4835456159358071831930*q^13*#^12 + 
     2043023536251654060250*q^14*#^12 - 764489724168791740579*q^15*#^12 + 
     253655684752844909566*q^16*#^12 - 74648001852869515603*q^17*#^12 + 
     19473300099467705912*q^18*#^12 - 4496422776462704310*q^19*#^12 + 
     916732040113168261*q^20*#^12 - 164452348261877707*q^21*#^12 + 
     25833933425111977*q^22*#^12 - 3531538102107433*q^23*#^12 + 
     416675008959809*q^24*#^12 - 41979266504217*q^25*#^12 + 
     3560567354445*q^26*#^12 - 249418304051*q^27*#^12 + 
     14048039611*q^28*#^12 - 611505702*q^29*#^12 + 19309260*q^30*#^12 - 
     393584*q^31*#^12 + 3888*q^32*#^12 + 6099502673874155278*#^13 - 
     52126947399788766842*q*#^13 + 217398411408549456915*q^2*#^13 - 
     588866211527913314554*q^3*#^13 + 1163133496168515505372*q^4*#^13 - 
     1783202920328703340154*q^5*#^13 + 2205397634255347385683*q^6*#^13 - 
     2257908112092463915298*q^7*#^13 + 1948744267381897815616*q^8*#^13 - 
     1436707126095640767894*q^9*#^13 + 913664122361900048925*q^10*#^13 - 
     504845993006166553119*q^11*#^13 + 243668510887218636145*q^12*#^13 - 
     103122365476350757476*q^13*#^13 + 38362031105520599279*q^14*#^13 - 
     12561207031128896900*q^15*#^13 + 3621318506963170964*q^16*#^13 - 
     918503129822114658*q^17*#^13 + 204588159926199413*q^18*#^13 - 
     39899604554207947*q^19*#^13 + 6783788732213496*q^20*#^13 - 
     999617867002543*q^21*#^13 + 126660994057043*q^22*#^13 - 
     13657702963379*q^23*#^13 + 1235954179762*q^24*#^13 - 
     92109348949*q^25*#^13 + 5504702208*q^26*#^13 - 253630520*q^27*#^13 + 
     8458076*q^28*#^13 - 181696*q^29*#^13 + 1888*q^30*#^13 + 
     438713363140780502*#^14 - 3371391688887735515*q*#^14 + 
     12626092459948346110*q^2*#^14 - 30664708039275175360*q^3*#^14 + 
     54214404035410172376*q^4*#^14 - 74248083040343684077*q^5*#^14 + 
     81840280450329287412*q^6*#^14 - 74476265286295688024*q^7*#^14 + 
     56957856027197248129*q^8*#^14 - 37077501741822811811*q^9*#^14 + 
     20735169359584929256*q^10*#^14 - 10028773878011715757*q^11*#^14 + 
     4214711014900425191*q^12*#^14 - 1543814124320133404*q^13*#^14 + 
     493677506311144070*q^14*#^14 - 137868024511051282*q^15*#^14 + 
     33593677554159192*q^16*#^14 - 7126217202493812*q^17*#^14 + 
     1311228430183747*q^18*#^14 - 208162692955129*q^19*#^14 + 
     28303308007708*q^20*#^14 - 3263258920783*q^21*#^14 + 
     314762088125*q^22*#^14 - 24932937489*q^23*#^14 + 1579868100*q^24*#^14 - 
     77013466*q^25*#^14 + 2712064*q^26*#^14 - 61424*q^27*#^14 + 
     672*q^28*#^14 + 26211654261382552*#^15 - 179268135315744731*q*#^15 + 
     595436520490395592*q^2*#^15 - 1278019551779575409*q^3*#^15 + 
     1989580140724499991*q^4*#^15 - 2390206492420505735*q^5*#^15 + 
     2301932850495470646*q^6*#^15 - 1822547900064692888*q^7*#^15 + 
     1207159808450904113*q^8*#^15 - 677175305696476907*q^9*#^15 + 
     324545837742576679*q^10*#^15 - 133692528208402146*q^11*#^15 + 
     47520503022616566*q^12*#^15 - 14604824544235481*q^13*#^15 + 
     3882748909728246*q^14*#^15 - 891880014926843*q^15*#^15 + 
     176513830054051*q^16*#^15 - 29960115321209*q^17*#^15 + 
     4331611964702*q^18*#^15 - 528405881262*q^19*#^15 + 
     53678393528*q^20*#^15 - 4458876582*q^21*#^15 + 295090388*q^22*#^15 - 
     14966650*q^23*#^15 + 546388*q^24*#^15 - 12784*q^25*#^15 + 
     144*q^26*#^15 + 1349893612741265*#^16 - 8095098518238487*q*#^16 + 
     23436037668406740*q^2*#^16 - 43582609748578750*q^3*#^16 + 
     58431071450983538*q^4*#^16 - 60086019067508395*q^5*#^16 + 
     49224027897138183*q^6*#^16 - 32938321446630217*q^7*#^16 + 
     18313117739120207*q^8*#^16 - 8560258832983950*q^9*#^16 + 
     3391214658833737*q^10*#^16 - 1144392550000944*q^11*#^16 + 
     329836564009902*q^12*#^16 - 81234023418592*q^13*#^16 + 
     17068573916514*q^14*#^16 - 3048161448944*q^15*#^16 + 
     459793537079*q^16*#^16 - 58049371411*q^17*#^16 + 6055020737*q^18*#^16 - 
     512388251*q^19*#^16 + 34268871*q^20*#^16 - 1741994*q^21*#^16 + 
     63192*q^22*#^16 - 1456*q^23*#^16 + 16*q^24*#^16 + 58948556807210*#^17 - 
     304539538200769*q*#^17 + 753471338144590*q^2*#^17 - 
     1187572519801115*q^3*#^17 + 1337919127872371*q^4*#^17 - 
     1145802800773061*q^5*#^17 + 774388244585723*q^6*#^17 - 
     423186496143027*q^7*#^17 + 190043881237051*q^8*#^17 - 
     70881031327633*q^9*#^17 + 22097660245420*q^10*#^17 - 
     5775506908112*q^11*#^17 + 1265291495518*q^12*#^17 - 
     231589192019*q^13*#^17 + 35175834643*q^14*#^17 - 4385512248*q^15*#^17 + 
     441445150*q^16*#^17 - 35003683*q^17*#^17 + 2105374*q^18*#^17 - 
     90292*q^19*#^17 + 2460*q^20*#^17 - 32*q^21*#^17 + 2073292303381*#^18 - 
     9045725128726*q*#^18 + 18720845022149*q^2*#^18 - 
     24430361426342*q^3*#^18 + 22537215956680*q^4*#^18 - 
     15614121205482*q^5*#^18 + 8423016474546*q^6*#^18 - 
     3618891235797*q^7*#^18 + 1255816786070*q^8*#^18 - 
     354733812422*q^9*#^18 + 81785658545*q^10*#^18 - 15359046578*q^11*#^18 + 
     2332834880*q^12*#^18 - 282803310*q^13*#^18 + 26774210*q^14*#^18 - 
     1911270*q^15*#^18 + 96940*q^16*#^18 - 3120*q^17*#^18 + 48*q^18*#^18 + 
     54556394068*#^19 - 195774179801*q*#^19 + 329255469998*q^2*#^19 - 
     344481369195*q^3*#^19 + 250899719870*q^4*#^19 - 134836232337*q^5*#^19 + 
     55267511108*q^6*#^19 - 17603906367*q^7*#^19 + 4395632353*q^8*#^19 - 
     860864288*q^9*#^19 + 131224026*q^10*#^19 - 15297425*q^11*#^19 + 
     1320921*q^12*#^19 - 79814*q^13*#^19 + 3020*q^14*#^19 - 54*q^15*#^19 + 
     1034781233*#^20 - 2940385161*q*#^20 + 3847450305*q^2*#^20 - 
     3067646411*q^3*#^20 + 1661338698*q^4*#^20 - 644455949*q^5*#^20 + 
     183819073*q^6*#^20 - 38894369*q^7*#^20 + 6067735*q^8*#^20 - 
     681729*q^9*#^20 + 52452*q^10*#^20 - 2486*q^11*#^20 + 55*q^12*#^20 + 
     13628684*#^21 - 28816329*q*#^21 + 27181840*q^2*#^21 - 
     15032051*q^3*#^21 + 5378681*q^4*#^21 - 1293513*q^5*#^21 + 
     209489*q^6*#^21 - 22084*q^7*#^21 + 1379*q^8*#^21 - 39*q^9*#^21 + 
     122843*#^22 - 170127*q*#^22 + 99161*q^2*#^22 - 31224*q^3*#^22 + 
     5619*q^4*#^22 - 550*q^5*#^22 + 23*q^6*#^22 + 524*#^23 - 361*q*#^23 + 
     85*q^2*#^23 - 7*q^3*#^23 + #^24&, #^m&] + 
 
((-3 + q)q/2) RootSum[
     315565448755506410241 - 5723410656575912951574*q + 
     50570277758395322192541*q^2 - 290291642629217125650288*q^3 + 
     1218104648611790837964012*q^4 - 3985720596655906028671836*q^5 + 
     10593380170662656934631716*q^6 - 23522197405703865399178110*q^7 + 
     44538761964819148087712004*q^8 - 73041826942857193884890748*q^9 + 
     105017217242868217179758232*q^10 - 133667783955169836756292440*q^11 + 
     151810376218050127202512798*q^12 - 154848700198409829731096046*q^13 + 
     142622493343825325195701859*q^14 - 119151156520565220649769626*q^15 + 
     90630493734865593872699519*q^16 - 62962817827532477048920912*q^17 + 
     40055882066477349717173481*q^18 - 23386216701792100512291378*q^19 + 
     12552433670599010438452781*q^20 - 6202605899566703886295888*q^21 + 
     2824602320809864453971455*q^22 - 1186315828777568749841386*q^23 + 
     459724355370586083987698*q^24 - 164406345434318377571494*q^25 + 
     54251318701802198109935*q^26 - 16511852136733202462540*q^27 + 
     4632028651528271285626*q^28 - 1196464972798329039832*q^29 + 
     284186632970362938710*q^30 - 61965453189313353942*q^31 + 
     12377544392851134070*q^32 - 2259237583624845436*q^33 + 
     375676293722930082*q^34 - 56703835016768464*q^35 + 
     7735178291622982*q^36 - 948687258545014*q^37 + 103953214791825*q^38 - 
     10099193759802*q^39 + 861715804995*q^40 - 63814463820*q^41 + 
     4039637797*q^42 - 214237658*q^43 + 9258681*q^44 - 313160*q^45 + 
     7775*q^46 - 126*q^47 + q^48 + 1277050132072470698514*# - 
     21915457071383782343592*q*# + 183224882387949065600571*q^2*# - 
     995248954884169136566287*q^3*# + 3951824084644529080418085*q^4*# - 
     12235787941457027692355571*q^5*# + 30771771845773136684262156*q^6*# - 
     64647283399575427702375173*q^7*# + 115798798673230749454677420*q^8*# - 
     179615808830217537487733967*q^9*# + 244188649275112460843336484*q^10*# - 
     293790347420855976790278570*q^11*# + 315266529366277294910893663*q^12*
      # - 303691615602212484018860069*q^13*# + 264001220897480406068887410*
      q^14*# - 208022613026604574136392712*q^15*# + 
     149120601977838356662854478*q^16*# - 97545440197719938907272495*q^17*# + 
     58372148111638619713772020*q^18*# - 32019747912610606252297415*q^19*# + 
     16126772630797629677004392*q^20*# - 7466808090784600071538356*q^21*# + 
     3181052542980459774619462*q^22*# - 1247683076838208465324228*q^23*# + 
     450660537053152279612067*q^24*# - 149895617618346372721155*q^25*# + 
     45895856322829577564430*q^26*# - 12927677516180090960958*q^27*# + 
     3346637554139980704335*q^28*# - 795187751810983150729*q^29*# + 
     173131614093203660333*q^30*# - 34468830944000331430*q^31*# + 
     6259235028966021639*q^32*# - 1033561244693826882*q^33*# + 
     154626569693599644*q^34*# - 20867222374066748*q^35*# + 
     2526954180611020*q^36*# - 272854040281088*q^37*# + 
     26068324020185*q^38*# - 2182802394031*q^39*# + 158290239986*q^40*# - 
     9790155977*q^41*# + 506110419*q^42*# - 21269086*q^43*# + 697777*q^44*# - 
     16759*q^45*# + 262*q^46*# - 2*q^47*# + 3369576458264414924502*#^2 - 
     54275384577427852996458*q*#^2 + 426149239764231325750626*q^2*#^2 - 
     2175032068756093930280877*q^3*#^2 + 8119009663238781927884421*q^4*#^2 - 
     23642873202765157504698294*q^5*#^2 + 55943117429819433934416525*q^6*
      #^2 - 110611792210206263650008741*q^7*#^2 + 186512924499902841020560254*
      q^8*#^2 - 272372720008310964375729264*q^9*#^2 + 
     348643337452837488621004362*q^10*#^2 - 394924386814800339595905405*q^11*
      #^2 + 398949937585666245564115680*q^12*#^2 - 
     361692743478040411399338389*q^13*#^2 + 295828036950372935661032635*q^14*
      #^2 - 219223223587399938202987260*q^15*#^2 + 
     147715900149168262508211308*q^16*#^2 - 90768285039226872015300959*q^17*
      #^2 + 50985342744652613555942045*q^18*#^2 - 26229719886465698684818717*
      q^19*#^2 + 12377380071613844260988634*q^20*#^2 - 
     5363322461000428967375870*q^21*#^2 + 2135691600021515922890623*q^22*
      #^2 - 781855572810339927369746*q^23*#^2 + 263173212912237738602875*q^24*
      #^2 - 81431022636482764018684*q^25*#^2 + 23149334216252294480540*q^26*
      #^2 - 6041052563030357711055*q^27*#^2 + 1445400021847939711013*q^28*
      #^2 - 316578003024223207442*q^29*#^2 + 63347796277748126790*q^30*#^2 - 
     11552757712568730157*q^31*#^2 + 1914544334403858055*q^32*#^2 - 
     287298543660908438*q^33*#^2 + 38872624358659289*q^34*#^2 - 
     4718203871283209*q^35*#^2 + 510560930930411*q^36*#^2 - 
     48885713575037*q^37*#^2 + 4103314462197*q^38*#^2 - 
     298416983464*q^39*#^2 + 18523212116*q^40*#^2 - 961973609*q^41*#^2 + 
     40666236*q^42*#^2 - 1344329*q^43*#^2 + 32603*q^44*#^2 - 516*q^45*#^2 + 
     4*q^46*#^2 + 5828236285565735365896*#^3 - 88114698745612090840053*q*
      #^3 + 649633731719371065269100*q^2*#^3 - 3114518984093030132498463*q^3*
      #^3 + 10923918462739567070742213*q^4*#^3 - 29897048583826221282296787*
      q^5*#^3 + 66496421017251868417729110*q^6*#^3 - 
     123598595636294207007547773*q^7*#^3 + 195921781779901150052086590*q^8*
      #^3 - 268944588559257205392654807*q^9*#^3 + 323541983832773320680726717*
      q^10*#^3 - 344347744996508971823855636*q^11*#^3 + 
     326721111869803954950383198*q^12*#^3 - 278080938715809424861603420*q^13*
      #^3 + 213399795130760526379157630*q^14*#^3 - 
     148274386353863471713368690*q^15*#^3 + 93601251468220729046925734*q^16*
      #^3 - 53834208036300741176478284*q^17*#^3 + 28273239800274442557947305*
      q^18*#^3 - 13583232321487706312617768*q^19*#^3 + 
     5977541264727708836335747*q^20*#^3 - 2411811473763153230314231*q^21*
      #^3 + 892717466085026803490006*q^22*#^3 - 303200387686750983228795*q^23*
      #^3 + 94479173032924551309047*q^24*#^3 - 26997870283778785439387*q^25*
      #^3 + 7068943961489272008233*q^26*#^3 - 1693937043311443496064*q^27*
      #^3 + 370915387317760490895*q^28*#^3 - 74066246181446215015*q^29*#^3 + 
     13454317465666650907*q^30*#^3 - 2216631391265986881*q^31*#^3 + 
     330019269170832003*q^32*#^3 - 44208023238834547*q^33*#^3 + 
     5300186954627421*q^34*#^3 - 565118038175137*q^35*#^3 + 
     53169452551859*q^36*#^3 - 4371993893228*q^37*#^3 + 
     310412423205*q^38*#^3 - 18736860179*q^39*#^3 + 941968906*q^40*#^3 - 
     38343558*q^41*#^3 + 1212870*q^42*#^3 - 27934*q^43*#^3 + 416*q^44*#^3 - 
     3*q^45*#^3 + 7220162376046706672700*#^4 - 102450004306041218755419*q*
      #^4 + 708950821148559486552258*q^2*#^4 - 3190260937425274138190418*q^3*
      #^4 + 10502169050948457720130929*q^4*#^4 - 26973979545370009401388116*
      q^5*#^4 + 56292907828533160123654821*q^6*#^4 - 
     98152187085381194833968549*q^7*#^4 + 145901574730223269551755706*q^8*
      #^4 - 187739441181327004008525843*q^9*#^4 + 211604799712412568536719256*
      q^10*#^4 - 210882266855827451636804294*q^11*#^4 + 
     187227501494028918970717158*q^12*#^4 - 148993530380353667995906195*q^13*
      #^4 + 106806265985940817922191302*q^14*#^4 - 69250468296808874474259211*
      q^15*#^4 + 40745458936242283045505930*q^16*#^4 - 
     21813158657289159405945512*q^17*#^4 + 10647526651120779477830041*q^18*
      #^4 - 4746365749722131435659087*q^19*#^4 + 1934422963684577039891597*
      q^20*#^4 - 721329552921267740530187*q^21*#^4 + 
     246179029140599215188615*q^22*#^4 - 76891940182249820166764*q^23*#^4 + 
     21970329397546879526066*q^24*#^4 - 5738070744832345939470*q^25*#^4 + 
     1368183410568905605776*q^26*#^4 - 297347762306752959892*q^27*#^4 + 
     58778891208766639298*q^28*#^4 - 10541162057182828759*q^29*#^4 + 
     1709581318068305434*q^30*#^4 - 249780622131911645*q^31*#^4 + 
     32725410214742148*q^32*#^4 - 3823334791574202*q^33*#^4 + 
     395629773492434*q^34*#^4 - 35960944703245*q^35*#^4 + 
     2842013885927*q^36*#^4 - 192794445609*q^37*#^4 + 11042742678*q^38*#^4 - 
     522543735*q^39*#^4 + 19827228*q^40*#^4 - 577688*q^41*#^4 + 
     12073*q^42*#^4 - 160*q^43*#^4 + q^44*#^4 + 6647525201887708047084*#^5 - 
     88448970625971598050408*q*#^5 + 573836149384501324109634*q^2*#^5 - 
     2420420555313760292075943*q^3*#^5 + 7466461285414774449772368*q^4*#^5 - 
     17964038317664968727200020*q^5*#^5 + 35104103589022736866523145*q^6*
      #^5 - 57284619399813682393939797*q^7*#^5 + 79649512008319462546061601*
      q^8*#^5 - 95801825460674768912142894*q^9*#^5 + 
     100856484022882537568166733*q^10*#^5 - 93798139836484652133591336*q^11*
      #^5 + 77635821071983805602668566*q^12*#^5 - 57531128686163176211133455*
      q^13*#^5 + 38354554211070923658246375*q^14*#^5 - 
     23094089926058874198898669*q^15*#^5 + 12598344949647081571961509*q^16*
      #^5 - 6242014833011123658385294*q^17*#^5 + 2814179608561461776149264*
      q^18*#^5 - 1156072863005625240050272*q^19*#^5 + 
     433120007602872130655978*q^20*#^5 - 148050428491096698659205*q^21*#^5 + 
     46173341960697686698902*q^22*#^5 - 13133211037203974447758*q^23*#^5 + 
     3403927825165771463887*q^24*#^5 - 802895058144317939845*q^25*#^5 + 
     172044495169340746143*q^26*#^5 - 33414721413964830597*q^27*#^5 + 
     5865600072124839119*q^28*#^5 - 927346886215708019*q^29*#^5 + 
     131483478094831740*q^30*#^5 - 16631957635667911*q^31*#^5 + 
     1865140048242814*q^32*#^5 - 183996248359386*q^33*#^5 + 
     15814933847225*q^34*#^5 - 1170161047601*q^35*#^5 + 
     73386181184*q^36*#^5 - 3821921400*q^37*#^5 + 160703901*q^38*#^5 - 
     5236936*q^39*#^5 + 123966*q^40*#^5 - 1894*q^41*#^5 + 14*q^42*#^5 + 
     4634344301796020310291*#^6 - 57710980108211574438405*q*#^6 + 
     350373544184553045250617*q^2*#^6 - 1382665605725289011353425*q^3*#^6 + 
     3989244005225094976175070*q^4*#^6 - 8973323763952151316866877*q^5*#^6 + 
     16385466012251605523854078*q^6*#^6 - 24970007384055143165502109*q^7*
      #^6 + 32398016876038427480297784*q^8*#^6 - 36331394002350406751794970*
      q^9*#^6 + 35624044894087601251037677*q^10*#^6 - 
     30821867634514823358607323*q^11*#^6 + 23701619850456033701434787*q^12*
      #^6 - 16293793318857798547859101*q^13*#^6 + 10060329153833222476927343*
      q^14*#^6 - 5599604667557389531704657*q^15*#^6 + 
     2817867708827641573459437*q^16*#^6 - 1284888566655383068401310*q^17*
      #^6 + 531729240882885471930684*q^18*#^6 - 199918915880805520182208*q^19*
      #^6 + 68326568485423938562063*q^20*#^6 - 21228428188844000412904*q^21*
      #^6 + 5993060794609711838985*q^22*#^6 - 1535961659567263660727*q^23*
      #^6 + 356854632883295626169*q^24*#^6 - 75011089156313359056*q^25*#^6 + 
     14228835507417338409*q^26*#^6 - 2427836620474951925*q^27*#^6 + 
     371138654329301714*q^28*#^6 - 50580174039190342*q^29*#^6 + 
     6108357971210774*q^30*#^6 - 648826296187941*q^31*#^6 + 
     60056426222350*q^32*#^6 - 4787687657931*q^33*#^6 + 
     323791217486*q^34*#^6 - 18208570891*q^35*#^6 + 828239905*q^36*#^6 - 
     29267884*q^37*#^6 + 753619*q^38*#^6 - 12574*q^39*#^6 + 102*q^40*#^6 + 
     2458053075226235382108*#^7 - 28607943165431665489452*q*#^7 + 
     162308908537162150185423*q^2*#^7 - 598423544430153911629713*q^3*#^7 + 
     1612489824955361790433449*q^4*#^7 - 3385661269065695209790109*q^5*#^7 + 
     5766796141951014500101297*q^6*#^7 - 8190563769975350940969577*q^7*#^7 + 
     9894581654776811381556138*q^8*#^7 - 10319035155655631828804257*q^9*#^7 + 
     9397230852336956671679313*q^10*#^7 - 7539820407296697667230783*q^11*
      #^7 + 5367726371323027157456886*q^12*#^7 - 3409745858023410604137056*
      q^13*#^7 + 1941243075010982976177490*q^14*#^7 - 
     993952298711016111045969*q^15*#^7 + 458902377868506420623003*q^16*#^7 - 
     191412565523666299867499*q^17*#^7 + 72220200402296790223776*q^18*#^7 - 
     24664130076371990573240*q^19*#^7 + 7624714941549407653394*q^20*#^7 - 
     2132654438443576502007*q^21*#^7 + 539137401011803418630*q^22*#^7 - 
     122983970518842508000*q^23*#^7 + 25257017589246826669*q^24*#^7 - 
     4655987091327214754*q^25*#^7 + 767544549240139640*q^26*#^7 - 
     112620333499264808*q^27*#^7 + 14622365966664791*q^28*#^7 - 
     1667847681008473*q^29*#^7 + 165611008298649*q^30*#^7 - 
     14151837830296*q^31*#^7 + 1025307469692*q^32*#^7 - 
     61745051412*q^33*#^7 + 3007095278*q^34*#^7 - 113780734*q^35*#^7 + 
     3137854*q^36*#^7 - 56101*q^37*#^7 + 488*q^38*#^7 + 
     1002349166682005387055*#^8 - 10898673215647759520895*q*#^8 + 
     57753506446261685832564*q^2*#^8 - 198786624247705941389547*q^3*#^8 + 
     499709902340342489681349*q^4*#^8 - 977952385559353397488640*q^5*#^8 + 
     1550916971929350643099061*q^6*#^8 - 2048305573606114387289605*q^7*#^8 + 
     2297615786570711000996956*q^8*#^8 - 2221350034508371053003715*q^9*#^8 + 
     1871979248160844977620376*q^10*#^8 - 1387181286201013835332266*q^11*
      #^8 + 910115784950841856258867*q^12*#^8 - 531531713033083837809009*q^13*
      #^8 + 277487659544363563904746*q^14*#^8 - 129900800009504799724068*q^15*
      #^8 + 54654168077686560406405*q^16*#^8 - 20697939043554973649809*q^17*
      #^8 + 7060896473009864090986*q^18*#^8 - 2170016113850822948114*q^19*
      #^8 + 600468933354269079933*q^20*#^8 - 149419647592013408874*q^21*#^8 + 
     33371739465361465857*q^22*#^8 - 6671817137626021862*q^23*#^8 + 
     1189820633779611891*q^24*#^8 - 188429765540042659*q^25*#^8 + 
     26351436689827687*q^26*#^8 - 3231314037374124*q^27*#^8 + 
     344356582533325*q^28*#^8 - 31532853511854*q^29*#^8 + 
     2444795957447*q^30*#^8 - 157364048163*q^31*#^8 + 8182959094*q^32*#^8 - 
     330295735*q^33*#^8 + 9709864*q^34*#^8 - 184941*q^35*#^8 + 
     1713*q^36*#^8 + 320963831056493700336*#^9 - 3263336544625080676605*q*
      #^9 + 16155889275619311173334*q^2*#^9 - 51891216663155917570001*q^3*
      #^9 + 121551086270323872342228*q^4*#^9 - 221297982362925837774366*q^5*
      #^9 + 325889664193825307508270*q^6*#^9 - 398871820285736636057168*q^7*
      #^9 + 413757809061983972893041*q^8*#^9 - 369090344868309212856580*q^9*
      #^9 + 286300092062975850297232*q^10*#^9 - 194782300231801385629534*q^11*
      #^9 + 117008833559684413319496*q^12*#^9 - 62382880679040181857329*q^13*
      #^9 + 29632983278303955734890*q^14*#^9 - 12576563964665899095124*q^15*
      #^9 + 4777726154179975572179*q^16*#^9 - 1626179361716483414482*q^17*
      #^9 + 495976869385119278517*q^18*#^9 - 135460166858835547514*q^19*#^9 + 
     33081336583528549182*q^20*#^9 - 7207394052419514088*q^21*#^9 + 
     1396394783636145533*q^22*#^9 - 239575288176592739*q^23*#^9 + 
     36201742734702188*q^24*#^9 - 4785036298400019*q^25*#^9 + 
     548423545327173*q^26*#^9 - 53896389170929*q^27*#^9 + 
     4475862409535*q^28*#^9 - 308024429423*q^29*#^9 + 17096205209*q^30*#^9 - 
     735394441*q^31*#^9 + 23005351*q^32*#^9 - 465658*q^33*#^9 + 
     4578*q^34*#^9 + 83846124010959941736*#^10 - 797628403764899351037*q*
      #^10 + 3687311680048869463083*q^2*#^10 - 11033794327284632348576*q^3*
      #^10 + 24019415232041734177182*q^4*#^10 - 40532688192214536390042*q^5*
      #^10 + 55172704648153329628247*q^6*#^10 - 62240949448415493474391*q^7*
      #^10 + 59334800105080498843233*q^8*#^10 - 48496876801146276951057*q^9*
      #^10 + 34361670422247880100692*q^10*#^10 - 21284658839981235738575*q^11*
      #^10 + 11601289757154165948301*q^12*#^10 - 5591259767613158673997*q^13*
      #^10 + 2391127063582839708801*q^14*#^10 - 909478783679494747439*q^15*
      #^10 + 308046755942116127279*q^16*#^10 - 92933475188513812263*q^17*
      #^10 + 24953496837353164339*q^18*#^10 - 5953069612669343608*q^19*#^10 + 
     1258357172777976623*q^20*#^10 - 234768833279353140*q^21*#^10 + 
     38460911330659967*q^22*#^10 - 5496059823449007*q^23*#^10 + 
     679236649884767*q^24*#^10 - 71801293488082*q^25*#^10 + 
     6398872975693*q^26*#^10 - 471525279763*q^27*#^10 + 
     27964057683*q^28*#^10 - 1282730182*q^29*#^10 + 42710700*q^30*#^10 - 
     918521*q^31*#^10 + 9578*q^32*#^10 + 18519887866693906944*#^11 - 
     164449809332438230434*q*#^11 + 707392275002012403355*q^2*#^11 - 
     1963277966801852689224*q^3*#^11 + 3950752045989891456009*q^4*#^11 - 
     6142041446628948090463*q^5*#^11 + 7675921008676408884316*q^6*#^11 - 
     7922583674373530134743*q^7*#^11 + 6885531037704596545507*q^8*#^11 - 
     5111914940008724765761*q^9*#^11 + 3277326193682457905206*q^10*#^11 - 
     1829451561217838653007*q^11*#^11 + 894675444944980826057*q^12*#^11 - 
     385025077622813584789*q^13*#^11 + 146246098597114964098*q^14*#^11 - 
     49109506161322793409*q^15*#^11 + 14585012533473033471*q^16*#^11 - 
     3827887418977579337*q^17*#^11 + 886029432165883554*q^18*#^11 - 
     180280074477186950*q^19*#^11 + 32094055723533401*q^20*#^11 - 
     4967543419547648*q^21*#^11 + 662982276167435*q^22*#^11 - 
     75474598044687*q^23*#^11 + 7224861837700*q^24*#^11 - 
     570449850784*q^25*#^11 + 36164121607*q^26*#^11 - 1769297520*q^27*#^11 + 
     62697825*q^28*#^11 - 1432039*q^29*#^11 + 15828*q^30*#^11 + 
     3472022729939171479*#^12 - 28586499057058467938*q*#^12 + 
     113642610381992420350*q^2*#^12 - 290517473748112690488*q^3*#^12 + 
     536677492482309939910*q^4*#^12 - 763283370247581246301*q^5*#^12 + 
     869526561763931842158*q^6*#^12 - 815001789417122887867*q^7*#^12 + 
     640651347236363133895*q^8*#^12 - 428327632249451801420*q^9*#^12 + 
     246129564881815157946*q^10*#^12 - 122503724435192595308*q^11*#^12 + 
     53107528661584499980*q^12*#^12 - 20128643835542584388*q^13*#^12 + 
     6684247207083579858*q^14*#^12 - 1946016578216421763*q^15*#^12 + 
     496296413162198582*q^16*#^12 - 110621351973649187*q^17*#^12 + 
     21466336878827912*q^18*#^12 - 3606167393779046*q^19*#^12 + 
     520396831925249*q^20*#^12 - 63841358121119*q^21*#^12 + 
     6565748768613*q^22*#^12 - 555424863611*q^23*#^12 + 
     37629669103*q^24*#^12 - 1962744257*q^25*#^12 + 73986523*q^26*#^12 - 
     1793787*q^27*#^12 + 21003*q^28*#^12 + 528393076547507458*#^13 - 
     4007863365867221644*q*#^13 + 14636423161613390161*q^2*#^13 - 
     34270550288505085974*q^3*#^13 + 57802755279308084940*q^4*#^13 - 
     74803605321456034770*q^5*#^13 + 77247329224902202881*q^6*#^13 - 
     65357179659323724428*q^7*#^13 + 46155947855177754854*q^8*#^13 - 
     27574925690027684954*q^9*#^13 + 14072617029631976861*q^10*#^13 - 
     6177394820406968707*q^11*#^13 + 2343192366842146883*q^12*#^13 - 
     770068226568163254*q^13*#^13 + 219449748509270385*q^14*#^13 - 
     54179670958492658*q^15*#^13 + 11557625492533760*q^16*#^13 - 
     2120420807015932*q^17*#^13 + 332281677040963*q^18*#^13 - 
     44047482882721*q^19*#^13 + 4873875270552*q^20*#^13 - 
     441916190959*q^21*#^13 + 31982690545*q^22*#^13 - 1776742977*q^23*#^13 + 
     71142706*q^24*#^13 - 1827757*q^25*#^13 + 22628*q^26*#^13 + 
     62855979661508892*#^14 - 437382686446680439*q*#^14 + 
     1461617928615985210*q^2*#^14 - 3122539725706107580*q^3*#^14 + 
     4789273529428412862*q^4*#^14 - 5614258310741798843*q^5*#^14 + 
     5228091893233574276*q^6*#^14 - 3967959309053287792*q^7*#^14 + 
     2498491240786982595*q^8*#^14 - 1321576400406136309*q^9*#^14 + 
     592335912449560278*q^10*#^14 - 226242965123203533*q^11*#^14 + 
     73877504621938463*q^12*#^14 - 20645333984858156*q^13*#^14 + 
     4932049824543356*q^14*#^14 - 1003922244041922*q^15*#^14 + 
     173120440718398*q^16*#^14 - 25072908294898*q^17*#^14 + 
     3012004153437*q^18*#^14 - 294853067155*q^19*#^14 + 
     22926746458*q^20*#^14 - 1362525375*q^21*#^14 + 58142717*q^22*#^14 - 
     1586623*q^23*#^14 + 20802*q^24*#^14 + 5711701831514244*#^15 - 
     36330211578509561*q*#^15 + 110601780370739674*q^2*#^15 - 
     214410323838256905*q^3*#^15 + 297046593312537487*q^4*#^15 - 
     312865213330010885*q^5*#^15 + 260169937015927586*q^6*#^15 - 
     175094183499116356*q^7*#^15 + 96976305713973317*q^8*#^15 - 
     44703769435167035*q^9*#^15 + 17277165961394117*q^10*#^15 - 
     5621109176423284*q^11*#^15 + 1541515142336914*q^12*#^15 - 
     355831720953873*q^13*#^15 + 68848505144624*q^14*#^15 - 
     11083874465023*q^15*#^15 + 1467908651487*q^16*#^15 - 
     157264822011*q^17*#^15 + 13296371984*q^18*#^15 - 854269150*q^19*#^15 + 
     39208000*q^20*#^15 - 1145502*q^21*#^15 + 16014*q^22*#^15 + 
     397926486113887*#^16 - 2286830152705185*q*#^16 + 
     6261188224129298*q^2*#^16 - 10858925009612516*q^3*#^16 + 
     13378685286596814*q^4*#^16 - 12446187207518087*q^5*#^16 + 
     9071055484532807*q^6*#^16 - 5303328060944503*q^7*#^16 + 
     2525866424978863*q^8*#^16 - 989630927869918*q^9*#^16 + 
     320681465294269*q^10*#^16 - 86088021893898*q^11*#^16 + 
     19111381579118*q^12*#^16 - 3489237073232*q^13*#^16 + 
     518774135716*q^14*#^16 - 61843025852*q^15*#^16 + 5772487807*q^16*#^16 - 
     406601179*q^17*#^16 + 20332651*q^18*#^16 - 643645*q^19*#^16 + 
     9701*q^20*#^16 + 20231737984330*#^17 - 103207334159589*q*#^17 + 
     249395931612766*q^2*#^17 - 379265172037133*q^3*#^17 + 
     406689230775851*q^4*#^17 - 326498768696495*q^5*#^17 + 
     203351682531151*q^6*#^17 - 100453043912311*q^7*#^17 + 
     39893876124121*q^8*#^17 - 12831277147367*q^9*#^17 + 
     3350040616118*q^10*#^17 - 708258360492*q^11*#^17 + 
     120349600250*q^12*#^17 - 16213473419*q^13*#^17 + 1693694207*q^14*#^17 - 
     132382548*q^15*#^17 + 7291148*q^16*#^17 - 252531*q^17*#^17 + 
     4140*q^18*#^17 + 768959446623*#^18 - 3415871115082*q*#^18 + 
     7136247657301*q^2*#^18 - 9304421093300*q^3*#^18 + 
     8471875222394*q^4*#^18 - 5710765739892*q^5*#^18 + 
     2947500124170*q^6*#^18 - 1188016156961*q^7*#^18 + 
     377868539488*q^8*#^18 - 95152710966*q^9*#^18 + 18906181195*q^10*#^18 - 
     2932915604*q^11*#^18 + 348252910*q^12*#^18 - 30599816*q^13*#^18 + 
     1876578*q^14*#^18 - 71774*q^15*#^18 + 1290*q^16*#^18 + 
     21354340432*#^19 - 80187739833*q*#^19 + 140162117684*q^2*#^19 - 
     151097498467*q^3*#^19 + 112197009868*q^4*#^19 - 60690627773*q^5*#^19 + 
     24658322482*q^6*#^19 - 7643522133*q^7*#^19 + 1816346005*q^8*#^19 - 
     329274212*q^9*#^19 + 44827818*q^10*#^19 - 4444687*q^11*#^19 + 
     303439*q^12*#^19 - 12770*q^13*#^19 + 250*q^14*#^19 + 425386651*#^20 - 
     1287706403*q*#^20 + 1787758989*q^2*#^20 - 1503899889*q^3*#^20 + 
     853107876*q^4*#^20 - 343554997*q^5*#^20 + 100646473*q^6*#^20 - 
     21597637*q^7*#^20 + 3367031*q^8*#^20 - 371639*q^9*#^20 + 
     27546*q^10*#^20 - 1230*q^11*#^20 + 25*q^12*#^20 + 5706120*#^21 - 
     12936119*q*#^21 + 13082604*q^2*#^21 - 7739775*q^3*#^21 + 
     2949715*q^4*#^21 - 750505*q^5*#^21 + 127403*q^6*#^21 - 13906*q^7*#^21 + 
     885*q^8*#^21 - 25*q^9*#^21 + 54507*#^22 - 80965*q*#^22 + 
     50853*q^2*#^22 - 17236*q^3*#^22 + 3319*q^4*#^22 - 344*q^5*#^22 + 
     15*q^6*#^22 + 324*#^23 - 235*q*#^23 + 59*q^2*#^23 - 
     5*q^3*#^23 + #^24&, #^m&] + 

(* l=3 *)
((-1 + q)(3 - 5q + q^2)/3) RootSum[
    -1608 + 2960*q - 2080*q^2 + 712*q^3 - 120*q^4 + 8*q^5 - 1036*# + 
     1072*q*# - 412*q^2*# + 68*q^3*# - 4*q^4*# - 118*#^2 + 52*q*#^2 - 
     6*q^2*#^2 - #^3&, #^m&] +  
 
(2(-4 + q)(-2 + q)q/3) RootSum[
    -582 + 989*q - 655*q^2 + 211*q^3 - 33*q^4 + 2*q^5 - 289*# + 325*q*# - 
     127*q^2*# + 20*q^3*# - q^4*# - 40*#^2 + 22*q*#^2 - 3*q^2*#^2 - #^3&, 
     #^m&] + 
 
((-1 + q)(3 - 5q + q^2)/3)  RootSum[
     14917935321 - 113812784370*q + 409271053455*q^2 - 922464583716*q^3 + 
     1461710642035*q^4 - 1731054670324*q^5 + 1589881670761*q^6 - 
     1159733062550*q^7 + 682425282528*q^8 - 327149257946*q^9 + 
     128476553221*q^10 - 41406775912*q^11 + 10933192491*q^12 - 
     2352332728*q^13 + 408393971*q^14 - 56333694*q^15 + 6029441*q^16 - 
     482600*q^17 + 27176*q^18 - 960*q^19 + 16*q^20 + 22246641738*# - 
     153757513521*q*# + 499432539636*q^2*# - 1013588586675*q^3*# + 
     1441184692034*q^4*# - 1525679999346*q^5*# + 1247309183730*q^6*# - 
     806036127395*q^7*# + 417902850497*q^8*# - 175406796729*q^9*# + 
     59863074073*q^10*# - 16615625037*q^11*# + 3736239645*q^12*# - 
     674851424*q^13*# + 96509085*q^14*# - 10680941*q^15*# + 882354*q^16*# - 
     51220*q^17*# + 1864*q^18*# - 32*q^19*# + 17712328788*#^2 - 
     111417045387*q*#^2 + 328952486275*q^2*#^2 - 605982585441*q^3*#^2 + 
     780920698346*q^4*#^2 - 748001161289*q^5*#^2 + 552201606989*q^6*#^2 - 
     321440010626*q^7*#^2 + 149653803606*q^8*#^2 - 56174774141*q^9*#^2 + 
     17049978961*q^10*#^2 - 4176565745*q^11*#^2 + 819938784*q^12*#^2 - 
     127303283*q^13*#^2 + 15291807*q^14*#^2 - 1371560*q^15*#^2 + 
     86508*q^16*#^2 - 3424*q^17*#^2 + 64*q^18*#^2 + 8980320129*#^3 - 
     51199190576*q*#^3 + 136654689644*q^2*#^3 - 226908106293*q^3*#^3 + 
     262649860348*q^4*#^3 - 225015054943*q^5*#^3 + 147800510984*q^6*#^3 - 
     76053330764*q^7*#^3 + 31045228203*q^8*#^3 - 10112316921*q^9*#^3 + 
     2628582298*q^10*#^3 - 542172621*q^11*#^3 + 87644840*q^12*#^3 - 
     10870230*q^13*#^3 + 998782*q^14*#^3 - 64056*q^15*#^3 + 2560*q^16*#^3 - 
     48*q^17*#^3 + 3112393663*#^4 - 15840137166*q*#^4 + 37582244416*q^2*#^4 - 
     55188952648*q^3*#^4 + 56147840166*q^4*#^4 - 41962614609*q^5*#^4 + 
     23827576843*q^6*#^4 - 10483459417*q^7*#^4 + 3610519089*q^8*#^4 - 
     976149719*q^9*#^4 + 206371847*q^10*#^4 - 33734883*q^11*#^4 + 
     4176445*q^12*#^4 - 378166*q^13*#^4 + 23588*q^14*#^4 - 904*q^15*#^4 + 
     16*q^16*#^4 + 705931416*#^5 - 3136940760*q*#^5 + 6451580486*q^2*#^5 - 
     8140007711*q^3*#^5 + 7038933507*q^4*#^5 - 4412872087*q^5*#^5 + 
     2068290764*q^6*#^5 - 736206256*q^7*#^5 + 199983137*q^8*#^5 - 
     41256047*q^9*#^5 + 6363196*q^10*#^5 - 711628*q^11*#^5 + 54562*q^12*#^5 - 
     2568*q^13*#^5 + 56*q^14*#^5 + 101332787*#^6 - 382471841*q*#^6 + 
     661278250*q^2*#^6 - 692397105*q^3*#^6 + 488944170*q^4*#^6 - 
     245319051*q^5*#^6 + 89681767*q^6*#^6 - 24073709*q^7*#^6 + 
     4710795*q^8*#^6 - 655590*q^9*#^6 + 61620*q^10*#^6 - 3514*q^11*#^6 + 
     92*q^12*#^6 + 8601444*#^7 - 27021379*q*#^7 + 38098423*q^2*#^7 - 
     31778107*q^3*#^7 + 17377802*q^4*#^7 - 6513914*q^5*#^7 + 
     1695933*q^6*#^7 - 303004*q^7*#^7 + 35575*q^8*#^7 - 2480*q^9*#^7 + 
     78*q^10*#^7 + 673183*#^8 - 1641507*q*#^8 + 1756327*q^2*#^8 - 
     1076643*q^3*#^8 + 413698*q^4*#^8 - 102090*q^5*#^8 + 15811*q^6*#^8 - 
     1406*q^7*#^8 + 55*q^8*#^8 + 31281*#^9 - 57402*q*#^9 + 44014*q^2*#^9 - 
     18039*q^3*#^9 + 4174*q^4*#^9 - 518*q^5*#^9 + 27*q^6*#^9 + 1703*#^10 - 
     1840*q*#^10 + 788*q^2*#^10 - 156*q^3*#^10 + 12*q^4*#^10 + 57*#^11 - 
     28*q*#^11 + 4*q^2*#^11 + #^12&, #^m&] + 
 
((-4 + q)(-2 + q)q/3) RootSum[
     4146079698023481 - 32992743388797666*q + 91570901739289677*q^2 + 
     16696417354863138*q^3 - 873800566349327622*q^4 + 
     2902028609804359536*q^5 - 4596688339137219681*q^6 + 
     863182161919345368*q^7 + 15719528382779693854*q^8 - 
     49741401240229171364*q^9 + 97367526491172798738*q^10 - 
     145694508464636035236*q^11 + 178782372720485023877*q^12 - 
     186221106482746834862*q^13 + 168027583904415384223*q^14 - 
     133085929724366985152*q^15 + 93379126189794343122*q^16 - 
     58417717897886602088*q^17 + 32735423083372486175*q^18 - 
     16484156509341473188*q^19 + 7475002240593948197*q^20 - 
     3056178697964814480*q^21 + 1127084401492732637*q^22 - 
     374822773542892268*q^23 + 112300335111727376*q^24 - 
     30264415643057206*q^25 + 7319799265080135*q^26 - 1584121450117092*q^27 + 
     305602539321903*q^28 - 52306323055806*q^29 + 7896576733106*q^30 - 
     1043896640330*q^31 + 119747719572*q^32 - 11783404648*q^33 + 
     979953871*q^34 - 67526738*q^35 + 3751367*q^36 - 161416*q^37 + 
     5047*q^38 - 102*q^39 + q^40 + 27208787861414106*# - 
     229563710708299974*q*# + 779914202999600637*q^2*# - 
     948007745583211638*q^3*# - 2276935055059470984*q^4*# + 
     13165042291634048886*q^5*# - 31478026575685726233*q^6*# + 
     45965996894421451329*q^7*# - 36325961099400598733*q^8*# - 
     13099865355080039839*q^9*# + 97953768015064474093*q^10*# - 
     191646822367336042398*q^11*# + 259962545089187111360*q^12*# - 
     280870617989772325714*q^13*# + 254545016893136827143*q^14*# - 
     198635210199181515401*q^15*# + 135545006262234235522*q^16*# - 
     81683768966468381568*q^17*# + 43758952066933190288*q^18*# - 
     20930663013859594651*q^19*# + 8964161045575352780*q^20*# - 
     3443091311569176298*q^21*# + 1186782925569822204*q^22*# - 
     367007561275167280*q^23*# + 101721137946595825*q^24*# - 
     25222837648214236*q^25*# + 5580710106242345*q^26*# - 
     1097960784403168*q^27*# + 191225840241693*q^28*# - 
     29317124628406*q^29*# + 3928602165298*q^30*# - 456061012669*q^31*# + 
     45345985981*q^32*# - 3805186224*q^33*# + 264231518*q^34*# - 
     14774564*q^35*# + 639150*q^36*# - 20071*q^37*# + 407*q^38*# - 4*q^39*# + 
     103435870240199097*#^2 - 869098166999221752*q*#^2 + 
     3142583555817575376*q^2*#^2 - 5624832308647268745*q^3*#^2 + 
     1538132565396458448*q^4*#^2 + 18324406223747824203*q^5*#^2 - 
     52003873948258954561*q^6*#^2 + 74034858306255401488*q^7*#^2 - 
     44356745976822238799*q^8*#^2 - 60319825647645943197*q^9*#^2 + 
     219698515770416853531*q^10*#^2 - 375692958698489755928*q^11*#^2 + 
     468178978713294284885*q^12*#^2 - 470380045238745784019*q^13*#^2 + 
     397608473611659636577*q^14*#^2 - 289328472115677703296*q^15*#^2 + 
     183796786401210415427*q^16*#^2 - 102865981854088483563*q^17*#^2 + 
     51035047742906461019*q^18*#^2 - 22538183039984232424*q^19*#^2 + 
     8883018729250578482*q^20*#^2 - 3129061424899218183*q^21*#^2 + 
     985514582894797614*q^22*#^2 - 277394956683100148*q^23*#^2 + 
     69684717808133900*q^24*#^2 - 15589047079309254*q^25*#^2 + 
     3095869861121081*q^26*#^2 - 543520886683401*q^27*#^2 + 
     83904390227280*q^28*#^2 - 11311299369112*q^29*#^2 + 
     1320114914918*q^30*#^2 - 131892781212*q^31*#^2 + 11117269845*q^32*#^2 - 
     775272644*q^33*#^2 + 43530641*q^34*#^2 - 1891070*q^35*#^2 + 
     59643*q^36*#^2 - 1215*q^37*#^2 + 12*q^38*#^2 + 268106920047683892*#^3 - 
     2213869782188929203*q*#^3 + 8115388795686057705*q^2*#^3 - 
     16122810574169525196*q^3*#^3 + 13479804321331455969*q^4*#^3 + 
     18650837132580248516*q^5*#^3 - 82739164787460584925*q^6*#^3 + 
     145619880690117507916*q^7*#^3 - 152148998542880986946*q^8*#^3 + 
     68943318390847094583*q^9*#^3 + 82568684187455226307*q^10*#^3 - 
     237517838838442371915*q^11*#^3 + 332340493421908712015*q^12*#^3 - 
     342409913445130522274*q^13*#^3 + 286006172827668647213*q^14*#^3 - 
     201609121229845124705*q^15*#^3 + 122510867191382003848*q^16*#^3 - 
     64994493640354316624*q^17*#^3 + 30346333211986044133*q^18*#^3 - 
     12534417634950402532*q^19*#^3 + 4594640499852777688*q^20*#^3 - 
     1497210201990149294*q^21*#^3 + 433914465883221722*q^22*#^3 - 
     111777912131184615*q^23*#^3 + 25552709987385108*q^24*#^3 - 
     5170080291434958*q^25*#^3 + 922365949160060*q^26*#^3 - 
     144367412671517*q^27*#^3 + 19694622300939*q^28*#^3 - 
     2321995237245*q^29*#^3 + 234015493068*q^30*#^3 - 19871860152*q^31*#^3 + 
     1394526067*q^32*#^3 - 78718437*q^33*#^3 + 3435019*q^34*#^3 - 
     108742*q^35*#^3 + 2222*q^36*#^3 - 22*q^37*#^3 + 520302734835499566*#^4 - 
     4205420253986734584*q*#^4 + 15541076857607707194*q^2*#^4 - 
     33562990931363903241*q^3*#^4 + 42822731838768059622*q^4*#^4 - 
     20261606191520530954*q^5*#^4 - 38163527187353273405*q^6*#^4 + 
     99143543630727602406*q^7*#^4 - 111266424515526624444*q^8*#^4 + 
     49118159937855111627*q^9*#^4 + 62503779780446538852*q^10*#^4 - 
     168044066749866040819*q^11*#^4 + 222386396260191631812*q^12*#^4 - 
     215948513480674696518*q^13*#^4 + 169304686248915427123*q^14*#^4 - 
     111583519546216275329*q^15*#^4 + 63161690119220784907*q^16*#^4 - 
     31101175435598106632*q^17*#^4 + 13429326708102662603*q^18*#^4 - 
     5110739524711319511*q^19*#^4 + 1719370982959352270*q^20*#^4 - 
     512077361889144837*q^21*#^4 + 135033172476314059*q^22*#^4 - 
     31494428928561911*q^23*#^4 + 6482892190099325*q^24*#^4 - 
     1173762767617343*q^25*#^4 + 186047914620072*q^26*#^4 - 
     25655284185933*q^27*#^4 + 3052565198177*q^28*#^4 - 
     310039153598*q^29*#^4 + 26500546329*q^30*#^4 - 1869978307*q^31*#^4 + 
     106046121*q^32*#^4 - 4645469*q^33*#^4 + 147539*q^34*#^4 - 
     3023*q^35*#^4 + 30*q^36*#^4 + 775180066726341018*#^5 - 
     6073577101928019645*q*#^5 + 22096569271826532204*q^2*#^5 - 
     48500212969628443921*q^3*#^5 + 68502638084827851101*q^4*#^5 - 
     57073420577533612238*q^5*#^5 + 7510815713130992507*q^6*#^5 + 
     53253729850309413560*q^7*#^5 - 83615931003108577656*q^8*#^5 + 
     63017962984584837154*q^9*#^5 - 7220992339243622957*q^10*#^5 - 
     48882774757994784834*q^11*#^5 + 79158142314592764377*q^12*#^5 - 
     79369578769416790131*q^13*#^5 + 61083776237623334792*q^14*#^5 - 
     38597816273717632472*q^15*#^5 + 20656341642433474151*q^16*#^5 - 
     9523386841785037243*q^17*#^5 + 3820959095984901461*q^18*#^5 - 
     1342323722896713093*q^19*#^5 + 414350330683463922*q^20*#^5 - 
     112561504919693803*q^21*#^5 + 26911111995687124*q^22*#^5 - 
     5654492616788201*q^23*#^5 + 1041314576760321*q^24*#^5 - 
     167367360875251*q^25*#^5 + 23340670022837*q^26*#^5 - 
     2802124960440*q^27*#^5 + 286581140542*q^28*#^5 - 24622164529*q^29*#^5 + 
     1743715079*q^30*#^5 - 99108888*q^31*#^5 + 4346227*q^32*#^5 - 
     138041*q^33*#^5 + 2826*q^34*#^5 - 28*q^35*#^5 + 909064990086821154*#^6 - 
     6907774460472900153*q*#^6 + 24724664364785862528*q^2*#^6 - 
     54839655280180516811*q^3*#^6 + 82945105018171589054*q^4*#^6 - 
     87538736735424390402*q^5*#^6 + 60844807542662713798*q^6*#^6 - 
     19018240859406154252*q^7*#^6 - 11742060032548419353*q^8*#^6 + 
     17506748877987341487*q^9*#^6 - 4245006840986633323*q^10*#^6 - 
     12545780190306519089*q^11*#^6 + 21684099015434062054*q^12*#^6 - 
     21386427152633608637*q^13*#^6 + 15752886667750422619*q^14*#^6 - 
     9382564905960713373*q^15*#^6 + 4683518945761353739*q^16*#^6 - 
     1997522245835639909*q^17*#^6 + 736169790992346906*q^18*#^6 - 
     236012433480725398*q^19*#^6 + 66063815646388817*q^20*#^6 - 
     16170070173258547*q^21*#^6 + 3459775710220263*q^22*#^6 - 
     645851673942201*q^23*#^6 + 104814011845750*q^24*#^6 - 
     14709119710839*q^25*#^6 + 1771745905522*q^26*#^6 - 
     181334549155*q^27*#^6 + 15556119428*q^28*#^6 - 1097864043*q^29*#^6 + 
     62081976*q^30*#^6 - 2704895*q^31*#^6 + 85263*q^32*#^6 - 1731*q^33*#^6 + 
     17*q^34*#^6 + 834957078275533188*#^7 - 6110426742898754704*q*#^7 + 
     21245789205617752438*q^2*#^7 - 46441920514299987937*q^3*#^7 + 
     71026094103344508196*q^4*#^7 - 79748707302086454614*q^5*#^7 + 
     66698691019717315555*q^6*#^7 - 40800526480766393192*q^7*#^7 + 
     17012383487495334851*q^8*#^7 - 4160832052877771307*q^9*#^7 + 
     1336480763689355057*q^10*#^7 - 2849463138115323098*q^11*#^7 + 
     4168861318544376356*q^12*#^7 - 3935834415124913954*q^13*#^7 + 
     2763702518824286168*q^14*#^7 - 1548573377020740320*q^15*#^7 + 
     718376580643801320*q^16*#^7 - 281735085770836538*q^17*#^7 + 
     94578661246254192*q^18*#^7 - 27377142700044366*q^19*#^7 + 
     6860006535645177*q^20*#^7 - 1490048843289559*q^21*#^7 + 
     280351015116612*q^22*#^7 - 45569363435460*q^23*#^7 + 
     6369323496704*q^24*#^7 - 760278120323*q^25*#^7 + 76759908295*q^26*#^7 - 
     6469134906*q^27*#^7 + 446870760*q^28*#^7 - 24654113*q^29*#^7 + 
     1045210*q^30*#^7 - 31994*q^31*#^7 + 630*q^32*#^7 - 6*q^33*#^7 + 
     604825974245017009*#^8 - 4247297611003386828*q*#^8 + 
     14254595127458942913*q^2*#^8 - 30350109988830467597*q^3*#^8 + 
     45855375259605331223*q^4*#^8 - 52055413557723976280*q^5*#^8 + 
     45818666965856703627*q^6*#^8 - 31805447447535260644*q^7*#^8 + 
     17598485348322541439*q^8*#^8 - 7935130037696873423*q^9*#^8 + 
     3191475408332645871*q^10*#^8 - 1459244668630668367*q^11*#^8 + 
     899047225534391714*q^12*#^8 - 607571798536988001*q^13*#^8 + 
     365523726112429954*q^14*#^8 - 184215613370238675*q^15*#^8 + 
     77539168081586030*q^16*#^8 - 27491362788956298*q^17*#^8 + 
     8277428743511662*q^18*#^8 - 2128266439863744*q^19*#^8 + 
     468611625197298*q^20*#^8 - 88390131784799*q^21*#^8 + 
     14254114848419*q^22*#^8 - 1956866588588*q^23*#^8 + 
     227152887037*q^24*#^8 - 22079285660*q^25*#^8 + 1773017174*q^26*#^8 - 
     115460785*q^27*#^8 + 5940116*q^28*#^8 - 232317*q^29*#^8 + 
     6496*q^30*#^8 - 116*q^31*#^8 + q^32*#^8 + 342372773281038624*#^9 - 
     2294911559038467758*q*#^9 + 7376307283104968438*q^2*#^9 - 
     15113522447334459177*q^3*#^9 + 22127545408313244084*q^4*#^9 - 
     24587423172247606278*q^5*#^9 + 21493937505022746274*q^6*#^9 - 
     15127671238284161337*q^7*#^9 + 8715848413050577483*q^8*#^9 - 
     4179409978995565183*q^9*#^9 + 1714038374559484647*q^10*#^9 - 
     636309715214296674*q^11*#^9 + 235636289568562094*q^12*#^9 - 
     94482119521480231*q^13*#^9 + 39951411018864967*q^14*#^9 - 
     16170315687676823*q^15*#^9 + 5822787609568167*q^16*#^9 - 
     1805064033678501*q^17*#^9 + 476290142099289*q^18*#^9 - 
     106574658168744*q^19*#^9 + 20175969039369*q^20*#^9 - 
     3220438980447*q^21*#^9 + 430918948052*q^22*#^9 - 47908022358*q^23*#^9 + 
     4367979506*q^24*#^9 - 320516063*q^25*#^9 + 18418781*q^26*#^9 - 
     795543*q^27*#^9 + 24167*q^28*#^9 - 457*q^29*#^9 + 4*q^30*#^9 + 
     150480779925852922*#^10 - 956701500484963921*q*#^10 + 
     2920654051401034500*q^2*#^10 - 5696020372455957079*q^3*#^10 + 
     7963292496520475770*q^4*#^10 - 8488364919838457020*q^5*#^10 + 
     7163960592209963490*q^6*#^10 - 4908915776530818210*q^7*#^10 + 
     2780899911687965067*q^8*#^10 - 1321907680459723983*q^9*#^10 + 
     535333064195256847*q^10*#^10 - 188410695062946479*q^11*#^10 + 
     59355191663250471*q^12*#^10 - 17416946920147295*q^13*#^10 + 
     4942607115938530*q^14*#^10 - 1371526099332464*q^15*#^10 + 
     363067032241542*q^16*#^10 - 87965503213362*q^17*#^10 + 
     18806499099027*q^18*#^10 - 3459077145814*q^19*#^10 + 
     537916198920*q^20*#^10 - 69727375342*q^21*#^10 + 7423289429*q^22*#^10 - 
     637169859*q^23*#^10 + 42977208*q^24*#^10 - 2192515*q^25*#^10 + 
     79516*q^26*#^10 - 1827*q^27*#^10 + 20*q^28*#^10 + 
     51419878094431104*#^11 - 307279517396140620*q*#^11 + 
     880933919032978283*q^2*#^11 - 1612367339057624385*q^3*#^11 + 
     2115073728711655239*q^4*#^11 - 2116232474165885974*q^5*#^11 + 
     1678315663168328434*q^6*#^11 - 1082608940220346907*q^7*#^11 + 
     578620252686092303*q^8*#^11 - 259896680593340136*q^9*#^11 + 
     99280037729615373*q^10*#^11 - 32618399417334655*q^11*#^11 + 
     9328358671363184*q^12*#^11 - 2353844688674933*q^13*#^11 + 
     531777404578518*q^14*#^11 - 108948089542726*q^15*#^11 + 
     20363372184236*q^16*#^11 - 3454787161464*q^17*#^11 + 
     523437683296*q^18*#^11 - 69158361387*q^19*#^11 + 7752754237*q^20*#^11 - 
     715734345*q^21*#^11 + 52579531*q^22*#^11 - 2939618*q^23*#^11 + 
     116997*q^24*#^11 - 2942*q^25*#^11 + 35*q^26*#^11 + 
     14118877669301433*#^12 - 78650275446723590*q*#^12 + 
     209493119071943572*q^2*#^12 - 355036194134168044*q^3*#^12 + 
     429779107699700950*q^4*#^12 - 395530942222178057*q^5*#^12 + 
     287659924123950337*q^6*#^12 - 169704728560101391*q^7*#^12 + 
     82753370227481625*q^8*#^12 - 33832773775936668*q^9*#^12 + 
     11729119755919825*q^10*#^12 - 3480490524556403*q^11*#^12 + 
     891037448414540*q^12*#^12 - 198071678733063*q^13*#^12 + 
     38400895777898*q^14*#^12 - 6502581571097*q^15*#^12 + 
     959152969703*q^16*#^12 - 122269477040*q^17*#^12 + 
     13284518696*q^18*#^12 - 1205021569*q^19*#^12 + 88636652*q^20*#^12 - 
     5070382*q^21*#^12 + 211368*q^22*#^12 - 5709*q^23*#^12 + 75*q^24*#^12 + 
     3245162631227370*#^13 - 16732208174960619*q*#^13 + 
     41024183477724611*q^2*#^13 - 63610895919321955*q^3*#^13 + 
     69989434374234415*q^4*#^13 - 58129694655808657*q^5*#^13 + 
     37860278456942603*q^6*#^13 - 19837438932494485*q^7*#^13 + 
     8515200666670811*q^8*#^13 - 3035303893874904*q^9*#^13 + 
     907998905470123*q^10*#^13 - 229867846247358*q^11*#^13 + 
     49564303819627*q^12*#^13 - 9139332245376*q^13*#^13 + 
     1442004932375*q^14*#^13 - 193813081162*q^15*#^13 + 
     21941375188*q^16*#^13 - 2051199613*q^17*#^13 + 153601208*q^18*#^13 - 
     8806026*q^19*#^13 + 360268*q^20*#^13 - 9284*q^21*#^13 + 112*q^22*#^13 + 
     634402555041029*#^14 - 3009021465918645*q*#^14 + 
     6743164611159975*q^2*#^14 - 9488425850068265*q^3*#^14 + 
     9398071010996535*q^4*#^14 - 6962875921784541*q^5*#^14 + 
     4003422291138279*q^6*#^14 - 1829651622685134*q^7*#^14 + 
     675546667116496*q^8*#^14 - 203802399272187*q^9*#^14 + 
     50645218636068*q^10*#^14 - 10428273326448*q^11*#^14 + 
     1787000554767*q^12*#^14 - 255546315263*q^13*#^14 + 
     30495225572*q^14*#^14 - 3019463441*q^15*#^14 + 244034408*q^16*#^14 - 
     15556094*q^17*#^14 + 733776*q^18*#^14 - 22686*q^19*#^14 + 
     343*q^20*#^14 + 100779811748868*#^15 - 435860074909583*q*#^15 + 
     884867218902371*q^2*#^15 - 1119798781009591*q^3*#^15 + 
     989284559747784*q^4*#^15 - 647515281570987*q^5*#^15 + 
     325214938017204*q^6*#^15 - 128081682302174*q^7*#^15 + 
     40077241040817*q^8*#^15 - 10033382092984*q^9*#^15 + 
     2013893742828*q^10*#^15 - 323289842570*q^11*#^15 + 
     41204020777*q^12*#^15 - 4114373909*q^13*#^15 + 314903836*q^14*#^15 - 
     17820526*q^15*#^15 + 700393*q^16*#^15 - 16921*q^17*#^15 + 
     185*q^18*#^15 + 12194375193983*#^16 - 47473945859397*q*#^16 + 
     86165905226906*q^2*#^16 - 96737988376809*q^3*#^16 + 
     75156454515758*q^4*#^16 - 42825254024903*q^5*#^16 + 
     18506762438842*q^6*#^16 - 6185380381415*q^7*#^16 + 
     1615706721408*q^8*#^16 - 331035575508*q^9*#^16 + 53065217684*q^10*#^16 - 
     6596419265*q^11*#^16 + 625229509*q^12*#^16 - 43894091*q^13*#^16 + 
     2168095*q^14*#^16 - 67966*q^15*#^16 + 1030*q^16*#^16 + 
     1067233133196*#^17 - 3670119192071*q*#^17 + 5829583118198*q^2*#^17 - 
     5665157659865*q^3*#^17 + 3760242517049*q^4*#^17 - 
     1801851190273*q^5*#^17 + 642213156650*q^6*#^17 - 172768565006*q^7*#^17 + 
     35207438435*q^8*#^17 - 5400122163*q^9*#^17 + 612506621*q^10*#^17 - 
     49700229*q^11*#^17 + 2718854*q^12*#^17 - 89389*q^13*#^17 + 
     1325*q^14*#^17 + 69567329381*#^18 - 207445096734*q*#^18 + 
     282388834425*q^2*#^18 - 231934018428*q^3*#^18 + 127945652872*q^4*#^18 - 
     49915712120*q^5*#^18 + 14113893854*q^6*#^18 - 2912541910*q^7*#^18 + 
     435057996*q^8*#^18 - 45842157*q^9*#^18 + 3231746*q^10*#^18 - 
     136734*q^11*#^18 + 2623*q^12*#^18 + 3166038528*#^19 - 
     7893151642*q*#^19 + 8823438632*q^2*#^19 - 5822244288*q^3*#^19 + 
     2510638706*q^4*#^19 - 739010248*q^5*#^19 + 150326026*q^6*#^19 - 
     20858538*q^7*#^19 + 1888682*q^8*#^19 - 100732*q^9*#^19 + 
     2402*q^10*#^19 + 98141463*#^20 - 194973499*q*#^20 + 168995735*q^2*#^20 - 
     83447046*q^3*#^20 + 25667600*q^4*#^20 - 5034956*q^5*#^20 + 
     614966*q^6*#^20 - 42752*q^7*#^20 + 1295*q^8*#^20 + 1982886*#^21 - 
     2946040*q*#^21 + 1817792*q^2*#^21 - 596235*q^3*#^21 + 109641*q^4*#^21 - 
     10717*q^5*#^21 + 435*q^6*#^21 + 28462*#^22 - 27770*q*#^22 + 
     10148*q^2*#^22 - 1646*q^3*#^22 + 100*q^4*#^22 + 240*#^23 - 116*q*#^23 + 
     14*q^2*#^23 + #^24&, #^m&] + 

(* l=4 *)
     ((-4 + q)(-3 + q)(-1 + q)q/2) (q-4)^m +   
 
     ((-1 + q)(-4 + 14q - 7q^2 + q^3)/4) (q-2)^m + 
 
     ((-3 + q)^2 (-2 + q)q/4) (-22 + 5*q)^m +
 
((-1 + q)(-4 + 14q - 7q^2 + q^3)/4) RootSum[
     1681 - 2132*q + 1004*q^2 - 208*q^3 + 16*q^4 + 902*# - 818*q*# + 
     244*q^2*# - 24*q^3*# + 204*#^2 - 114*q*#^2 + 16*q^2*#^2 + 13*#^3 - 
     4*q*#^3 + #^4&, #^m&] +
 
((-4 + q)(-3 + q)(-1 + q)q/4) RootSum[
     32041 - 105252*q + 148728*q^2 - 118064*q^3 + 57580*q^4 - 17664*q^5 + 
     3328*q^6 - 352*q^7 + 16*q^8 + 44392*# - 124106*q*# + 145852*q^2*# - 
     93400*q^3*# + 35200*q^4*# - 7808*q^5*# + 944*q^6*# - 48*q^7*# + 
     44648*#^2 - 98562*q*#^2 + 89370*q^2*#^2 - 42560*q^3*#^2 + 
     11220*q^4*#^2 - 1552*q^5*#^2 + 88*q^6*#^2 + 23904*#^3 - 40520*q*#^3 + 
     27180*q^2*#^3 - 9020*q^3*#^3 + 1480*q^4*#^3 - 96*q^5*#^3 + 7730*#^4 - 
     9970*q*#^4 + 4810*q^2*#^4 - 1020*q^3*#^4 + 80*q^4*#^4 + 864*#^5 - 
     968*q*#^5 + 332*q^2*#^5 - 36*q^3*#^5 + 413*#^6 - 214*q*#^6 + 
     28*q^2*#^6 + 32*#^7 - 8*q*#^7 + #^8&, #^m&] + 

(* l=4,5 *)
((-3 + q)(-2 + q)q(1 - 15q + 4q^2)/20) *
   RootSum[1 + 2*# + 4*#^2 + 3*#^3 + #^4&, #^m&] + 

(* l=5 *)
   ((-5 + 24q - 50q^2 + 35q^3 - 10q^4 + q^5)/5) (-2)^m  
];

(* -------------------------------------------------------------
   TRIANGULAR 6P x nP
   -------------------------------------------------------------  *)
ZPP[6][m_] := Expand[FullSimplify[
(* l=0 *)
RootSum[
    -687592800 + 5165519040*q - 18299445480*q^2 + 40637681208*q^3 - 
     63427107996*q^4 + 73936011276*q^5 - 66761562456*q^6 + 47793220008*q^7 - 
     27531183640*q^8 + 12876283956*q^9 - 4910560480*q^10 + 1527296560*q^11 - 
     385879964*q^12 + 78519572*q^13 - 12682152*q^14 + 1589096*q^15 - 
     148976*q^16 + 9836*q^17 - 408*q^18 + 8*q^19 + 300530736*# - 
     1719560664*q*# + 4629247092*q^2*# - 7797598830*q^3*# + 
     9213545334*q^4*# - 8110511654*q^5*# + 5510782510*q^6*# - 
     2953133162*q^7*# + 1263842332*q^8*# - 434459478*q^9*# + 
     119962720*q^10*# - 26453280*q^11*# + 4601038*q^12*# - 617904*q^13*# + 
     61870*q^14*# - 4352*q^15*# + 192*q^16*# - 4*q^17*# - 26333856*#^2 + 
     113066532*q*#^2 - 225368520*q^2*#^2 + 276819356*q^3*#^2 - 
     234326056*q^4*#^2 + 144694482*q^5*#^2 - 67226194*q^6*#^2 + 
     23869716*q^7*#^2 - 6505708*q^8*#^2 + 1353548*q^9*#^2 - 211444*q^10*#^2 + 
     24028*q^11*#^2 - 1876*q^12*#^2 + 90*q^13*#^2 - 2*q^14*#^2 + 702080*#^3 - 
     2047842*q*#^3 + 2686606*q^2*#^3 - 2093899*q^3*#^3 + 1076317*q^4*#^3 - 
     382031*q^5*#^3 + 94977*q^6*#^3 - 16352*q^7*#^3 + 1868*q^8*#^3 - 
     128*q^9*#^3 + 4*q^10*#^3 - 2586*#^4 + 3379*q*#^4 - 1980*q^2*#^4 + 
     680*q^3*#^4 - 145*q^4*#^4 + 18*q^5*#^4 - q^6*#^4 + #^5&, #^m&] + 
 
RootSum[
     1108290681 - 7108161156*q + 21944458602*q^2 - 43366320432*q^3 + 
     61517512827*q^4 - 66563606358*q^5 + 56972419686*q^6 - 39471720390*q^7 + 
     22463987013*q^8 - 10595978184*q^9 + 4161005179*q^10 - 1361375122*q^11 + 
     370053446*q^12 - 83029278*q^13 + 15211212*q^14 - 2238162*q^15 + 
     258048*q^16 - 22448*q^17 + 1385*q^18 - 54*q^19 + q^20 - 304712523*# + 
     1645605963*q*# - 4274645319*q^2*# + 7097131386*q^3*# - 
     8436614616*q^4*# + 7619749110*q^5*# - 5413622445*q^6*# + 
     3090074835*q^7*# - 1434683536*q^8*# + 545110388*q^9*# - 
     169649297*q^10*# + 43080279*q^11*# - 8846619*q^12*# + 1447061*q^13*# - 
     184142*q^14*# + 17568*q^15*# - 1182*q^16*# + 50*q^17*# - q^18*# + 
     93198762*#^2 - 408398517*q*#^2 + 861186708*q^2*#^2 - 
     1159436772*q^3*#^2 + 1114211901*q^4*#^2 - 809181839*q^5*#^2 + 
     458607994*q^6*#^2 - 206543453*q^7*#^2 + 74568980*q^8*#^2 - 
     21613645*q^9*#^2 + 5003489*q^10*#^2 - 913711*q^11*#^2 + 
     128808*q^12*#^2 - 13529*q^13*#^2 + 997*q^14*#^2 - 46*q^15*#^2 + 
     q^16*#^2 + 2523717*#^3 - 8388648*q*#^3 + 13141677*q^2*#^3 - 
     12830414*q^3*#^3 + 8679983*q^4*#^3 - 4273934*q^5*#^3 + 1564737*q^6*#^3 - 
     427497*q^7*#^3 + 86179*q^8*#^3 - 12460*q^9*#^3 + 1223*q^10*#^3 - 
     73*q^11*#^3 + 2*q^12*#^3 + 89242*#^4 - 200633*q*#^4 + 200329*q^2*#^4 - 
     115949*q^3*#^4 + 42505*q^4*#^4 - 10093*q^5*#^4 + 1514*q^6*#^4 - 
     131*q^7*#^4 + 5*q^8*#^4 - 283*#^5 + 319*q*#^5 - 138*q^2*#^5 + 
     27*q^3*#^5 - 2*q^4*#^5 + #^6&, #^m&] + 
 
RootSum[
     6075 - 20250*q + 28755*q^2 - 22770*q^3 + 11028*q^4 - 3354*q^5 + 
     627*q^6 - 66*q^7 + 3*q^8 - 135*# + 225*q*# - 132*q^2*# + 33*q^3*# - 
     3*q^4*# + #^2&, #^m&] + 

(* l=1 *)
2(-1 + q) RootSum[
     414 - 1032*q + 1000*q^2 - 492*q^3 + 131*q^4 - 18*q^5 + q^6 - 75*# + 
     79*q*# - 27*q^2*# + 3*q^3*# + #^2&, #^m&] + 
 
(-1 + q) RootSum[
     3286656 - 13056768*q + 24203016*q^2 - 27508764*q^3 + 21265004*q^4 - 
     11748404*q^5 + 4748756*q^6 - 1413272*q^7 + 307045*q^8 - 47448*q^9 + 
     4946*q^10 - 312*q^11 + 9*q^12 + 11871*#^2 - 19914*q*#^2 + 
     14493*q^2*#^2 - 5824*q^3*#^2 + 1351*q^4*#^2 - 170*q^5*#^2 + 9*q^6*#^2 + 
     #^4&, #^m&] +
 
(-1 + q) RootSum[
    -120301236288000 + 1243112774976000*q - 6162433379769600*q^2 + 
     19514380872326400*q^3 - 44344252879879680*q^4 + 77007671269989120*q^5 - 
     106269647274072576*q^6 + 119633859650186496*q^7 - 
     111915316062867456*q^8 + 88169205103522560*q^9 - 
     59070811845100032*q^10 + 33894046789267968*q^11 - 
     16738172166852864*q^12 + 7136606677618944*q^13 - 2631197470589184*q^14 + 
     838931784726784*q^15 - 230993523137280*q^16 + 54761512668928*q^17 - 
     11124535990784*q^18 + 1923189154816*q^19 - 280238970112*q^20 + 
     33968029696*q^21 - 3362775296*q^22 + 264906240*q^23 - 15972096*q^24 + 
     692224*q^25 - 19200*q^26 + 256*q^27 + 112879995759360*# - 
     1029981446645760*q*# + 4509060807860352*q^2*# - 
     12610378607368320*q^3*# + 25307091931055616*q^4*# - 
     38807609500253952*q^5*# + 47277861446251008*q^6*# - 
     46965972522415104*q^7*# + 38745913742615808*q^8*# - 
     26895552486662016*q^9*# + 15858251972209920*q^10*# - 
     7995790686660608*q^11*# + 3462984504130688*q^12*# - 
     1291689538176000*q^13*# + 415317129121152*q^14*# - 
     115025927736576*q^15*# + 27374519077248*q^16*# - 5573873306368*q^17*# + 
     964704451584*q^18*# - 140614050688*q^19*# + 17039072128*q^20*# - 
     1685759232*q^21*# + 132691584*q^22*# - 7994112*q^23*# + 346240*q^24*# - 
     9600*q^25*# + 128*q^26*# - 39213828470016*#^2 + 310046245924608*q*#^2 - 
     1174419693168192*q^2*#^2 + 2837134342488384*q^3*#^2 - 
     4908602210286528*q^4*#^2 + 6474193121128320*q^5*#^2 - 
     6765072683686848*q^6*#^2 + 5745133266590400*q^7*#^2 - 
     4035710300922304*q^8*#^2 + 2374073936836544*q^9*#^2 - 
     1179605869447552*q^10*#^2 + 497839450416128*q^11*#^2 - 
     179035194350144*q^12*#^2 + 54920194861760*q^13*#^2 - 
     14355404395136*q^14*#^2 + 3187104107648*q^15*#^2 - 
     597629033664*q^16*#^2 + 93845147200*q^17*#^2 - 12189518912*q^18*#^2 + 
     1286847424*q^19*#^2 - 107643392*q^20*#^2 + 6866112*q^21*#^2 - 
     313792*q^22*#^2 + 9152*q^23*#^2 - 128*q^24*#^2 + 6299863848576*#^3 - 
     42206649253632*q*#^3 + 135051048988128*q^2*#^3 - 
     274672431624672*q^3*#^3 + 398581188991488*q^4*#^3 - 
     439033416323328*q^5*#^3 + 381218634903904*q^6*#^3 - 
     267468364695232*q^7*#^3 + 154175572875136*q^8*#^3 - 
     73833090794528*q^9*#^3 + 29585019554080*q^10*#^3 - 
     9957794913088*q^11*#^3 + 2818249795648*q^12*#^3 - 
     669574255328*q^13*#^3 + 132943412032*q^14*#^3 - 21888626112*q^15*#^3 + 
     2953441024*q^16*#^3 - 320985568*q^17*#^3 + 27394368*q^18*#^3 - 
     1766496*q^19*#^3 + 80832*q^20*#^3 - 2336*q^21*#^3 + 32*q^22*#^3 - 
     492917598720*#^4 + 2729334380544*q*#^4 - 7172961063888*q^2*#^4 + 
     11902013635248*q^3*#^4 - 13986667694816*q^4*#^4 + 
     12373440551152*q^5*#^4 - 8548244071280*q^6*#^4 + 4720457239568*q^7*#^4 - 
     2114755391840*q^8*#^4 + 775476936144*q^9*#^4 - 233741808736*q^10*#^4 + 
     57914169760*q^11*#^4 - 11747180928*q^12*#^4 + 1933610880*q^13*#^4 - 
     254508400*q^14*#^4 + 26175696*q^15*#^4 - 2028304*q^16*#^4 + 
     111440*q^17*#^4 - 3872*q^18*#^4 + 64*q^19*#^4 + 18959312832*#^5 - 
     83451765248*q*#^5 + 172398799096*q^2*#^5 - 222106793784*q^3*#^5 + 
     199887764384*q^4*#^5 - 133323315552*q^5*#^5 + 68201938728*q^6*#^5 - 
     27302593720*q^7*#^5 + 8645602280*q^8*#^5 - 2173079056*q^9*#^5 + 
     432180064*q^10*#^5 - 67307248*q^11*#^5 + 8049504*q^12*#^5 - 
     714952*q^13*#^5 + 44504*q^14*#^5 - 1736*q^15*#^5 + 32*q^16*#^5 - 
     324243952*#^6 + 1063001872*q*#^6 - 1602874076*q^2*#^6 + 
     1472858748*q^3*#^6 - 920602812*q^4*#^6 + 413446680*q^5*#^6 - 
     137265048*q^6*#^6 + 34102148*q^7*#^6 - 6335704*q^8*#^6 + 
     868252*q^9*#^6 - 85120*q^10*#^6 + 5632*q^11*#^6 - 224*q^12*#^6 + 
     4*q^13*#^6 + 1696760*#^7 - 3669104*q*#^7 + 3578274*q^2*#^7 - 
     2066290*q^3*#^7 + 778880*q^4*#^7 - 198844*q^5*#^7 + 34404*q^6*#^7 - 
     3894*q^7*#^7 + 262*q^8*#^7 - 8*q^9*#^7 - 2966*#^8 + 3070*q*#^8 - 
     1334*q^2*#^8 + 308*q^3*#^8 - 38*q^4*#^8 + 2*q^5*#^8 + #^9&, #^m&] + 

(-1 + q) RootSum[
     1526109456756203666432808305625 - 43194173471042514434298107505000*q + 
     601267420555451167021213590623250*q^2 - 
     5487990156041069925605234085102000*q^3 + 
     36946482487988970300405546322982475*q^4 - 
     195673088628897128158195269630405000*q^5 + 
     849118436652110191460296730187892830*q^6 - 
     3105044823051616961995294814684737920*q^7 + 
     9766299433346144493687083306931391809*q^8 - 
     26837111081729684472264342977081217012*q^9 + 
     65225555571785264654718700833006865914*q^10 - 
     141603673464709296970097094721430857344*q^11 + 
     276846727555051695114705634318433393328*q^12 - 
     490753765968655450642898959723055697288*q^13 + 
     793313203354299728772088119476327349282*q^14 - 
     1175219368978614090643412931099063663792*q^15 + 
     1602251034571426354109762744613536758314*q^16 - 
     2017824362620946092431292136836163905260*q^17 + 
     2354945192139536712022859615649147821352*q^18 - 
     2554213658246027942582566805863906837116*q^19 + 
     2581086446240644039263681921531406889589*q^20 - 
     2435466288962338889117159988658571915340*q^21 + 
     2150070520896226589746053967976902923486*q^22 - 
     1778998443313121841776174098517851340256*q^23 + 
     1381742902044510610006961574342502105017*q^24 - 
     1008807748242569425681824303630074080764*q^25 + 
     693188412771345334692284091933478742544*q^26 - 
     448772083043615073313081772641304042376*q^27 + 
     273996376080188586931500696645446513601*q^28 - 
     157894940128465893728970143051789255472*q^29 + 
     85942252244516796475095765570623698572*q^30 - 
     44210438559095019672150941603729675424*q^31 + 
     21505182115526476635546849486278215111*q^32 - 
     9895561465668155168591397060060725976*q^33 + 
     4308789880868202007423206368040125872*q^34 - 
     1775772105005737394388428133291779836*q^35 + 
     692783344315404195121519789407875162*q^36 - 
     255864180831107791734897929522683436*q^37 + 
     89455991163360656639399779133517138*q^38 - 
     29603677827489818363574510420676712*q^39 + 
     9271041971333478571711261780353421*q^40 - 
     2746816027275259639431631190896724*q^41 + 
     769627001383942810359467112689700*q^42 - 
     203831270297722465541236360489444*q^43 + 
     50997377084691633335493430195257*q^44 - 12045153722803282080004713369388*
      q^45 + 2683592820766756869357701363846*q^46 - 
     563456954952144533168206624640*q^47 + 111375158294312930567120672297*
      q^48 - 20700529177471995801646010764*q^49 + 
     3612887617953350984706966598*q^50 - 591216678757835168247163488*q^51 + 
     90555232275265938005929292*q^52 - 12957340427928005328567232*q^53 + 
     1728250776112198210854474*q^54 - 214346136756841380755144*q^55 + 
     24650658750245995595028*q^56 - 2620373126719565391212*q^57 + 
     256529808568811153026*q^58 - 23031997469590313876*q^59 + 
     1887261509733743706*q^60 - 140335278735918748*q^61 + 
     9406123205387460*q^62 - 563711563541344*q^63 + 29911287403121*q^64 - 
     1388165216024*q^65 + 55478376032*q^66 - 1870739320*q^67 + 
     51755670*q^68 - 1128000*q^69 + 18160*q^70 - 192*q^71 + q^72 - 
     1634285843515742378666122238625*# + 44916184473627028895789257029375*q*
      # - 606804830765100037533826851291675*q^2*# + 
     5372562237874089331952206858778325*q^3*# - 
     35069104257651007646722509575308410*q^4*# + 
     180001133634320517161413497825884430*q^5*# - 
     756703127276970010889291776256750109*q^6*# + 
     2679595890104270433331979999049432393*q^7*# - 
     8158612773282244726480434795416693157*q^8*# + 
     21694837965803609858276378520473600472*q^9*# - 
     51007067010117147089039734647205430481*q^10*# + 
     107088755263522563556116991455355578888*q^11*# - 
     202412344391835072159577398152630370912*q^12*# + 
     346790223191448898234761051681280841952*q^13*# - 
     541671555358463338923127036954591145643*q^14*# + 
     775149460919698404109319573391603844587*q^15*# - 
     1020617483691673094877038495184679510983*q^16*# + 
     1241010699779276720451875914507521436806*q^17*# - 
     1398069382139761102656678806382554463495*q^18*# + 
     1463384273365101315151816708502882732490*q^19*# - 
     1426773554402111519527597136834555785071*q^20*# + 
     1298625146466806857218261067729061123877*q^21*# - 
     1105605653353764623336815846805150421003*q^22*# + 
     881989716562015321619863031435329821654*q^23*# - 
     660308695906442009737496127286003401492*q^24*# + 
     464565794743167049617149824830870218217*q^25*# - 
     307532554663024891188529952566202941284*q^26*# + 
     191752970901876901924931378769872997300*q^27*# - 
     112721143656555429783984726954294785233*q^28*# + 
     62521875066162668587531735139914145118*q^29*# - 
     32743296843796545740337769332899730828*q^30*# + 
     16200538761972714808377619465817437163*q^31*# - 
     7576362293747535670978597328988997805*q^32*# + 
     3350275182764162188782924786885352563*q^33*# - 
     1401235403313490552733213289124418067*q^34*# + 
     554414108767354900226557944163306143*q^35*# - 
     207535165360839407594804331661071663*q^36*# + 
     73499688243132847228511897280557973*q^37*# - 
     24625117606235686067644529571967451*q^38*# + 
     7803564427059941234283808124438678*q^39*# - 
     2338364052245489301029858984242409*q^40*# + 
     662333616798581650678548480479646*q^41*# - 
     177249697588492985303499646609125*q^42*# + 
     44791150081149463422805662060613*q^43*# - 
     10680808935304930825163913071672*q^44*# + 
     2401479862479743455947220108473*q^45*# - 508652606943453429760275799667*
      q^46*# + 101386147295643845494360968171*q^47*# - 
     18994869448372802298300703493*q^48*# + 3340499960033510132054330914*q^49*
      # - 550612062777822671153295509*q^50*# + 84917345847683106619047203*
      q^51*# - 12229985529792085778869695*q^52*# + 1641303052353639459394086*
      q^53*# - 204746023542796913102901*q^54*# + 23675161857594711944446*q^55*
      # - 2529529885626517178030*q^56*# + 248814183704620435093*q^57*# - 
     22437710849945621198*q^58*# + 1846028120816351311*q^59*# - 
     137778865450096287*q^60*# + 9265880957598609*q^61*# - 
     556986506556638*q^62*# + 29633739029419*q^63*# - 1378505925334*q^64*# + 
     55202717330*q^65*# - 1864545230*q^66*# + 51652911*q^67*# - 
     1126881*q^68*# + 18154*q^69*# - 192*q^70*# + q^71*# + 
     1949151845730820743826220802150*#^2 - 50692157099467244049848614920450*q*
      #^2 + 648852408378328340452679214812910*q^2*#^2 - 
     5449316394478565762307130406639895*q^3*#^2 + 
     33777007711451069155243236750953286*q^4*#^2 - 
     164796894427439466961260898271391351*q^5*#^2 + 
     659156548392320866854068101745349504*q^6*#^2 - 
     2222827171969178841532984598246948394*q^7*#^2 + 
     6450356677668440024451921157429640316*q^8*#^2 - 
     16360157285556174848774226622430517516*q^9*#^2 + 
     36714197284094566111790054296713220839*q^10*#^2 - 
     73621855535318805267891420883733241216*q^11*#^2 + 
     132991687455659314560726061743969177816*q^12*#^2 - 
     217883497236252327535087355405507123868*q^13*#^2 + 
     325604135077494212087660065252745821653*q^14*#^2 - 
     446009494261577722156847916196364258451*q^15*#^2 + 
     562364205819373179361055336485786034679*q^16*#^2 - 
     655090153831137906752334415031438368803*q^17*#^2 + 
     707268500930262588533081406273358433871*q^18*#^2 - 
     709721651408293040810554209545819294886*q^19*#^2 + 
     663572167341422510477438283341050581204*q^20*#^2 - 
     579342516337906034689691282924257404816*q^21*#^2 + 
     473228938391995320135959683655395278183*q^22*#^2 - 
     362277234562723437756811354521130745358*q^23*#^2 + 
     260317958191132225401589280100115566703*q^24*#^2 - 
     175809782980748687550437136468461206275*q^25*#^2 + 
     111730179031592307885123382272126355221*q^26*#^2 - 
     66886036382117915678264647400514119752*q^27*#^2 + 
     37750970055402283854016816808522906217*q^28*#^2 - 
     20104070138541594641007120560973512177*q^29*#^2 + 
     10108515477239266466975425835098747609*q^30*#^2 - 
     4801469110516897757243469414708322927*q^31*#^2 + 
     2155430083113741836914443903916721394*q^32*#^2 - 
     914770301281856214774432499589365921*q^33*#^2 + 
     367122260515829568434845353924151365*q^34*#^2 - 
     139344577865772628107132069276151341*q^35*#^2 + 
     50022889830784299502981295407978535*q^36*#^2 - 
     16983383769274264817235679221233125*q^37*#^2 + 
     5452459237341863115197624833737371*q^38*#^2 - 
     1654883959570868213773198417287527*q^39*#^2 + 
     474680101644808344317635072097913*q^40*#^2 - 
     128617586198001378358971828142270*q^41*#^2 + 
     32902384645050996233673352541202*q^42*#^2 - 
     7941382711684410184717932941975*q^43*#^2 + 
     1807049841154036537333121133502*q^44*#^2 - 
     387310316984860821465804801530*q^45*#^2 + 78111448698808855896240695736*
      q^46*#^2 - 14805597521440759621201845084*q^47*#^2 + 
     2633982867043962373162640033*q^48*#^2 - 439157062371229013638448321*q^49*
      #^2 + 68502462716691567356727077*q^50*#^2 - 9977829589860106913977429*
      q^51*#^2 + 1354146219892700904077163*q^52*#^2 - 
     170815209527055991384830*q^53*#^2 + 19971337968667597157375*q^54*#^2 - 
     2157382734724676952305*q^55*#^2 + 214539321102355710894*q^56*#^2 - 
     19558120410104724939*q^57*#^2 + 1626587372813737756*q^58*#^2 - 
     122712087861702721*q^59*#^2 + 8341301941726259*q^60*#^2 - 
     506772089033329*q^61*#^2 + 27249331011432*q^62*#^2 - 
     1281038323794*q^63*#^2 + 51842175662*q^64*#^2 - 1769509441*q^65*#^2 + 
     49536223*q^66*#^2 - 1092065*q^67*#^2 + 17778*q^68*#^2 - 190*q^69*#^2 + 
     q^70*#^2 - 991902039164637307196068461015*#^3 + 
     24582851508844590871082795907615*q*#^3 - 
     299767816485426487646109557091258*q^2*#^3 + 
     2397709084359659124927033033760665*q^3*#^3 - 
     14149780215485098672411207441190361*q^4*#^3 + 
     65705671360970071787109208779941598*q^5*#^3 - 
     250041862678569938120486818911109401*q^6*#^3 + 
     801935977566307761618173045383314843*q^7*#^3 - 
     2212391965481323796297384015642916948*q^8*#^3 + 
     5332610202681654892805467052687730012*q^9*#^3 - 
     11368033081626006935939318682464763903*q^10*#^3 + 
     21645968548481675455346182684428851385*q^11*#^3 - 
     37113229929227574312466430889906798543*q^12*#^3 + 
     57686256526374736396001149333992671034*q^13*#^3 - 
     81749662869942537669617995805665193829*q^14*#^3 + 
     106141865718334078541876476510702965141*q^15*#^3 - 
     126794182282390760870748977305035545979*q^16*#^3 + 
     139864651315282622590841706958876698234*q^17*#^3 - 
     142921012195914614219227850740194238053*q^18*#^3 + 
     135668021385158611893301877558376956190*q^19*#^3 - 
     119928097080479902128320067148041072372*q^20*#^3 + 
     98939510180461084619801613174920670948*q^21*#^3 - 
     76323388058869924648788397317093525827*q^22*#^3 + 
     55146957008353011371601323396256513188*q^23*#^3 - 
     37377667496763540885010513648738419596*q^24*#^3 + 
     23795927310065614678699645482225939550*q^25*#^3 - 
     14246079640611348432762094581707017888*q^26*#^3 + 
     8028384413360995227762624864643049085*q^27*#^3 - 
     4262641337537107559947972779354833792*q^28*#^3 + 
     2133874925944586885815428159365709394*q^29*#^3 - 
     1007783844403084605605643785200549900*q^30*#^3 + 
     449254386854875224638979305894620991*q^31*#^3 - 
     189109529763759812310615900350682622*q^32*#^3 + 
     75188792079816984344005941559776287*q^33*#^3 - 
     28241488480956819819313065626956110*q^34*#^3 + 
     10021834674872469335817574083601171*q^35*#^3 - 
     3359825787299407312843188159748622*q^36*#^3 + 
     1063983371225240803913633146232674*q^37*#^3 - 
     318195059245734208389583962655847*q^38*#^3 + 
     89833149926015889476989315755551*q^39*#^3 - 
     23930903652513068639996303007108*q^40*#^3 + 
     6011793284924924780683823255849*q^41*#^3 - 
     1423182491662689739026706323272*q^42*#^3 + 
     317220065685945974433618734452*q^43*#^3 - 66508162412212369734648126940*
      q^44*#^3 + 13101116550308715262262155908*q^45*#^3 - 
     2421552478537425158231765771*q^46*#^3 + 419359183907012166690986856*q^47*
      #^3 - 67928567140945423768775547*q^48*#^3 + 10272178910580571889988475*
      q^49*#^3 - 1447025245364236313363906*q^50*#^3 + 
     189420407146401493517908*q^51*#^3 - 22977508231497403282555*q^52*#^3 + 
     2574679980035913930840*q^53*#^3 - 265525199818146301937*q^54*#^3 + 
     25097360627465506268*q^55*#^3 - 2163594098823193300*q^56*#^3 + 
     169150786163739621*q^57*#^3 - 11912273407388549*q^58*#^3 + 
     749597623797048*q^59*#^3 - 41735070558541*q^60*#^3 + 
     2030985127828*q^61*#^3 - 85053284352*q^62*#^3 + 3003187226*q^63*#^3 - 
     86941485*q^64*#^3 + 1981413*q^65*#^3 - 33333*q^66*#^3 + 368*q^67*#^3 - 
     2*q^68*#^3 + 863944519141170403843752878076*#^4 - 
     19608064712509089534882777347049*q*#^4 + 
     219536071946093046074443069560615*q^2*#^4 - 
     1616166142363980962211514446222264*q^3*#^4 + 
     8797798835818189654120885919254068*q^4*#^4 - 
     37761075426601495035679814894799243*q^5*#^4 + 
     133067252062577617639724169913384593*q^6*#^4 - 
     395853503176083592455316910155207647*q^7*#^4 + 
     1014459706592266990162367540121523686*q^8*#^4 - 
     2274350376009691850817097696391370531*q^9*#^4 + 
     4514846761042055478384493983619816890*q^10*#^4 - 
     8013126087360802417285691478271903986*q^11*#^4 + 
     12816902714385911755930623562267289610*q^12*#^4 - 
     18597575013550340658035987147719595706*q^13*#^4 + 
     24617327494609743848611337242076679900*q^14*#^4 - 
     29867429409883414679869226943382034451*q^15*#^4 + 
     33350191636089680114182776527310750438*q^16*#^4 - 
     34393419515160878585806439051376878901*q^17*#^4 + 
     32859681194727390327397681122186745974*q^18*#^4 - 
     29162789175434656424408604187514341707*q^19*#^4 + 
     24098830349540037119316168893306909619*q^20*#^4 - 
     18580769578565411991224484942549886932*q^21*#^4 + 
     13391330206336502376971138463950490265*q^22*#^4 - 
     9035912546372900718818972866304999913*q^23*#^4 + 
     5716358702273229610778830816521819715*q^24*#^4 - 
     3394691509981156922770033414524708705*q^25*#^4 + 
     1894432210955697977828228636927644651*q^26*#^4 - 
     994388806628462194376943743033255991*q^27*#^4 + 
     491329501029485847774051639627813960*q^28*#^4 - 
     228672653111651195948400992184320429*q^29*#^4 + 
     100302761403754287609787797489406386*q^30*#^4 - 
     41481142716602352842414840093568092*q^31*#^4 + 
     16179332058460675528765370834926149*q^32*#^4 - 
     5952884261148154270148503806330055*q^33*#^4 + 
     2066277786181688510168413644191999*q^34*#^4 - 
     676603663141637633256285339684371*q^35*#^4 + 
     208980756845527814522251457164870*q^36*#^4 - 
     60869184327433673998897839119709*q^37*#^4 + 
     16712839620959898064680162574167*q^38*#^4 - 
     4323687317090090746135968324802*q^39*#^4 + 
     1053280229471094675843256868173*q^40*#^4 - 
     241432024655047970357420874429*q^41*#^4 + 52025949393851117247164860241*
      q^42*#^4 - 10528452251496593596661543606*q^43*#^4 + 
     1998480572297433564552979156*q^44*#^4 - 355317696428820614232486807*q^45*
      #^4 + 59076713804240389318768296*q^46*#^4 - 9168523762516507307999595*
      q^47*#^4 + 1325422140615846747039079*q^48*#^4 - 
     178049292245545532769767*q^49*#^4 + 22165059094314052071093*q^50*#^4 - 
     2549053921845939139992*q^51*#^4 + 269839874665351083631*q^52*#^4 - 
     26184404407767687890*q^53*#^4 + 2317857154398828175*q^54*#^4 - 
     186111425732946976*q^55*#^4 + 13464227989107850*q^56*#^4 - 
     870579017528179*q^57*#^4 + 49817702751670*q^58*#^4 - 
     2492318729635*q^59*#^4 + 107328481150*q^60*#^4 - 3898037340*q^61*#^4 + 
     116102586*q^62*#^4 - 2723020*q^63*#^4 + 47154*q^64*#^4 - 536*q^65*#^4 + 
     3*q^66*#^4 - 473165159180278050064617911586*#^5 + 
     10014181520964298206538428792747*q*#^5 - 
     104516188874432230394259253456047*q^2*#^5 + 
     717021081623286139375523737521162*q^3*#^5 - 
     3636471177703417241255212057654143*q^4*#^5 + 
     14538375571438650625734857561762220*q^5*#^5 - 
     47711102753330561749467132447883029*q^6*#^5 + 
     132150938023615805376080580972460620*q^7*#^5 - 
     315255047958203488370822207181737007*q^8*#^5 + 
     657760422385297881956834972684264151*q^9*#^5 - 
     1214816657188995182561725663338021903*q^10*#^5 + 
     2005300461549637802424925414790376579*q^11*#^5 - 
     2981926851707054357331720848643706920*q^12*#^5 + 
     4020723438503849309778495812035842483*q^13*#^5 - 
     4942974106268316162682886958583480875*q^14*#^5 + 
     5566419510540476225305388798306016873*q^15*#^5 - 
     5765031196336262014352989938617424678*q^16*#^5 + 
     5510110308474901754078277164996858881*q^17*#^5 - 
     4874686482387664562425388347525165129*q^18*#^5 + 
     4002091527553204339770146828042855058*q^19*#^5 - 
     3056071111790305075121766875417028202*q^20*#^5 + 
     2174873397433493643853479541558195606*q^21*#^5 - 
     1444935195294571256171227416066379899*q^22*#^5 + 
     897555401373690913337677764560131856*q^23*#^5 - 
     521966853660618443967848060139519221*q^24*#^5 + 
     284503830354510634371951897867154890*q^25*#^5 - 
     145486773631211952633412028667660594*q^26*#^5 + 
     69857628455744547616653630769853223*q^27*#^5 - 
     31518605716974557808332910534529883*q^28*#^5 + 
     13370212209114024118811808208180858*q^29*#^5 - 
     5334993607525416330315408963313322*q^30*#^5 + 
     2003150299808903327995859798460731*q^31*#^5 - 
     707933637707540494725393134149724*q^32*#^5 + 
     235528400697024013368043741672415*q^33*#^5 - 
     73772714456351663930168471933795*q^34*#^5 + 
     21753925894736363149798519848482*q^35*#^5 - 
     6038281604088231287938608661567*q^36*#^5 + 
     1577329378522101255747423978371*q^37*#^5 - 
     387629207443669869311971356405*q^38*#^5 + 89576858429756673504881301202*
      q^39*#^5 - 19453770552274423461821831750*q^40*#^5 + 
     3967531731534403029337422929*q^41*#^5 - 759196428264850436600099256*q^42*
      #^5 + 136154497600227686303525903*q^43*#^5 - 22855329109278217479837147*
      q^44*#^5 + 3585475450191428921430391*q^45*#^5 - 
     524701222701039817152177*q^46*#^5 + 71473096471149447012854*q^47*#^5 - 
     9039236166516373365172*q^48*#^5 + 1058230483833850783154*q^49*#^5 - 
     114278307929585114390*q^50*#^5 + 11336850820311699896*q^51*#^5 - 
     1028157116539402244*q^52*#^5 + 84756780748274152*q^53*#^5 - 
     6307724024219812*q^54*#^5 + 420329772880524*q^55*#^5 - 
     24830430145656*q^56*#^5 + 1284304916113*q^57*#^5 - 
     57253305398*q^58*#^5 + 2154856261*q^59*#^5 - 66569498*q^60*#^5 + 
     1620431*q^61*#^5 - 29137*q^62*#^5 + 344*q^63*#^5 - 2*q^64*#^5 + 
     232686714867927811250965907661*#^6 - 4652938120420845144096082758936*q*
      #^6 + 45849651276442789493020230713973*q^2*#^6 - 
     296781357439010854375614349263792*q^3*#^6 + 
     1419287323035402502665186223819728*q^4*#^6 - 
     5347411933903381002817722037926753*q^5*#^6 + 
     16529218351084277859405429741877641*q^6*#^6 - 
     43100992971238842027109171408192848*q^7*#^6 + 
     96749690017949125433741409946006860*q^8*#^6 - 
     189851872951058045139453989278338777*q^9*#^6 + 
     329613251285208728733334380426166542*q^10*#^6 - 
     511211427780611889593789448826897632*q^11*#^6 + 
     713861601472225775507787293733951381*q^12*#^6 - 
     903377818654779468716708091658814718*q^13*#^6 + 
     1041675927979497773948194086352716693*q^14*#^6 - 
     1099522243687682191424147958448354081*q^15*#^6 + 
     1066565051930889545918476083976771979*q^16*#^6 - 
     953985511022120141953203654412471785*q^17*#^6 + 
     789081573418354281816241897042352126*q^18*#^6 - 
     605074684940647201352083070601567932*q^19*#^6 + 
     431057955621331331881496935144231165*q^20*#^6 - 
     285828625098702220593582160613765795*q^21*#^6 + 
     176689199778311004354501448233387978*q^22*#^6 - 
     101962254509467176307664339879757760*q^23*#^6 + 
     54991504953769234883639296625548017*q^24*#^6 - 
     27745949338952643395212884631823919*q^25*#^6 + 
     13106874230476339408794993235651502*q^26*#^6 - 
     5800623531417610434690864703336168*q^27*#^6 + 
     2406269973623819009519358165441977*q^28*#^6 - 
     935983227390534913955398825204686*q^29*#^6 + 
     341468740600486546063869762429473*q^30*#^6 - 
     116854691069479892319549402258646*q^31*#^6 + 
     37510866236569498990523223394581*q^32*#^6 - 
     11293779981604247370878322779240*q^33*#^6 + 
     3188613764164377840914179282745*q^34*#^6 - 
     843934081805584082193459617593*q^35*#^6 + 209304253326485972833921709600*
      q^36*#^6 - 48616639847141868259850800965*q^37*#^6 + 
     10569610608491006759779644064*q^38*#^6 - 2149238542964912306919377865*
      q^39*#^6 + 408412776242948746274359186*q^40*#^6 - 
     72458767146345709548125498*q^41*#^6 + 11989287232986509828106193*q^42*
      #^6 - 1847905510289985961330430*q^43*#^6 + 264942974748626761003267*
      q^44*#^6 - 35279930184635793418945*q^45*#^6 + 
     4355265707955369320171*q^46*#^6 - 497375565898608527068*q^47*#^6 + 
     52411793150022847447*q^48*#^6 - 5080488256133842652*q^49*#^6 + 
     451297951559238151*q^50*#^6 - 36563829584396460*q^51*#^6 + 
     2685962290348096*q^52*#^6 - 177568473387104*q^53*#^6 + 
     10464889350549*q^54*#^6 - 543175453340*q^55*#^6 + 24442887111*q^56*#^6 - 
     933940525*q^57*#^6 + 29445654*q^58*#^6 - 734993*q^59*#^6 + 
     13608*q^60*#^6 - 166*q^61*#^6 + q^62*#^6 - 71583970194622502000593471908*
      #^7 + 1352697370558995025081825693587*q*#^7 - 
     12585087329905229679449399274264*q^2*#^7 + 
     76847106479299572932112004717122*q^3*#^7 - 
     346386479523657881785924952418615*q^4*#^7 + 
     1229041521671365576554821682696000*q^5*#^7 - 
     3574718266871011883751297085686660*q^6*#^7 + 
     8763488805246593267793656177643150*q^7*#^7 - 
     18478640589990300805486221791907309*q^8*#^7 + 
     34032215357700432752520351290075913*q^9*#^7 - 
     55405096156810894556234313631822734*q^10*#^7 + 
     80503967955208689184426342843997874*q^11*#^7 - 
     105217485765681129812404251778645659*q^12*#^7 + 
     124498944430907561928099621933944194*q^13*#^7 - 
     134088688965936582625067722394654263*q^14*#^7 + 
     132050287553979031847709699881259679*q^15*#^7 - 
     119365383355766373722357349020135437*q^16*#^7 + 
     99364524309810104596574745350786856*q^17*#^7 - 
     76385528291291067601303403801133547*q^18*#^7 + 
     54356588856904303818410210549794035*q^19*#^7 - 
     35878594797837003908609183269141639*q^20*#^7 + 
     22004271165033165330809348294406184*q^21*#^7 - 
     12557233713587546247787938992948306*q^22*#^7 + 
     6676005436622518246719398841740715*q^23*#^7 - 
     3309774341821727111910577053393958*q^24*#^7 + 
     1531345155476700558527928752054000*q^25*#^7 - 
     661593880222829258515225462490802*q^26*#^7 + 
     267008666818918444083837803197998*q^27*#^7 - 
     100686374016881388824404782269111*q^28*#^7 + 
     35477207304886064699890054911017*q^29*#^7 - 
     11679114488576482553372858451535*q^30*#^7 + 
     3591089880811945036701287391806*q^31*#^7 - 
     1030851813683476633515197725672*q^32*#^7 + 
     276081684597705414621274917632*q^33*#^7 - 68925969242216204752122960294*
      q^34*#^7 + 16024039233647828694921857439*q^35*#^7 - 
     3464513393108979617973189267*q^36*#^7 + 695528564184005836306291767*q^37*
      #^7 - 129412957341123782554760580*q^38*#^7 + 22266931920435562300372630*
      q^39*#^7 - 3533473037732064516834152*q^40*#^7 + 
     515470467278131024609154*q^41*#^7 - 68859523653450574916315*q^42*#^7 + 
     8382523295252944661948*q^43*#^7 - 924193507859065209108*q^44*#^7 + 
     91541827733542770487*q^45*#^7 - 8055740488070590549*q^46*#^7 + 
     619502633424973327*q^47*#^7 - 40507704816910686*q^48*#^7 + 
     2132860523447086*q^49*#^7 - 77683228478727*q^50*#^7 + 
     492112695269*q^51*#^7 + 198948006613*q^52*#^7 - 19317623075*q^53*#^7 + 
     1132989663*q^54*#^7 - 47814797*q^55*#^7 + 1479860*q^56*#^7 - 
     32322*q^57*#^7 + 449*q^58*#^7 - 3*q^59*#^7 + 
     17241512950581499982855677788*#^8 - 308613211415884432599084354366*q*
      #^8 + 2717585729300593980126750191346*q^2*#^8 - 
     15693772250127718960778056700493*q^3*#^8 + 
     66848757579275348535593952989835*q^4*#^8 - 
     223970376718908633356012016126468*q^5*#^8 + 
     614631337125643692602957413423368*q^6*#^8 - 
     1420538385489698636077853234823624*q^7*#^8 + 
     2821621744375982952712623706999734*q^8*#^8 - 
     4891202852414815031759378003445345*q^9*#^8 + 
     7488729516442500020240206121986165*q^10*#^8 - 
     10224352095935583450909556174139749*q^11*#^8 + 
     12545348721548302176716431932341428*q^12*#^8 - 
     13923246150330034914242280855852143*q^13*#^8 + 
     14051949167142235939181563034899397*q^14*#^8 - 
     12954698147301022172337132543508171*q^15*#^8 + 
     10951326116139837902925082079283573*q^16*#^8 - 
     8516447780379980533172220678090701*q^17*#^8 + 
     6109362311488329516280479180351774*q^18*#^8 - 
     4052218249515872329342819641154501*q^19*#^8 + 
     2490052114890198445291137112676275*q^20*#^8 - 
     1419928374459869380591534723602824*q^21*#^8 + 
     752437977022337076548142353715318*q^22*#^8 - 
     370951963963969748881882698319981*q^23*#^8 + 
     170296694319792320300250813314107*q^24*#^8 - 
     72852670520981540023313250275994*q^25*#^8 + 
     29057678548625628086193057631782*q^26*#^8 - 
     10809332455353607295594932387308*q^27*#^8 + 
     3750850637227949041932964159476*q^28*#^8 - 
     1214087722675618864076837486720*q^29*#^8 + 
     366507681959283997415144794259*q^30*#^8 - 103152235822657902240232967410*
      q^31*#^8 + 27052761792319780744509067702*q^32*#^8 - 
     6606616795929463241638226601*q^33*#^8 + 1501054864652855279419238720*
      q^34*#^8 - 316950945397104021031980868*q^35*#^8 + 
     62115372320856129632726357*q^36*#^8 - 11280992369853536223982790*q^37*
      #^8 + 1895180506009860480150720*q^38*#^8 - 293894985747971021228834*
      q^39*#^8 + 41966805375286721428734*q^40*#^8 - 
     5502402151801663212875*q^41*#^8 + 660219395308128443240*q^42*#^8 - 
     72215043274227831544*q^43*#^8 + 7167871570837882948*q^44*#^8 - 
     642145220211389597*q^45*#^8 + 51589290837109800*q^46*#^8 - 
     3687987248293678*q^47*#^8 + 232369053596697*q^48*#^8 - 
     12751108402144*q^49*#^8 + 600167893573*q^50*#^8 - 23747028407*q^51*#^8 + 
     768302647*q^52*#^8 - 19521840*q^53*#^8 + 365386*q^54*#^8 - 
     4480*q^55*#^8 + 27*q^56*#^8 - 2455156469928903972965712783*#^9 + 
     41313269194988320056494791611*q*#^9 - 341684333882146838542952230074*q^2*
      #^9 + 1851493863417948426268656824274*q^3*#^9 - 
     7392937489406146376473496942574*q^4*#^9 + 
     23195630785773303024668396648550*q^5*#^9 - 
     59548502907629206117913160905184*q^6*#^9 + 
     128612009407533697753868066385150*q^7*#^9 - 
     238458270832326667150699549518921*q^8*#^9 + 
     385394162162012331529536973873682*q^9*#^9 - 
     549464556789273933355918815606640*q^10*#^9 + 
     697666982114692856886296232533776*q^11*#^9 - 
     795031355306572109097367507506051*q^12*#^9 + 
     818287625624961010056971635660736*q^13*#^9 - 
     764723093305802465580435060031118*q^14*#^9 + 
     651771593097911947641297712023714*q^15*#^9 - 
     508499469268098568376381594817076*q^16*#^9 + 
     364289341457312135706918879579735*q^17*#^9 - 
     240273714660172764808947175076980*q^18*#^9 + 
     146227691310603335375013548948445*q^19*#^9 - 
     82265400493507554759112339298311*q^20*#^9 + 
     42847915484688692572807273386940*q^21*#^9 - 
     20687248563152457260090630019969*q^22*#^9 + 
     9267418574507115474924021134027*q^23*#^9 - 
     3854927767869819490417081020401*q^24*#^9 + 
     1489691735355482987210387231754*q^25*#^9 - 
     534968757760029002998711181090*q^26*#^9 + 178547013422910052110968884339*
      q^27*#^9 - 55376065493446897893247533819*q^28*#^9 + 
     15955233673794935580439787341*q^29*#^9 - 4268485175961200209542960711*
      q^30*#^9 + 1059548232895151897786988850*q^31*#^9 - 
     243800786280176250319049365*q^32*#^9 + 51940454075197162151931186*q^33*
      #^9 - 10230824142710610885996238*q^34*#^9 + 1859968299391562636066794*
      q^35*#^9 - 311465319360836048509384*q^36*#^9 + 
     47927767746151837521123*q^37*#^9 - 6758083814982961259523*q^38*#^9 + 
     870353200222634261372*q^39*#^9 - 101983975898324862095*q^40*#^9 + 
     10823374115890213694*q^41*#^9 - 1034786108846006407*q^42*#^9 + 
     88552207236808555*q^43*#^9 - 6730165962095473*q^44*#^9 + 
     449963399116618*q^45*#^9 - 26149475537957*q^46*#^9 + 
     1300890912781*q^47*#^9 - 54293340435*q^48*#^9 + 1848970808*q^49*#^9 - 
     49344821*q^50*#^9 + 967891*q^51*#^9 - 12408*q^52*#^9 + 78*q^53*#^9 + 
     257871920296251400158519864*#^10 - 4079656353002040266241836250*q*#^10 + 
     31697073199718439130108911447*q^2*#^10 - 161213998051052011645215587145*
      q^3*#^10 + 603647838885833389696836728376*q^4*#^10 - 
     1774313603666978406324390920349*q^5*#^10 + 
     4262790676413003818814687262329*q^6*#^10 - 
     8606238045327585209029488124287*q^7*#^10 + 
     14898047443785152150440768944258*q^8*#^10 - 
     22451683607996529746273062686227*q^9*#^10 + 
     29806821620845167293042759298588*q^10*#^10 - 
     35190372403842660837324772138674*q^11*#^10 + 
     37229534075553472297858303758664*q^12*#^10 - 
     35515956347119088170660034701527*q^13*#^10 + 
     30709939807882276907401181097146*q^14*#^10 - 
     24172667745936462463094800901279*q^15*#^10 + 
     17382913376019469316428304633186*q^16*#^10 - 
     11454550750787605842945240374916*q^17*#^10 + 
     6933912431602821244015317339202*q^18*#^10 - 
     3863875138550282248694535396285*q^19*#^10 + 
     1985398511658011309947088215623*q^20*#^10 - 
     941979849212281787716700213295*q^21*#^10 + 
     413106787084681028227732836297*q^22*#^10 - 
     167589213207667406655272679985*q^23*#^10 + 62923898122223614485222435696*
      q^24*#^10 - 21871865872953210001176557100*q^25*#^10 + 
     7038284254854702269387784393*q^26*#^10 - 2096356265058138285099480171*
      q^27*#^10 + 577674167943546732788096696*q^28*#^10 - 
     147168712336528281446516388*q^29*#^10 + 34629459794761085589176378*q^30*
      #^10 - 7516871144296692329558868*q^31*#^10 + 1502876925758677207313455*
      q^32*#^10 - 276245463364968657811835*q^33*#^10 + 
     46578115516548655119139*q^34*#^10 - 7185045411934130762840*q^35*#^10 + 
     1010812053443599904090*q^36*#^10 - 129206722306192797619*q^37*#^10 + 
     14940030090082008245*q^38*#^10 - 1554451112294346571*q^39*#^10 + 
     144612991145852908*q^40*#^10 - 11937074098145512*q^41*#^10 + 
     866029598004282*q^42*#^10 - 54570170953769*q^43*#^10 + 
     2941407831867*q^44*#^10 - 132922332881*q^45*#^10 + 
     4898477450*q^46*#^10 - 141390584*q^47*#^10 + 2998091*q^48*#^10 - 
     41531*q^49*#^10 + 282*q^50*#^10 - 7115151012513112409390829*#^11 + 
     101597353437101748223607127*q*#^11 - 713067949085897401921219824*q^2*
      #^11 + 3279607129094825845183052196*q^3*#^11 - 
     11118247992780288988508310969*q^4*#^11 + 29628132362409889806180486570*
      q^5*#^11 - 64628608592583550226653905387*q^6*#^11 + 
     118650520300546681730284972698*q^7*#^11 - 187066217267904237433349325186*
      q^8*#^11 + 257161344741137935946640024349*q^9*#^11 - 
     311904119949402099784332584329*q^10*#^11 + 
     336893102828323704503844923480*q^11*#^11 - 
     326488796491010859689867552356*q^12*#^11 + 
     285615157461501071604229761533*q^13*#^11 - 
     226659403864765840021960233801*q^14*#^11 + 
     163829916043680465299806867483*q^15*#^11 - 
     108208547573053549889367833543*q^16*#^11 + 65482935348599689176298365118*
      q^17*#^11 - 36383999150902551666248735631*q^18*#^11 + 
     18591989308931882327851036998*q^19*#^11 - 8748154444654540805895794944*
      q^20*#^11 + 3793743179581665032609592486*q^21*#^11 - 
     1517135390129943529397514197*q^22*#^11 + 559626908084905929068904677*
      q^23*#^11 - 190405572407204524805704549*q^24*#^11 + 
     59736065163912437245083880*q^25*#^11 - 17271086573689175758622020*q^26*
      #^11 + 4597885864299889053597391*q^27*#^11 - 1125785726199674770372281*
      q^28*#^11 + 253152179457713178261717*q^29*#^11 - 
     52186598987259910396861*q^30*#^11 + 9841193006169305393393*q^31*#^11 - 
     1693257013571298049818*q^32*#^11 + 264999565186429512798*q^33*#^11 - 
     37585726268655522823*q^34*#^11 + 4810183989805105431*q^35*#^11 - 
     552581555723354701*q^36*#^11 + 56623896752828390*q^37*#^11 - 
     5136350534483285*q^38*#^11 + 408575190994390*q^39*#^11 - 
     28165791326582*q^40*#^11 + 1657374126193*q^41*#^11 - 
     81594180970*q^42*#^11 + 3269196349*q^43*#^11 - 102392158*q^44*#^11 + 
     2351415*q^45*#^11 - 35212*q^46*#^11 + 258*q^47*#^11 + 
     522619255598521306990374*#^12 - 7123522436555063518705419*q*#^12 + 
     47570287714389827181768132*q^2*#^12 - 207371449365246664039146483*q^3*
      #^12 + 663416099099592607437375186*q^4*#^12 - 
     1660248746768819196075960219*q^5*#^12 + 3383261761699152949625747745*q^6*
      #^12 - 5770360179654722968454281236*q^7*#^12 + 
     8402782511369713889033259897*q^8*#^12 - 10605362342191441352066681595*
      q^9*#^12 + 11737886696620071744116588233*q^10*#^12 - 
     11498957792681180846681604452*q^11*#^12 + 10046211883486107155069495093*
      q^12*#^12 - 7875916830591580584873841394*q^13*#^12 + 
     5568876987517071628928880097*q^14*#^12 - 3566450594142765673376037700*
      q^15*#^12 + 2075996556624330999987075948*q^16*#^12 - 
     1101515042082507223858990289*q^17*#^12 + 534004450122168499181036866*
      q^18*#^12 - 236972251983170902691464688*q^19*#^12 + 
     96397026418516398724250255*q^20*#^12 - 35981437739210403071137413*q^21*
      #^12 + 12331186630817179656980511*q^22*#^12 - 
     3880940820286919219234065*q^23*#^12 + 1121506100025390301853201*q^24*
      #^12 - 297409979646664902586654*q^25*#^12 + 72306985406522703849740*
      q^26*#^12 - 16094339381695951120449*q^27*#^12 + 
     3273665278879989850177*q^28*#^12 - 607082737440842068874*q^29*#^12 + 
     102342779201407382272*q^30*#^12 - 15628956036359475968*q^31*#^12 + 
     2152839173790182508*q^32*#^12 - 266109939945678575*q^33*#^12 + 
     29333408092327675*q^34*#^12 - 2861542260214590*q^35*#^12 + 
     244725357620951*q^36*#^12 - 18132510065552*q^37*#^12 + 
     1146405645187*q^38*#^12 - 60617041026*q^39*#^12 + 2607429311*q^40*#^12 - 
     87634381*q^41*#^12 + 2158521*q^42*#^12 - 34650*q^43*#^12 + 
     272*q^44*#^12 - 13369659903223165679634*#^13 + 
     166161054635130180411693*q*#^13 - 1009642232442073918554126*q^2*#^13 + 
     3996278800569592595606376*q^3*#^13 - 11583320701056762283560057*q^4*
      #^13 + 26207071670816382675758520*q^5*#^13 - 48176381171687059974748335*
      q^6*#^13 + 73962224634832858408475886*q^7*#^13 - 
     96737934137721962520990318*q^8*#^13 + 109428175768485754426013822*q^9*
      #^13 - 108316252034623613821145751*q^10*#^13 + 
     94697809732085853937506782*q^11*#^13 - 73679438071569011973593397*q^12*
      #^13 + 51333051518610822143993925*q^13*#^13 - 
     32188791571906931247431274*q^14*#^13 + 18242924040561367600023296*q^15*
      #^13 - 9377003534033004024408587*q^16*#^13 + 4383536586333522416638940*
      q^17*#^13 - 1867791686530263435535703*q^18*#^13 + 
     726586121964991687367707*q^19*#^13 - 258334432914797872971793*q^20*
      #^13 + 83998424086107836535839*q^21*#^13 - 24979709856662702614282*q^22*
      #^13 + 6791087671907320695455*q^23*#^13 - 1686182141164596787227*q^24*
      #^13 + 381786618707084645548*q^25*#^13 - 78663415218031396891*q^26*
      #^13 + 14708649540209501506*q^27*#^13 - 2487318553632276168*q^28*#^13 + 
     378806126280271159*q^29*#^13 - 51688865067553064*q^30*#^13 + 
     6279920544711687*q^31*#^13 - 674164421144290*q^32*#^13 + 
     63347238533276*q^33*#^13 - 5148603266001*q^34*#^13 + 
     356487869164*q^35*#^13 - 20609308571*q^36*#^13 + 967674310*q^37*#^13 - 
     35442695*q^38*#^13 + 949810*q^39*#^13 - 16562*q^40*#^13 + 
     141*q^41*#^13 + 749803952201338060299*#^14 - 8570964120379105954680*q*
      #^14 + 47798720111015399383911*q^2*#^14 - 173264286575370491997861*q^3*
      #^14 + 458895557118880484277441*q^4*#^14 - 946464096392475189849432*q^5*
      #^14 + 1582141899818745178236696*q^6*#^14 - 2202930318787687685002916*
      q^7*#^14 + 2605820572866274392073033*q^8*#^14 - 
     2657815529795567982156738*q^9*#^14 + 2364460070243364633127802*q^10*
      #^14 - 1851435868757243855458077*q^11*#^14 + 1285330024150354045661555*
      q^12*#^14 - 795799015702039064635373*q^13*#^14 + 
     441512437012849025553139*q^14*#^14 - 220343129541820692685615*q^15*
      #^14 + 99219120116258764388100*q^16*#^14 - 40406204353160089986294*q^17*
      #^14 + 14907190311382443304462*q^18*#^14 - 4987837003187520283721*q^19*
      #^14 + 1514302874037853054921*q^20*#^14 - 417112618537110145176*q^21*
      #^14 + 104165377860685724106*q^22*#^14 - 23552219936562168960*q^23*
      #^14 + 4811561709886578525*q^24*#^14 - 885649467391955830*q^25*#^14 + 
     146339521588442767*q^26*#^14 - 21605065299339427*q^27*#^14 + 
     2833341778867588*q^28*#^14 - 327652339608600*q^29*#^14 + 
     33106442802836*q^30*#^14 - 2888964045627*q^31*#^14 + 
     214472824723*q^32*#^14 - 13278014546*q^33*#^14 + 666892952*q^34*#^14 - 
     26101373*q^35*#^14 + 746733*q^36*#^14 - 13888*q^37*#^14 + 
     126*q^38*#^14 - 14147417061045176544*#^15 + 144722670066125908677*q*
      #^15 - 720756516121629678219*q^2*#^15 + 2327376100365513253377*q^3*
      #^15 - 5475454214072870954106*q^4*#^15 + 9999715147370667065946*q^5*
      #^15 - 14751179195581483805940*q^6*#^15 + 18060297089444944461360*q^7*
      #^15 - 18716158503114128437209*q^8*#^15 + 16662859682278519095336*q^9*
      #^15 - 12892994636331692913311*q^10*#^15 + 8750925070843551876351*q^11*
      #^15 - 5249655308463979959614*q^12*#^15 + 2800859848296739123374*q^13*
      #^15 - 1335909937014715647352*q^14*#^15 + 572040837757729283124*q^15*
      #^15 - 220651011794821369404*q^16*#^15 + 76861257104107360482*q^17*
      #^15 - 24217975061856137422*q^18*#^15 + 6906986354986761590*q^19*#^15 - 
     1782407209726126593*q^20*#^15 + 415593022367371664*q^21*#^15 - 
     87328114815708832*q^22*#^15 + 16475251630454903*q^23*#^15 - 
     2776704570863322*q^24*#^15 + 415421437264499*q^25*#^15 - 
     54737351541342*q^26*#^15 + 6290389113036*q^27*#^15 - 
     622851067340*q^28*#^15 + 52321072563*q^29*#^15 - 3653663704*q^30*#^15 + 
     206280082*q^31*#^15 - 9042962*q^32*#^15 + 288709*q^33*#^15 - 
     5970*q^34*#^15 + 60*q^35*#^15 + 540172637895955644*#^16 - 
     4994577909795667026*q*#^16 + 22414380904370650419*q^2*#^16 - 
     64975169196095866803*q^3*#^16 + 136637893104415931414*q^4*#^16 - 
     221991395045202567299*q^5*#^16 + 289814459315415377940*q^6*#^16 - 
     312274037906278082768*q^7*#^16 + 283099645049607447062*q^8*#^16 - 
     219072603012962138102*q^9*#^16 + 146322091242370199420*q^10*#^16 - 
     85097190747651197219*q^11*#^16 + 43397520606746669357*q^12*#^16 - 
     19518641984519812649*q^13*#^16 + 7778742938190330109*q^14*#^16 - 
     2757458873568396867*q^15*#^16 + 872115574606174410*q^16*#^16 - 
     246655316543727995*q^17*#^16 + 62469490637859200*q^18*#^16 - 
     14173199708029005*q^19*#^16 + 2878077420004811*q^20*#^16 - 
     521811346787206*q^21*#^16 + 84108786202769*q^22*#^16 - 
     11975311850192*q^23*#^16 + 1492638646201*q^24*#^16 - 
     160932027973*q^25*#^16 + 14774206216*q^26*#^16 - 1130993446*q^27*#^16 + 
     70162356*q^28*#^16 - 3384876*q^29*#^16 + 119021*q^30*#^16 - 
     2711*q^31*#^16 + 30*q^32*#^16 - 9511740823296009*#^17 + 
     78698769159770993*q*#^17 - 312755344730957102*q^2*#^17 + 
     794804325177748487*q^3*#^17 - 1450798529244147159*q^4*#^17 + 
     2025542174394391536*q^5*#^17 - 2248987140928110016*q^6*#^17 + 
     2038386775805855023*q^7*#^17 - 1536040149240194375*q^8*#^17 + 
     975150460311997834*q^9*#^17 - 526587626759072200*q^10*#^17 + 
     243575614458060558*q^11*#^17 - 96993045148323595*q^12*#^17 + 
     33369249847113505*q^13*#^17 - 9945185065254702*q^14*#^17 + 
     2573937080525837*q^15*#^17 - 580337737737396*q^16*#^17 + 
     114601596962894*q^17*#^17 - 20008112778989*q^18*#^17 + 
     3134098266245*q^19*#^17 - 448518516433*q^20*#^17 + 
     59436308421*q^21*#^17 - 7270753983*q^22*#^17 + 800605969*q^23*#^17 - 
     76132670*q^24*#^17 + 5952113*q^25*#^17 - 361746*q^26*#^17 + 
     15883*q^27*#^17 - 446*q^28*#^17 + 6*q^29*#^17 + 275524604051764*#^18 - 
     1943792172576650*q*#^18 + 6584866484056712*q^2*#^18 - 
     14255488814812096*q^3*#^18 + 22144038590069301*q^4*#^18 - 
     26270212717068457*q^5*#^18 + 24733102311086425*q^6*#^18 - 
     18955825074844808*q^7*#^18 + 12035209952893929*q^8*#^18 - 
     6407779304112375*q^9*#^18 + 2884989385371267*q^10*#^18 - 
     1104416051966778*q^11*#^18 + 360585568772872*q^12*#^18 - 
     100513095468305*q^13*#^18 + 23902655663995*q^14*#^18 - 
     4837964067148*q^15*#^18 + 830446631355*q^16*#^18 - 
     120388627343*q^17*#^18 + 14691892635*q^18*#^18 - 1510394119*q^19*#^18 + 
     132037990*q^20*#^18 - 10024586*q^21*#^18 + 675500*q^22*#^18 - 
     39875*q^23*#^18 + 1899*q^24*#^18 - 62*q^25*#^18 + q^26*#^18 - 
     3304250143483*#^19 + 19277692101465*q*#^19 - 53712873844041*q^2*#^19 + 
     95163932954472*q^3*#^19 - 120363261111201*q^4*#^19 + 
     115609086364053*q^5*#^19 - 87542615282708*q^6*#^19 + 
     53532011796980*q^7*#^19 - 26851326421661*q^8*#^19 + 
     11156220449321*q^9*#^19 - 3859410700634*q^10*#^19 + 
     1112979740906*q^11*#^19 - 266793097332*q^12*#^19 + 
     52759001559*q^13*#^19 - 8487032853*q^14*#^19 + 1083521328*q^15*#^19 - 
     104809517*q^16*#^19 + 6898663*q^17*#^19 - 196784*q^18*#^19 - 
     13821*q^19*#^19 + 1940*q^20*#^19 - 98*q^21*#^19 + 2*q^22*#^19 + 
     31450222388*#^20 - 142192788829*q*#^20 + 308290854540*q^2*#^20 - 
     426051424522*q^3*#^20 + 420687316048*q^4*#^20 - 315221507934*q^5*#^20 + 
     185751846093*q^6*#^20 - 87999916986*q^7*#^20 + 33964991668*q^8*#^20 - 
     10754736417*q^9*#^20 + 2798782290*q^10*#^20 - 596837301*q^11*#^20 + 
     103464257*q^12*#^20 - 14376270*q^13*#^20 + 1565370*q^14*#^20 - 
     128854*q^15*#^20 + 7550*q^16*#^20 - 281*q^17*#^20 + 5*q^18*#^20 - 
     142756108*#^21 + 482916217*q*#^21 - 774202507*q^2*#^21 + 
     780755643*q^3*#^21 - 553904926*q^4*#^21 + 292582949*q^5*#^21 - 
     118633959*q^6*#^21 + 37470192*q^7*#^21 - 9246594*q^8*#^21 + 
     1769613*q^9*#^21 - 257762*q^10*#^21 + 27617*q^11*#^21 - 2050*q^12*#^21 + 
     94*q^13*#^21 - 2*q^14*#^21 + 474641*#^22 - 1063680*q*#^22 + 
     1109538*q^2*#^22 - 712223*q^3*#^22 + 312716*q^4*#^22 - 98458*q^5*#^22 + 
     22571*q^6*#^22 - 3726*q^7*#^22 + 424*q^8*#^22 - 30*q^9*#^22 + 
     q^10*#^22 - 826*#^23 + 933*q*#^23 - 445*q^2*#^23 + 114*q^3*#^23 - 
     16*q^4*#^23 + q^5*#^23 + #^24&, #^m&] + 

(-1 + q) RootSum[
     2632304210093426381298046875 - 134049075796111017571860937500*q + 
     2941951600321517962283411250000*q^2 - 37957008292490155124881569375000*
      q^3 + 333662815833120062572298655375000*q^4 - 
     2176530051212742043588303979437500*q^5 + 
     11127859396270410241237765940212500*q^6 - 
     46296870212790834515652274725375000*q^7 + 
     161051243864420406492976443315637500*q^8 - 
     478079534405514524105176427823862500*q^9 + 
     1230320778626935570323250113690354750*q^10 - 
     2779491823671670633588832749674918000*q^11 + 
     5568700464090094674815639685667763100*q^12 - 
     9977400446459573863575223286358112200*q^13 + 
     16098629345883944023090326880405395420*q^14 - 
     23530337093274431862994029681342109020*q^15 + 
     31312350093730977824238435954647208978*q^16 - 
     38099823402463474942583487951538124880*q^17 + 
     42546725915240867954846708710674847242*q^18 - 
     43746910503549576188237625389415061428*q^19 + 
     41532443802335058964249423553597867373*q^20 - 
     36496539287117229762778072523141067192*q^21 + 
     29748862546307895949938444003921424818*q^22 - 
     22534905686277055429958584606799577372*q^23 + 
     15889691090384249996276904810549009834*q^24 - 
     10443921656925730831931587944600861336*q^25 + 
     6406632979752159285643538659757171142*q^26 - 
     3671696299381360390628981526585119544*q^27 + 
     1967686277124765109169421203621871672*q^28 - 
     986762194429469160588349088480207796*q^29 + 
     463329230757425437698990769211838576*q^30 - 
     203789178343829299913080542871379676*q^31 + 
     83989168641426378812819663329415163*q^32 - 
     32441211374226285895633146707802648*q^33 + 
     11744336504011487721073344088237116*q^34 - 
     3984638260367670793461258915782700*q^35 + 
     1266760426578961209048602220525993*q^36 - 
     377229037303300995293698757045988*q^37 + 
     105177414617404477497547586848782*q^38 - 
     27440217998458000135617537767016*q^39 + 6693866475066653944269798272925*
      q^40 - 1525453853094763063430574428136*q^41 + 
     324405077980939904436001319070*q^42 - 64297755572462506168841429604*
      q^43 + 11860071636909361863916202571*q^44 - 
     2032479744397032935583361296*q^45 + 322971577638246781715651094*q^46 - 
     47481592494883110438643956*q^47 + 6441475178097922550996169*q^48 - 
     803986377293854558232028*q^49 + 92006083103588014801122*q^50 - 
     9614956911807746670984*q^51 + 913282237788499934478*q^52 - 
     78413417029930334904*q^53 + 6045726903065019612*q^54 - 
     415279518346629972*q^55 + 25168696599962817*q^56 - 
     1329742810171836*q^57 + 60307316908326*q^58 - 2300678851572*q^59 + 
     71800817445*q^60 - 1760333796*q^61 + 31794606*q^62 - 376164*q^63 + 
     2187*q^64 + 27035828321190867069242343750*# - 
     928193409669490806001367109375*q*# + 13374243819978974206301010375000*
      q^2*# - 115012202744570225183843951390625*q^3*# + 
     679045437095542351684987066396875*q^4*# - 
     2949751052413748923924388946515625*q^5*# + 
     9732445213077888107479526928459375*q^6*# - 
     24343307145827122590662458228256250*q^7*# + 
     43130700716657485192910730368752500*q^8*# - 
     35569605259435425018414745275270000*q^9*# - 
     88330838277979435279790360136411450*q^10*# + 
     507861933254858107559702822325459525*q^11*# - 
     1485755084772946731533470281647915805*q^12*# + 
     3294248838504502383855927482335967655*q^13*# - 
     6074719662065580924740715221453698218*q^14*# + 
     9688313975134456264116047556174068250*q^15*# - 
     13651143565637409372963017613757621962*q^16*# + 
     17223601817784278715036497450267155209*q^17*# - 
     19640866297706221082019276418782442497*q^18*# + 
     20383121244645143638256491682316938145*q^19*# - 
     19353723608130318987077280545648682057*q^20*# + 
     16884270964625335294565609405979969213*q^21*# - 
     13580686237108368416092008391309922217*q^22*# + 
     10099969940955956089390583588906047245*q^23*# - 
     6961608900909750411312732497139603786*q^24*# + 
     4456110793990377510615152736836722341*q^25*# - 
     2653297687695321843870132127040152446*q^26*# + 
     1471661851925363412956733643922776548*q^27*# - 
     761250240224936535591141949350633924*q^28*# + 
     367585152458876262745030849960416510*q^29*# - 
     165817578923887087612926244934417565*q^30*# + 
     69919789646662641732489294660934374*q^31*# - 
     27570853642657527097758906710709186*q^32*# + 
     10169433802801185163463164190730858*q^33*# - 
     3509055851199979351076324813051595*q^34*# + 
     1132705546941731530518739945821033*q^35*# - 
     341978933677743417217852912283613*q^36*# + 
     96537251967463461924310350566097*q^37*# - 
     25468014760051375252011844639476*q^38*# + 
     6275121713304591423372589253781*q^39*# - 1442864881798910149907292046920*
      q^40*# + 309298228317222674969622905019*q^41*# - 
     61739793983742233519715697323*q^42*# + 11459997122128625073448711179*
      q^43*# - 1974826580543183057940189135*q^44*# + 
     315338928500176126619421249*q^45*# - 46556411055677481450135321*q^46*# + 
     6339201706286788363356789*q^47*# - 793723422676596585210450*q^48*# + 
     91076304844067210237412*q^49*# - 9539404029390059828712*q^50*# + 
     907818760218830540787*q^51*# - 78065201844952759341*q^52*# + 
     6026399940667812903*q^53*# - 414359613290894670*q^54*# + 
     25131901446957240*q^55*# - 1328539920512778*q^56*# + 
     60276451772952*q^57*# - 2300095900161*q^58*# + 71793611280*q^59*# - 
     1760290056*q^60*# + 31794606*q^61*# - 376164*q^62*# + 2187*q^63*# + 
     73144611835599780904607296875*#^2 - 965316078647832719982464015625*q*
      #^2 + 3603413968978875588488091318750*q^2*#^2 + 
     21096099450647550397311204515625*q^3*#^2 - 
     339131790991714690057763209500000*q^4*#^2 + 
     2249480357262768054327937033078125*q^5*#^2 - 
     10081613094109769301258688069207500*q^6*#^2 + 
     34400059774200067848701338499450625*q^7*#^2 - 
     94246072935673323292184955624931125*q^8*#^2 + 
     213386600564290540613268427121051625*q^9*#^2 - 
     405638633539488643014469251225166740*q^10*#^2 + 
     651238331598128318502920333918569515*q^11*#^2 - 
     878052290893266487970639627603939538*q^12*#^2 + 
     967989090676675012879746966307888230*q^13*#^2 - 
     799213646278711043685401367569024556*q^14*#^2 + 
     310002915755756062352853822114768879*q^15*#^2 + 
     451907044796334267940500250350486777*q^16*#^2 - 
     1329211306152429862661567575249975542*q^17*#^2 + 
     2110786270464919609000596096313961490*q^18*#^2 - 
     2614775782384716369567683328742312314*q^19*#^2 + 
     2754522971413269217266902839193115558*q^20*#^2 - 
     2556419681477206814710895431826985639*q^21*#^2 + 
     2129244804982362276763927169317880382*q^22*#^2 - 
     1609459570835574114241786652198516952*q^23*#^2 + 
     1112281265499363154014480934834684050*q^24*#^2 - 
     706487107421057753560556974026839967*q^25*#^2 + 
     414026524580792557905737223961937850*q^26*#^2 - 
     224523722434782178063434522108408030*q^27*#^2 + 
     112925684793151258271233803650373903*q^28*#^2 - 
     52770050273752106009530967068598496*q^29*#^2 + 
     22942581832348884431324056139455170*q^30*#^2 - 
     9289916914993815793931271131141925*q^31*#^2 + 
     3506156349012373771728793417499145*q^32*#^2 - 
     1234044982686903693324509068067376*q^33*#^2 + 
     405178806857753982237664882295745*q^34*#^2 - 
     124115615192852216982791140607361*q^35*#^2 + 
     35467814346802259499654000094566*q^36*#^2 - 
     9452647425454867698184569516687*q^37*#^2 + 
     2348469016476352094975534057754*q^38*#^2 - 
     543559274041458562869573509688*q^39*#^2 + 117104038427827464800983501086*
      q^40*#^2 - 23458529189627585277495792588*q^41*#^2 + 
     4363919021061739241317277622*q^42*#^2 - 752723669173709235975785757*q^43*
      #^2 + 120169629164620185488319303*q^44*#^2 - 17718945574473134765459208*
      q^45*#^2 + 2407113008639453212207335*q^46*#^2 - 
     300417931513897143361218*q^47*#^2 + 34330071458509393983705*q^48*#^2 - 
     3578045578340776785405*q^49*#^2 + 338567207661075464145*q^50*#^2 - 
     28927563659082405306*q^51*#^2 + 2217323277820748502*q^52*#^2 - 
     151283927848285719*q^53*#^2 + 9099789806266542*q^54*#^2 - 
     476799334616313*q^55*#^2 + 21431156701743*q^56*#^2 - 
     809803667826*q^57*#^2 + 25019071506*q^58*#^2 - 606950820*q^59*#^2 + 
     10843146*q^60*#^2 - 126846*q^61*#^2 + 729*q^62*#^2 - 
     199408373337741830332445081250*#^3 + 3640830932187499980870817171875*q*
      #^3 - 31751122263089683585309928690625*q^2*#^3 + 
     174548575650519338657478689475000*q^3*#^3 - 
     668546182848272892133748735716875*q^4*#^3 + 
     1836656936068387743922242343606875*q^5*#^3 - 
     3441635869243926350286846643694625*q^6*#^3 + 
     2957416369782218196404539040646750*q^7*#^3 + 
     6922519507628297380314984598199100*q^8*#^3 - 
     39514204899705525946534596758575725*q^9*#^3 + 
     110980020263117243676503817914676324*q^10*#^3 - 
     231400723953691489839802392537481185*q^11*#^3 + 
     393583644348183591326733589525298430*q^12*#^3 - 
     567495014368137724642133859769214397*q^13*#^3 + 
     707083411452873075302057131203789372*q^14*#^3 - 
     768612331927457843633193260505344526*q^15*#^3 + 
     730837134459856972922176263626672670*q^16*#^3 - 
     604939570823834543302078559560434018*q^17*#^3 + 
     428518156995406560902073903854978463*q^18*#^3 - 
     248086659852814584747317973143552883*q^19*#^3 + 
     100694562710355418092334849409626386*q^20*#^3 - 
     3758408054866651376347647572914263*q^21*#^3 - 
     44403356367954900256699445146142337*q^22*#^3 + 
     57000577973264846081513202233068425*q^23*#^3 - 
     49965780343966308324086796916113834*q^24*#^3 + 
     36012364037933387841009418293390924*q^25*#^3 - 
     22599839696288029446814529517773982*q^26*#^3 + 
     12670285893965060629638714784636194*q^27*#^3 - 
     6434595246446852534415881413902621*q^28*#^3 + 
     2985056207317587602717202072184038*q^29*#^3 - 
     1271870359527555227706621520827429*q^30*#^3 + 
     499563528542192781127966018403133*q^31*#^3 - 
     181342029735523755251830710142011*q^32*#^3 + 
     60942802485209069915782960473216*q^33*#^3 - 
     18982870392032016528594945463614*q^34*#^3 + 
     5484207415328166501702166275801*q^35*#^3 - 
     1469966357208144516605822737845*q^36*#^3 + 
     365531460730026621276903054759*q^37*#^3 - 84297389786763345757189887687*
      q^38*#^3 + 18017547703200471303029349792*q^39*#^3 - 
     3565848070872424584357655698*q^40*#^3 + 652648154994440357756153220*q^41*
      #^3 - 110298844254988859957967096*q^42*#^3 + 17179729731248287371997437*
      q^43*#^3 - 2460529203140612200341537*q^44*#^3 + 
     323172533945533908223683*q^45*#^3 - 38801250356465427276249*q^46*#^3 + 
     4242489024864071544435*q^47*#^3 - 420546721236682548519*q^48*#^3 + 
     37593272557957169547*q^49*#^3 - 3011130703597767678*q^50*#^3 + 
     214439052666667284*q^51*#^3 - 13449067777231056*q^52*#^3 + 
     734028890560569*q^53*#^3 - 34334560795653*q^54*#^3 + 
     1348924604823*q^55*#^3 - 43294664106*q^56*#^3 + 1090240641*q^57*#^3 - 
     20202048*q^58*#^3 + 244944*q^59*#^3 - 1458*q^60*#^3 + 
     195242183663650863902499673125*#^4 - 3631380994948640369719724589375*q*
      #^4 + 32817873831587514408727768659750*q^2*#^4 - 
     191801218908556444536388003551750*q^3*#^4 + 
     813688167600274374843700201004925*q^4*#^4 - 
     2664765691142630688355605229329975*q^5*#^4 + 
     6988851090532391299969889601582390*q^6*#^4 - 
     15009925381857489064419586845697815*q^7*#^4 + 
     26706402835920475341210418784332167*q^8*#^4 - 
     39390722731145685062965710487254480*q^9*#^4 + 
     47380692104774557854193370828362617*q^10*#^4 - 
     43869358397139519029023919417075154*q^11*#^4 + 
     24606407299112935405075748651031162*q^12*#^4 + 
     8780594791388160509151803373269196*q^13*#^4 - 
     48337561617132089956067191305565587*q^14*#^4 + 
     82958659603327308216847832094947391*q^15*#^4 - 
     103383886032074274739466235063246036*q^16*#^4 + 
     105999257274435791543312807103295290*q^17*#^4 - 
     93443283553987084056743517482154465*q^18*#^4 + 
     72261904553467612474744276434812601*q^19*#^4 - 
     49490728783022093698154789573295726*q^20*#^4 + 
     30109749029196106800677083488371169*q^21*#^4 - 
     16225849402250425667443732602677517*q^22*#^4 + 
     7660056860269704995824579740231636*q^23*#^4 - 
     3083030130284037686161470366538506*q^24*#^4 + 
     983907772519162203731624642123625*q^25*#^4 - 
     184697641509361367292265424407902*q^26*#^4 - 
     42534078308920843366619606666877*q^27*#^4 + 
     67788635984278232700913839042354*q^28*#^4 - 
     44802364994404987222944828069363*q^29*#^4 + 
     22518396931697200827902596757931*q^30*#^4 - 
     9585156667188780044401008465153*q^31*#^4 + 
     3594099000353944064184003799521*q^32*#^4 - 
     1209616858981690606801705424562*q^33*#^4 + 
     369151078925604364536671259309*q^34*#^4 - 102765026150902640599804141056*
      q^35*#^4 + 26188426250848199419554691233*q^36*#^4 - 
     6121699865195119884982111311*q^37*#^4 + 1313861979242118322955257677*
      q^38*#^4 - 258947609714761312351089171*q^39*#^4 + 
     46842817658711729006434725*q^40*#^4 - 7769178430458025900443921*q^41*
      #^4 + 1179506474636502506974002*q^42*#^4 - 163556820912869009262027*
      q^43*#^4 + 20657249701226838512712*q^44*#^4 - 
     2368199738776049968167*q^45*#^4 + 245404982513274540660*q^46*#^4 - 
     22869328807390989780*q^47*#^4 + 1904736972455221194*q^48*#^4 - 
     140711965792899057*q^49*#^4 + 9133999886744226*q^50*#^4 - 
     514866069031977*q^51*#^4 + 24822073257660*q^52*#^4 - 
     1003155439941*q^53*#^4 + 33057248094*q^54*#^4 - 853115652*q^55*#^4 + 
     16171650*q^56*#^4 - 200232*q^57*#^4 + 1215*q^58*#^4 - 
     108638880199006322703744419625*#^5 + 1970745743614141018418363087625*q*
      #^5 - 17434363817881953542644046833275*q^2*#^5 + 
     100212264425492154773311040780175*q^3*#^5 - 
     420678724974099483069408777448455*q^4*#^5 + 
     1374320088188808854041739317989330*q^5*#^5 - 
     3635384587146578535380058704092272*q^6*#^5 + 
     7997656216208624174896163384317245*q^7*#^5 - 
     14912086413389568457674572583099471*q^8*#^5 + 
     23888750156239797241736081418749565*q^9*#^5 - 
     33200066239718372122236975792395712*q^10*#^5 + 
     40287162320550964164329982368997453*q^11*#^5 - 
     42824706528477861903541303988059464*q^12*#^5 + 
     39859272578131421354953203382068897*q^13*#^5 - 
     32294653146728358423032067278720697*q^14*#^5 + 
     22421023910852004332370541641077640*q^15*#^5 - 
     12826562630338847837712992355621072*q^16*#^5 + 
     5370819364146026921470774513816878*q^17*#^5 - 
     730006552582369855473964472542017*q^18*#^5 - 
     1427355200646825942813726118468122*q^19*#^5 + 
     1930611444129082380766798062446913*q^20*#^5 - 
     1620811900814051926660004419726116*q^21*#^5 + 
     1086075089776700261755086977172990*q^22*#^5 - 
     621338935595544893139051482655255*q^23*#^5 + 
     311851809081107134529055054558183*q^24*#^5 - 
     139027445277318059926006203610716*q^25*#^5 + 
     55316798467601824111142629724436*q^26*#^5 - 
     19627461676898404068138628078080*q^27*#^5 + 
     6167199988077430212081721580886*q^28*#^5 - 
     1687036313574504338908206643569*q^29*#^5 + 
     386046947370995748080752672404*q^30*#^5 - 65796207122065588230595679136*
      q^31*#^5 + 3957801263708872765652319438*q^32*#^5 + 
     2758635038097383375416100436*q^33*#^5 - 1575066039721758704442466710*
      q^34*#^5 + 552764163334589620355530872*q^35*#^5 - 
     155054226226702541076676179*q^36*#^5 + 37228648806690721288452936*q^37*
      #^5 - 7863922388637805526974899*q^38*#^5 + 1480508817689536511933898*
      q^39*#^5 - 250016972673251569726674*q^40*#^5 + 
     37977469609304347228890*q^41*#^5 - 5191546200820805044899*q^42*#^5 + 
     637923930594363429957*q^43*#^5 - 70277904044101200672*q^44*#^5 + 
     6914221398121353957*q^45*#^5 - 604267718887154340*q^46*#^5 + 
     46587188585083860*q^47*#^5 - 3140440747384905*q^48*#^5 + 
     182992621187610*q^49*#^5 - 9080759277063*q^50*#^5 + 
     376197712605*q^51*#^5 - 12657577185*q^52*#^5 + 332219637*q^53*#^5 - 
     6379722*q^54*#^5 + 79704*q^55*#^5 - 486*q^56*#^5 + 
     39237296704586764219359237825*#^6 - 682408427270848603210948874400*q*
      #^6 + 5793240098679395122745306819955*q^2*#^6 - 
     31992690151309367970927555407730*q^3*#^6 + 
     129224754649996378627430727420363*q^4*#^6 - 
     406979812839292187367271504550490*q^5*#^6 + 
     1040331332734684711515759771159660*q^6*#^6 - 
     2218480640082998663079168881501499*q^7*#^6 + 
     4025511819780091515362792887829649*q^8*#^6 - 
     6308176594608205791126509140904547*q^9*#^6 + 
     8634555985988070292459531360647789*q^10*#^6 - 
     10415178211635304597241346206121678*q^11*#^6 + 
     11147376911186573650727891220805956*q^12*#^6 - 
     10642768237219895585244239160702348*q^13*#^6 + 
     9099266535817634014264622277782406*q^14*#^6 - 
     6984777296952217703299948275144285*q^15*#^6 + 
     4819727014175883943862140800495969*q^16*#^6 - 
     2988434370008652402579209143460073*q^17*#^6 + 
     1660733291467565841878812038587472*q^18*#^6 - 
     822269073847796791085190024893124*q^19*#^6 + 
     358417955474522425969934385855834*q^20*#^6 - 
     134166168104035902582945668491287*q^21*#^6 + 
     40623542511703508331659116390491*q^22*#^6 - 
     8066310011730734054927608817028*q^23*#^6 - 
     516628332453236496630834831228*q^24*#^6 + 
     1543847603285665829233896272361*q^25*#^6 - 
     976288904328966413298184496898*q^26*#^6 + 444511693893608998487476857540*
      q^27*#^6 - 167321395967743057152929155164*q^28*#^6 + 
     54459385989994400510275235154*q^29*#^6 - 15615669271844652858279998253*
      q^30*#^6 + 3974788819224951350062077180*q^31*#^6 - 
     899047347711469615644387768*q^32*#^6 + 179858298352770688434350796*q^33*
      #^6 - 31436614334602673784014751*q^34*#^6 + 4674526742024864170854435*
      q^35*#^6 - 554229520283330261589150*q^36*#^6 + 
     41478619681978630340796*q^37*#^6 + 1596824539329102157557*q^38*#^6 - 
     1336675072181394095217*q^39*#^6 + 310714348860525627585*q^40*#^6 - 
     51820484075704350351*q^41*#^6 + 7021525682675256075*q^42*#^6 - 
     803788390098143208*q^43*#^6 + 78853245564896037*q^44*#^6 - 
     6652125379859463*q^45*#^6 + 481186639458828*q^46*#^6 - 
     29614329269487*q^47*#^6 + 1531191481902*q^48*#^6 - 
     65286830250*q^49*#^6 + 2234554452*q^50*#^6 - 58970187*q^51*#^6 + 
     1124766*q^52*#^6 - 13770*q^53*#^6 + 81*q^54*#^6 - 
     9762580733533471412144132220*#^7 + 161114469236277023525737447170*q*
      #^7 - 1297791545660277169472481963609*q^2*#^7 + 
     6800306914626223383186696175275*q^3*#^7 - 
     26064981837580586510275887981213*q^4*#^7 + 
     77912004337796811282057502844454*q^5*#^7 - 
     189088401808688097403096065320355*q^6*#^7 + 
     383019752235889160788583684280573*q^7*#^7 - 
     660624507203701718653775113919715*q^8*#^7 + 
     984935601931366336962186240413580*q^9*#^7 - 
     1284257217600604410958213015025142*q^10*#^7 + 
     1478080379076664644529670527122555*q^11*#^7 - 
     1512729372604037868425131639611201*q^12*#^7 + 
     1384964507900552529298780155059244*q^13*#^7 - 
     1139804764238057575264217874153234*q^14*#^7 + 
     846493574646358476431118123800346*q^15*#^7 - 
     569047343975727477094958541333336*q^16*#^7 + 
     347066943341964542279212546173204*q^17*#^7 - 
     192363090701249929948028328711105*q^18*#^7 + 
     96977238051499441688281480527852*q^19*#^7 - 
     44475424396091817368764630332006*q^20*#^7 + 
     18541444655169903415586269016088*q^21*#^7 - 
     7013067483709854983965065652494*q^22*#^7 + 
     2398119771706015909523872876533*q^23*#^7 - 
     736851276713343203696023154190*q^24*#^7 + 201298635449367217508004148710*
      q^25*#^7 - 47946234281327840757256472484*q^26*#^7 + 
     9551846718127253627432839944*q^27*#^7 - 1417598251786441615570070085*
      q^28*#^7 + 76601806777515414588585525*q^29*#^7 + 
     42610779336593130690038616*q^30*#^7 - 20951176498535105664332607*q^31*
      #^7 + 6221064123054381965638734*q^32*#^7 - 1457996364976712743752669*
      q^33*#^7 + 288503436019555298205450*q^34*#^7 - 
     49425819462681793587585*q^35*#^7 + 7402714369984072135530*q^36*#^7 - 
     971176775778617082948*q^37*#^7 + 111206611315332261081*q^38*#^7 - 
     11014152188272780338*q^39*#^7 + 927765886679432874*q^40*#^7 - 
     64389894965988669*q^41*#^7 + 3431667695305356*q^42*#^7 - 
     110761425577854*q^43*#^7 - 1620928747701*q^44*#^7 + 
     535535011755*q^45*#^7 - 43391531358*q^46*#^7 + 2255892039*q^47*#^7 - 
     82351647*q^48*#^7 + 2070684*q^49*#^7 - 32562*q^50*#^7 + 243*q^51*#^7 + 
     1727882194271950176909589053*#^8 - 26844993342769249441498997700*q*#^8 + 
     203450811316427375176226381874*q^2*#^8 - 1002443241263018849474806861470*
      q^3*#^8 + 3610954338577544250897027764841*q^4*#^8 - 
     10138305561895746337767717480201*q^5*#^8 + 
     23099031028824271558351988062599*q^6*#^8 - 
     43903578615460449203735233604253*q^7*#^8 + 
     71019711944940355127077967788698*q^8*#^8 - 
     99263761879524807633504015161538*q^9*#^8 + 
     121291301865269469628004547222927*q^10*#^8 - 
     130778510066758067046565266095148*q^11*#^8 + 
     125361817971327274182464745371979*q^12*#^8 - 
     107489169404661061484083550645235*q^13*#^8 + 
     82851900819101451256223550746718*q^14*#^8 - 
     57644137459768325745095594094132*q^15*#^8 + 
     36322225539505618882868101821186*q^16*#^8 - 
     20783754340853738798460428004141*q^17*#^8 + 
     10822626732739844037391664151708*q^18*#^8 - 
     5136858296177308543542654446679*q^19*#^8 + 
     2224887597366000863174545057389*q^20*#^8 - 
     879932941226561011764086622567*q^21*#^8 + 317834358111726002547117124644*
      q^22*#^8 - 104814463704232017297328475913*q^23*#^8 + 
     31530059710400183794178036508*q^24*#^8 - 8638446039893341561056196278*
      q^25*#^8 + 2150368934839305767119105596*q^26*#^8 - 
     484646907587001833501740269*q^27*#^8 + 98385361855474114092210030*q^28*
      #^8 - 17851006762594935153178716*q^29*#^8 + 2859503714024248746832743*
      q^30*#^8 - 395864443481520908460546*q^31*#^8 + 
     45353440601756665450281*q^32*#^8 - 3824225995893178615074*q^33*#^8 + 
     116856122109366247074*q^34*#^8 + 34866685983790733121*q^35*#^8 - 
     9239206981195810152*q^36*#^8 + 1438014672735592032*q^37*#^8 - 
     171455146570403361*q^38*#^8 + 16669791703285641*q^39*#^8 - 
     1346622784841511*q^40*#^8 + 90535091737491*q^41*#^8 - 
     5022899706501*q^42*#^8 + 226008578565*q^43*#^8 - 8020575099*q^44*#^8 + 
     214898751*q^45*#^8 - 4046517*q^46*#^8 + 46899*q^47*#^8 - 243*q^48*#^8 - 
     221049989717389504482682098*#^9 + 3209757036162434496411130629*q*#^9 - 
     22714188968867517893394085860*q^2*#^9 + 104403204081044565853503597561*
      q^3*#^9 - 350484752299248098902567802223*q^4*#^9 + 
     916159019432530302552067553088*q^5*#^9 - 1941377832017809476067914396003*
      q^6*#^9 + 3428195661905092469357634056304*q^7*#^9 - 
     5146566310270019261120558446647*q^8*#^9 + 
     6668223243174331773773402799927*q^9*#^9 - 
     7544334362893143228989795840697*q^10*#^9 + 
     7522696245004834597264254614661*q^11*#^9 - 
     6660471205810609201451391887952*q^12*#^9 + 
     5268008474800769881312752328506*q^13*#^9 - 
     3740671583254320105183080554908*q^14*#^9 + 
     2394286974182522382197589399150*q^15*#^9 - 
     1386003035050307341822574762904*q^16*#^9 + 
     727571316074654371569556958334*q^17*#^9 - 347082117184689881487740454042*
      q^18*#^9 + 150709953834653133572669105298*q^19*#^9 - 
     59637143182458589206766534962*q^20*#^9 + 21522159562868404370544728979*
      q^21*#^9 - 7086007501949613825006329754*q^22*#^9 + 
     2128346474298680466724961403*q^23*#^9 - 582919560019757123936629578*q^24*
      #^9 + 145450363629342275948887335*q^25*#^9 - 33019737672957790154678010*
      q^26*#^9 + 6807266184131707422358602*q^27*#^9 - 
     1271276889581461415419008*q^28*#^9 + 214384631495010524874945*q^29*#^9 - 
     32513682902564518924698*q^30*#^9 + 4411564255762778918169*q^31*#^9 - 
     531900789004998232083*q^32*#^9 + 56475443823776084691*q^33*#^9 - 
     5214747739458083346*q^34*#^9 + 411025997674277289*q^35*#^9 - 
     26818005299836392*q^36*#^9 + 1362964612363722*q^37*#^9 - 
     45400206982257*q^38*#^9 + 92224400688*q^39*#^9 + 108410419602*q^40*#^9 - 
     8299853082*q^41*#^9 + 365987079*q^42*#^9 - 10431909*q^43*#^9 + 
     180549*q^44*#^9 - 1458*q^45*#^9 + 20526135874330166162261091*#^10 - 
     276500358609460681412079999*q*#^10 + 1813003177763535379994971521*q^2*
      #^10 - 7711616436619681334297287251*q^3*#^10 + 
     23925574609343885739375383625*q^4*#^10 - 57720931567625633809251175119*
      q^5*#^10 + 112725609720383031311739274389*q^6*#^10 - 
     183180482762372512764559619616*q^7*#^10 + 252667946689323147739017942651*
      q^8*#^10 - 300291459360337408237803620766*q^9*#^10 + 
     311096378853233579618462615760*q^10*#^10 - 
     283520978624669953405128561243*q^11*#^10 + 
     228982299678978449654492041995*q^12*#^10 - 
     164862831321897734214177950223*q^13*#^10 + 
     106326241497976230176132064312*q^14*#^10 - 61666950077962564093999890579*
      q^15*#^10 + 32264572665225632486620556718*q^16*#^10 - 
     15266703953491440601126691790*q^17*#^10 + 6545567307334539139760090178*
      q^18*#^10 - 2546514670656378576149056746*q^19*#^10 + 
     899811163089861076540568043*q^20*#^10 - 288920855014058028317439780*q^21*
      #^10 + 84305768265434383611320079*q^22*#^10 - 
     22347482755725306749428245*q^23*#^10 + 5377053155439217070172177*q^24*
      #^10 - 1172886835909967990643771*q^25*#^10 + 231526503598169434537602*
      q^26*#^10 - 41264631454002914767455*q^27*#^10 + 
     6620948610383692505610*q^28*#^10 - 952907245696871175663*q^29*#^10 + 
     122469170364734877162*q^30*#^10 - 13978601526971309652*q^31*#^10 + 
     1407433903142146938*q^32*#^10 - 123962015143081152*q^33*#^10 + 
     9451536233019102*q^34*#^10 - 615594456428247*q^35*#^10 + 
     33663945698937*q^36*#^10 - 1510362652014*q^37*#^10 + 
     53836466157*q^38*#^10 - 1454049360*q^39*#^10 + 27583389*q^40*#^10 - 
     319761*q^41*#^10 + 1620*q^42*#^10 - 1375835754849608462377680*#^11 + 
     17052449057251756948066293*q*#^11 - 102723412231489294218967398*q^2*
      #^11 + 400790619457742319830949591*q^3*#^11 - 
     1138744904058485450276099625*q^4*#^11 + 2511567838888230876562912446*q^5*
      #^11 - 4476076062908371202334653667*q^6*#^11 + 
     6625036260147843218076353325*q^7*#^11 - 8306421400019385126803865663*q^8*
      #^11 + 8954177904071312822125437888*q^9*#^11 - 
     8394557637344411485065605679*q^10*#^11 + 6906198405493630900381052412*
      q^11*#^11 - 5021796731046159579868038456*q^12*#^11 + 
     3245996342157177936702104217*q^13*#^11 - 1873701507648088005610763808*
      q^14*#^11 + 969401737204177977315406575*q^15*#^11 - 
     450818616183090560545186719*q^16*#^11 + 188859938326589394174433401*q^17*
      #^11 - 71383371612876216152812044*q^18*#^11 + 
     24367377596543510566710582*q^19*#^11 - 7515885373065862482479598*q^20*
      #^11 + 2094558406580810383394157*q^21*#^11 - 527112254234466330408189*
      q^22*#^11 + 119657065029539833978056*q^23*#^11 - 
     24461274083015539279431*q^24*#^11 + 4493016771620663608893*q^25*#^11 - 
     739310245158136205115*q^26*#^11 + 108569765172522088980*q^27*#^11 - 
     14162378874078134025*q^28*#^11 + 1631393021201024961*q^29*#^11 - 
     164739643615605375*q^30*#^11 + 14449981956897042*q^31*#^11 - 
     1088177849856315*q^32*#^11 + 69300379955754*q^33*#^11 - 
     3658025575197*q^34*#^11 + 155657217753*q^35*#^11 - 
     5127211386*q^36*#^11 + 122570604*q^37*#^11 - 1890054*q^38*#^11 + 
     14094*q^39*#^11 + 65760707418316544168505*#^12 - 
     742767920632548041844123*q*#^12 + 4070211133253539825092411*q^2*#^12 - 
     14418670001948493193682928*q^3*#^12 + 37122026544253459419602211*q^4*
      #^12 - 74034997678707623743365639*q^5*#^12 + 
     119044901656644280700897511*q^6*#^12 - 158596768484646462854739756*q^7*
      #^12 + 178530817111703080972576635*q^8*#^12 - 
     172320967857427898781299844*q^9*#^12 + 144229011217800264280293474*q^10*
      #^12 - 105599787306958188156812952*q^11*#^12 + 
     68102553440872996115163438*q^12*#^12 - 38896707929542389882336969*q^13*
      #^12 + 19758675016061679311705355*q^14*#^12 - 
     8956067174983860260813913*q^15*#^12 + 3631138785039228321552366*q^16*
      #^12 - 1319044231580155924392867*q^17*#^12 + 429726767344588330801920*
      q^18*#^12 - 125598162051151506962901*q^19*#^12 + 
     32922593432361183654051*q^20*#^12 - 7732192167010790548323*q^21*#^12 + 
     1624380911338199605026*q^22*#^12 - 304510729114231175649*q^23*#^12 + 
     50772977958495623745*q^24*#^12 - 7497856380835364223*q^25*#^12 + 
     975356073855790821*q^26*#^12 - 111000248759444451*q^27*#^12 + 
     10955215566081360*q^28*#^12 - 927212314786791*q^29*#^12 + 
     66318863677770*q^30*#^12 - 3930776787033*q^31*#^12 + 
     187875788022*q^32*#^12 - 6957502542*q^33*#^12 + 187297623*q^34*#^12 - 
     3260304*q^35*#^12 + 27540*q^36*#^12 - 2213058148160890065435*#^13 + 
     22520754949195041228963*q*#^13 - 110944534974800844932964*q^2*#^13 + 
     352518320927837009008566*q^3*#^13 - 812097003978292931614458*q^4*#^13 + 
     1445505293089036396382337*q^5*#^13 - 2068762098847927944899511*q^6*
      #^13 + 2445877389711432759754104*q^7*#^13 - 2435665694905040448622983*
      q^8*#^13 + 2072603185119759779963847*q^9*#^13 - 
     1523643607148232703493565*q^10*#^13 + 975836543697953172439638*q^11*
      #^13 - 548051432055809919713325*q^12*#^13 + 271256761836689184785271*
      q^13*#^13 - 118761974108995282978821*q^14*#^13 + 
     46118199737712394987575*q^15*#^13 - 15911705603944950137787*q^16*#^13 + 
     4881857311845838958268*q^17*#^13 - 1331957944521754468410*q^18*#^13 + 
     322912620186178542969*q^19*#^13 - 69445559315711249736*q^20*#^13 + 
     13214076551617737960*q^21*#^13 - 2216509600195524129*q^22*#^13 + 
     326145007685916216*q^23*#^13 - 41828379638538891*q^24*#^13 + 
     4636934011251570*q^25*#^13 - 439520093957817*q^26*#^13 + 
     35115876832212*q^27*#^13 - 2319688693800*q^28*#^13 + 
     123326939403*q^29*#^13 - 5071713426*q^30*#^13 + 151408494*q^31*#^13 - 
     2919564*q^32*#^13 + 27297*q^33*#^13 + 52313543300003532849*#^14 - 
     473257446974339163966*q*#^14 + 2067153854130064837863*q^2*#^14 - 
     5807566706415396069816*q^3*#^14 + 11794536319389492508650*q^4*#^14 - 
     18449128435839436796823*q^5*#^14 + 23124136463306226196299*q^6*#^14 - 
     23855032351038180196287*q^7*#^14 + 20644373588007254246767*q^8*#^14 - 
     15199247358982923796967*q^9*#^14 + 9620636168957427952143*q^10*#^14 - 
     5276963929613368740439*q^11*#^14 + 2523082791658430789875*q^12*#^14 - 
     1056118070468958747462*q^13*#^14 + 388150907193555616771*q^14*#^14 - 
     125471432084030992686*q^15*#^14 + 35695000579935667425*q^16*#^14 - 
     8932559824060188944*q^17*#^14 + 1963143838745226406*q^18*#^14 - 
     377845658830693185*q^19*#^14 + 63423548087302105*q^20*#^14 - 
     9231007453617000*q^21*#^14 + 1155935447293794*q^22*#^14 - 
     123255532135683*q^23*#^14 + 11036881782492*q^24*#^14 - 
     814417705671*q^25*#^14 + 48223807335*q^26*#^14 - 2202891228*q^27*#^14 + 
     72878121*q^28*#^14 - 1554039*q^29*#^14 + 16038*q^30*#^14 - 
     867683721739798134*#^15 + 6866403337610849466*q*#^15 - 
     26150307217565161653*q^2*#^15 + 63835184032819101207*q^3*#^15 - 
     112223369037559008924*q^4*#^15 + 151340381137492470990*q^5*#^15 - 
     162818715654685096704*q^6*#^15 + 143476127649235350705*q^7*#^15 - 
     105499645030282564302*q^8*#^15 + 65608828564750745610*q^9*#^15 - 
     34848677281571102520*q^10*#^15 + 15922794046592306052*q^11*#^15 - 
     6289641437396299806*q^12*#^15 + 2154721657658486265*q^13*#^15 - 
     641223454543123032*q^14*#^15 + 165777383975690877*q^15*#^15 - 
     37182144894605856*q^16*#^15 + 7213448567422521*q^17*#^15 - 
     1204701145860474*q^18*#^15 + 172005961996155*q^19*#^15 - 
     20795176997493*q^20*#^15 + 2100861470673*q^21*#^15 - 
     174135739140*q^22*#^15 + 11537270145*q^23*#^15 - 587675457*q^24*#^15 + 
     21613041*q^25*#^15 - 510948*q^26*#^15 + 5832*q^27*#^15 + 
     10061702895033783*#^16 - 68225937457798296*q*#^16 + 
     221712131965516101*q^2*#^16 - 459723579672369402*q^3*#^16 + 
     683124925677773556*q^4*#^16 - 774468228213974169*q^5*#^16 + 
     696302456675695497*q^6*#^16 - 509390023460074255*q^7*#^16 + 
     308674166262027368*q^8*#^16 - 156891064619206279*q^9*#^16 + 
     67475578169106019*q^10*#^16 - 24698696973401864*q^11*#^16 + 
     7720635523444738*q^12*#^16 - 2063548869667346*q^13*#^16 + 
     471177887002726*q^14*#^16 - 91632322928804*q^15*#^16 + 
     15095142510639*q^16*#^16 - 2088865105881*q^17*#^16 + 
     239874115671*q^18*#^16 - 22464010959*q^19*#^16 + 1672746900*q^20*#^16 - 
     95324130*q^21*#^16 + 3906513*q^22*#^16 - 102555*q^23*#^16 + 
     1296*q^24*#^16 - 80495396213220*#^17 + 454808113719147*q*#^17 - 
     1224603318057669*q^2*#^17 + 2090931795744102*q^3*#^17 - 
     2541033013505361*q^4*#^17 + 2338191139079100*q^5*#^17 - 
     1691787346854681*q^6*#^17 + 986511675156384*q^7*#^17 - 
     471320658565563*q^8*#^17 + 186526393274082*q^9*#^17 - 
     61561977215904*q^10*#^17 + 17001251000760*q^11*#^17 - 
     3929552946486*q^12*#^17 + 757963562271*q^13*#^17 - 
     121242938010*q^14*#^17 + 15915432048*q^15*#^17 - 1687232844*q^16*#^17 + 
     141008661*q^17*#^17 - 8950671*q^18*#^17 + 405846*q^19*#^17 - 
     11718*q^20*#^17 + 162*q^21*#^17 + 431883229995*#^18 - 
     1953516829887*q*#^18 + 4177975278798*q^2*#^18 - 5616549292617*q^3*#^18 + 
     5320823428516*q^4*#^18 - 3773596535446*q^5*#^18 + 
     2077010237957*q^6*#^18 - 907350741936*q^7*#^18 + 318958006765*q^8*#^18 - 
     90892818193*q^9*#^18 + 21042779579*q^10*#^18 - 3946812465*q^11*#^18 + 
     594892602*q^12*#^18 - 71011017*q^13*#^18 + 6556017*q^14*#^18 - 
     450822*q^15*#^18 + 21681*q^16*#^18 - 648*q^17*#^18 + 9*q^18*#^18 - 
     1471463820*#^19 + 5004176067*q*#^19 - 7954750017*q^2*#^19 + 
     7842175788*q^3*#^19 - 5361708945*q^4*#^19 + 2691706548*q^5*#^19 - 
     1024018905*q^6*#^19 + 300105201*q^7*#^19 - 68121921*q^8*#^19 + 
     11924463*q^9*#^19 - 1585101*q^10*#^19 + 155205*q^11*#^19 - 
     10584*q^12*#^19 + 450*q^13*#^19 - 9*q^14*#^19 + 2885223*#^20 - 
     6570699*q*#^20 + 6857013*q^2*#^20 - 4324454*q^3*#^20 + 
     1828163*q^4*#^20 - 542254*q^5*#^20 + 114492*q^6*#^20 - 17025*q^7*#^20 + 
     1710*q^8*#^20 - 105*q^9*#^20 + 3*q^10*#^20 - 2643*#^21 + 3015*q*#^21 - 
     1452*q^2*#^21 + 372*q^3*#^21 - 51*q^4*#^21 + 3*q^5*#^21 + #^22&, #^m&] + 

(* l=2 *)
(-3 + q)q RootSum[
    -7236 + 20628*q - 24984*q^2 + 16882*q^3 - 6985*q^4 + 1816*q^5 - 
     290*q^6 + 26*q^7 - q^8 + 1656*# - 3120*q*# + 2392*q^2*# - 953*q^3*# + 
     207*q^4*# - 23*q^5*# + q^6*# - 93*#^2 + 91*q*#^2 - 29*q^2*#^2 + 
     3*q^3*#^2 + #^3&, #^m&] + 
 
((-2 + q)(-1 + q)/2) RootSum[
     16356503715840 - 164012218122240*q + 812260721000448*q^2 - 
     2636555803508736*q^3 + 6274991512829952*q^4 - 11611900282097664*q^5 + 
     17305244782797312*q^6 - 21252230725669632*q^7 + 21851665152468096*q^8 - 
     19027682223377344*q^9 + 14150134029202656*q^10 - 9042660124345232*q^11 + 
     4987965389783608*q^12 - 2381982496791572*q^13 + 986445856782544*q^14 - 
     354426614762924*q^15 + 110398976859514*q^16 - 29750683790663*q^17 + 
     6912079566623*q^18 - 1377409472009*q^19 + 233741723331*q^20 - 
     33447638522*q^21 + 3982434390*q^22 - 387333406*q^23 + 29979232*q^24 - 
     1775995*q^25 + 75627*q^26 - 2061*q^27 + 27*q^28 + 27501656150016*#^2 - 
     220782570061824*q*#^2 + 851674145891328*q^2*#^2 - 
     2100605188202496*q^3*#^2 + 3718416021879744*q^4*#^2 - 
     5026566520150272*q^5*#^2 + 5390564383386000*q^6*#^2 - 
     4703067548471152*q^7*#^2 + 3396490982547396*q^8*#^2 - 
     2055062728451560*q^9*#^2 + 1050448015135307*q^10*#^2 - 
     456068452603223*q^11*#^2 + 168695063333193*q^12*#^2 - 
     53207972813413*q^13*#^2 + 14293814269665*q^14*#^2 - 
     3259763207230*q^15*#^2 + 627509034576*q^16*#^2 - 101093189534*q^17*#^2 + 
     13462693045*q^18*#^2 - 1456191503*q^19*#^2 + 124720697*q^20*#^2 - 
     8140341*q^21*#^2 + 380439*q^22*#^2 - 11340*q^23*#^2 + 162*q^24*#^2 + 
     182066268672*#^4 - 1126627854336*q*#^4 + 3313086964416*q^2*#^4 - 
     6159468124944*q^3*#^4 + 8124667858248*q^4*#^4 - 8088724484348*q^5*#^4 + 
     6312066438490*q^6*#^4 - 3957112291816*q^7*#^4 + 2025972997788*q^8*#^4 - 
     856205644290*q^9*#^4 + 300548844193*q^10*#^4 - 87836619270*q^11*#^4 + 
     21344648595*q^12*#^4 - 4290293201*q^13*#^4 + 706344686*q^14*#^4 - 
     93771115*q^15*#^4 + 9799330*q^16*#^4 - 776545*q^17*#^4 + 
     43875*q^18*#^4 - 1575*q^19*#^4 + 27*q^20*#^4 + 311212908*#^6 - 
     1341544896*q*#^6 + 2683146303*q^2*#^6 - 3302717105*q^3*#^6 + 
     2797761310*q^4*#^6 - 1727002698*q^5*#^6 + 801802730*q^6*#^6 - 
     284659025*q^7*#^6 + 77713245*q^8*#^6 - 16245814*q^9*#^6 + 
     2561371*q^10*#^6 - 295491*q^11*#^6 + 23590*q^12*#^6 - 1167*q^13*#^6 + 
     27*q^14*#^6 + 37107*#^8 - 78042*q*#^8 + 77238*q^2*#^8 - 46171*q^3*#^8 + 
     17938*q^4*#^8 - 4585*q^5*#^8 + 748*q^6*#^8 - 71*q^7*#^8 + 3*q^8*#^8 + 
     #^10&, #^m&] + 
 
((-3 + q)q/2) RootSum[
     163732703145984 - 1695349402011648*q + 8419512621088512*q^2 - 
     26703327696738048*q^3 + 60757778176699392*q^4 - 105613588936601856*q^5 + 
     145839137231515392*q^6 - 164228021045573376*q^7 + 
     153621724496962688*q^8 - 120971979749791680*q^9 + 
     80979286970834368*q^10 - 46406608104852160*q^11 + 
     22878941924501248*q^12 - 9734214939992704*q^13 + 3579702058872960*q^14 - 
     1137889351266304*q^15 + 312205669262464*q^16 - 73716186616704*q^17 + 
     14906819110784*q^18 - 2563890470912*q^19 + 371473515008*q^20 - 
     44743196544*q^21 + 4398804352*q^22 - 343889408*q^23 + 20562432*q^24 - 
     883136*q^25 + 24256*q^26 - 320*q^27 - 224983299382272*# + 
     2048495109765120*q*# - 8939199264528384*q^2*# + 
     24893429508347904*q^3*# - 49691416927957632*q^4*# + 
     75714163652429568*q^5*# - 91553801469716864*q^6*# + 
     90176719851529728*q^7*# - 73681598323122176*q^8*# + 
     50600911088688128*q^9*# - 29484359905555840*q^10*# + 
     14674343971221568*q^11*# - 6266092104488096*q^12*# + 
     2301567354669088*q^13*# - 727802284769888*q^14*# + 
     197979256914048*q^15*# - 46211635165600*q^16*# + 9214996471456*q^17*# - 
     1559453855840*q^18*# + 221870935360*q^19*# - 26193982304*q^20*# + 
     2519720800*q^21*# - 192413088*q^22*# + 11218432*q^23*# - 468960*q^24*# + 
     12512*q^25*# - 160*q^26*# + 115882932144384*#^2 - 
     918652235659776*q*#^2 + 3484584643564800*q^2*#^2 - 
     8419972113488640*q^3*#^2 + 14555862542166208*q^4*#^2 - 
     19165114266452608*q^5*#^2 + 19975276497657920*q^6*#^2 - 
     16909003954032640*q^7*#^2 + 11832949460511712*q^8*#^2 - 
     6931604264425008*q^9*#^2 + 3428518943145584*q^10*#^2 - 
     1440132042620688*q^11*#^2 + 515411668061072*q^12*#^2 - 
     157344675167248*q^13*#^2 + 40933379092144*q^14*#^2 - 
     9046267156352*q^15*#^2 + 1688918340256*q^16*#^2 - 
     264120322256*q^17*#^2 + 34174865872*q^18*#^2 - 3594955216*q^19*#^2 + 
     299712208*q^20*#^2 - 19057264*q^21*#^2 + 868304*q^22*#^2 - 
     25248*q^23*#^2 + 352*q^24*#^2 - 28315590018048*#^3 + 
     193034990626560*q*#^3 - 627773535525888*q^2*#^3 + 
     1296345362676864*q^3*#^3 - 1908342040109984*q^4*#^3 + 
     2131102735628480*q^5*#^3 - 1875418247845952*q^6*#^3 + 
     1333502192066240*q^7*#^3 - 779215308825184*q^8*#^3 + 
     378523065567296*q^9*#^3 - 154013571355360*q^10*#^3 + 
     52713600786880*q^11*#^3 - 15199571798608*q^12*#^3 + 
     3687833064408*q^13*#^3 - 749917766408*q^14*#^3 + 126893418144*q^15*#^3 - 
     17668221184*q^16*#^3 + 1990976016*q^17*#^3 - 177162448*q^18*#^3 + 
     11988384*q^19*#^3 - 580016*q^20*#^3 + 17880*q^21*#^3 - 264*q^22*#^3 + 
     3501578370816*#^4 - 20201186381184*q*#^4 + 55316744747424*q^2*#^4 - 
     95660698660256*q^3*#^4 + 117237432539952*q^4*#^4 - 
     108290579927552*q^5*#^4 + 78256599688160*q^6*#^4 - 
     45323369070432*q^7*#^4 + 21373604694856*q^8*#^4 - 
     8290657224212*q^9*#^4 + 2660455650420*q^10*#^4 - 707728481476*q^11*#^4 + 
     155842234920*q^12*#^4 - 28259746004*q^13*#^4 + 4180055988*q^14*#^4 - 
     496737368*q^15*#^4 + 46328040*q^16*#^4 - 3269312*q^17*#^4 + 
     164288*q^18*#^4 - 5244*q^19*#^4 + 80*q^20*#^4 - 227154531456*#^5 + 
     1082740344768*q*#^5 - 2429715246592*q^2*#^5 + 3413338831072*q^3*#^5 - 
     3366094372120*q^4*#^5 + 2475867681168*q^5*#^5 - 1408309096312*q^6*#^5 + 
     633694548752*q^7*#^5 - 228752323600*q^8*#^5 + 66761870128*q^9*#^5 - 
     15794375704*q^10*#^5 + 3022094780*q^11*#^5 - 464176090*q^12*#^5 + 
     56435984*q^13*#^5 - 5308388*q^14*#^5 + 372260*q^15*#^5 - 
     18290*q^16*#^5 + 560*q^17*#^5 - 8*q^18*#^5 + 7589539808*#^6 - 
     28808194016*q*#^6 + 50838803280*q^2*#^6 - 55395249072*q^3*#^6 + 
     41724860740*q^4*#^6 - 23038200088*q^5*#^6 + 9644999012*q^6*#^6 - 
     3122370776*q^7*#^6 + 789562938*q^8*#^6 - 156338937*q^9*#^6 + 
     24115125*q^10*#^6 - 2856139*q^11*#^6 + 252481*q^12*#^6 - 
     15796*q^13*#^6 + 628*q^14*#^6 - 12*q^15*#^6 - 119944512*#^7 + 
     340568144*q*#^7 - 441636544*q^2*#^7 + 346135096*q^3*#^7 - 
     182642654*q^4*#^7 + 68314612*q^5*#^7 - 18544792*q^6*#^7 + 
     3671592*q^7*#^7 - 523926*q^8*#^7 + 52192*q^9*#^7 - 3406*q^10*#^7 + 
     128*q^11*#^7 - 2*q^12*#^7 + 787456*#^8 - 1441728*q*#^8 + 
     1168255*q^2*#^8 - 547447*q^3*#^8 + 162445*q^4*#^8 - 31327*q^5*#^8 + 
     3849*q^6*#^8 - 277*q^7*#^8 + 9*q^8*#^8 - 1916*#^9 + 1628*q*#^9 - 
     552*q^2*#^9 + 90*q^3*#^9 - 6*q^4*#^9 + #^10&, #^m&] + 
 
((-2 + q)(-1 + q)/2) RootSum[
     1726702345134695009631177415297265625 - 
     9914815827376513942677841616266406250*q - 
     203388559954606734009372422028409921875*q^2 + 
     2894968992996515532125868141789680625000*q^3 - 
     11089677147489656808509635427729695500000*q^4 - 
     72480008924188244853501095705577670312500*q^5 + 
     1267741178732007799383029946412586606550000*q^6 - 
     9472527448462959773435907880132491742856250*q^7 + 
     48745334208243268932004721170172530978256250*q^8 - 
     193648812030939280907671296992781601676118750*q^9 + 
     623992806349933270025515072113496506958227000*q^10 - 
     1673041941842469010048707373854624810160527750*q^11 + 
     3778463065989726448549977284868859782034932450*q^12 - 
     7196055978357939977724440933724733221295462950*q^13 + 
     11397265219466389015674468777881481544925266215*q^14 - 
     14326619820453671447360048649995152860797771550*q^15 + 
     12073618134372404673628878028989155742944502516*q^16 + 
     291147537992904868340397212221831869872281986*q^17 - 
     26337803383498235141074520677194977323031245557*q^18 + 
     64992551601067156083449081934607087024289724474*q^19 - 
     108105077663981855914727962100442057732684411633*q^20 + 
     140923424730359228791971708196194891212165782926*q^21 - 
     146388842711417408311640554397453506803754720374*q^22 + 
     111977630751897501714744240418162651622411293788*q^23 - 
     35943529385888533557325142840613880110031433073*q^24 - 
     70361160320958306940600563325871027853466164846*q^25 + 
     185565889575163091173561315195415651034249612024*q^26 - 
     285459758484999174226049646339740622709102281822*q^27 + 
     350950689993141530060160546669011506346703193821*q^28 - 
     373384945623808274300225923404505707446742891144*q^29 + 
     355458367930412188072234892328406366732615345752*q^30 - 
     308191490624906021654124365213352886708807193178*q^31 + 
     245987595131663943344395088358447483325973015217*q^32 - 
     182039050521616704135760569687511893082357201524*q^33 + 
     125536440401069477565741487322312077153369365663*q^34 - 
     80976262665874655465087346441556042719681513738*q^35 + 
     48998016442333781314437446873156828842015516002*q^36 - 
     27875055860938000162988954697498841297769286582*q^37 + 
     14936784683819853937191589295555822516460735207*q^38 - 
     7549892195332088439141299816729537842224215364*q^39 + 
     3604017832418775969092990094689554947023677848*q^40 - 
     1626373856729234032011042901746576322946317848*q^41 + 
     694362518609683438383308556479371748053408329*q^42 - 
     280647977291149036506684405420659519722171716*q^43 + 
     107439886369131507238810397308846340288344227*q^44 - 
     38972904100029894033354778317960343558773912*q^45 + 
     13398973736716625988308900498499073493428317*q^46 - 
     4366824389182953415917778720689000926166582*q^47 + 
     1349204691812177178369225330166948625155872*q^48 - 
     395185372669731450359547785101963510870326*q^49 + 
     109720919445983080386590417223086370860130*q^50 - 
     28870913495130766236487742962745775497616*q^51 + 
     7197695532373465347680375639333887877208*q^52 - 
     1699533148153485245471665574777094523086*q^53 + 
     379901976283924475582626178798372616720*q^54 - 
     80349202905697675008597737092216685940*q^55 + 
     16068675674179754170192984048206130143*q^56 - 
     3036289388384258525020822622081164998*q^57 + 
     541626175418742800278440991511622714*q^58 - 
     91122909805388286559525966359804558*q^59 + 
     14442750319041454249889684043418611*q^60 - 
     2153918455216630059332927098360224*q^61 + 
     301829556602962908003521583556254*q^62 - 
     39679808611890288824202584954574*q^63 + 4885306762594246126937769923388*
      q^64 - 562178107840655151094635897606*q^65 + 
     60332896767060177398983200582*q^66 - 6023484056999497606227343242*q^67 + 
     557862002456975147728041390*q^68 - 47774413425998860477599510*q^69 + 
     3769279382267443703240991*q^70 - 272823051507844025066058*q^71 + 
     18027579491500363188480*q^72 - 1081286682491367833526*q^73 + 
     58472472615184448829*q^74 - 2827791712649517066*q^75 + 
     121099419698697531*q^76 - 4536431779978458*q^77 + 146350732630518*q^78 - 
     3983773557924*q^79 + 88969462182*q^80 - 1565174664*q^81 + 
     20336913*q^82 - 173502*q^83 + 729*q^84 + 
     14018422802879218267878788706918046875*# - 
     344181810464878864563722752709068125000*q*# + 
     2753218545606395470501715223045231750000*q^2*# + 
     5450201841587540179121599608820765828125*q^3*# - 
     321510836636335860490172601509466686371875*q^4*# + 
     3605621309771011182637176614464092785906250*q^5*# - 
     25431679033473119963148879167640720130762500*q^6*# + 
     133326689736999454818556875159748182549693750*q^7*# - 
     555815602153731087958964317273949352389280000*q^8*# + 
     1911294215911069468757171724251938836027183750*q^9*# - 
     5544723264308634732371489893274745489484758225*q^10*# + 
     13764619804384872493729251623573713565118598575*q^11*# - 
     29479680312856017326470720171520209788660011340*q^12*# + 
     54600270261552251030282811464000718990924016365*q^13*# - 
     87014069616143458464098284028967667447668884559*q^14*# + 
     117160233906155178219352122702534559160900208570*q^15*# - 
     126666471429651122951532679869669224310834512541*q^16*# + 
     91865144116053278793853381520863439592160586475*q^17*# + 
     6906495871117807298967303316369674464686094079*q^18*# - 
     173153751759001957809203556021706624112027408355*q^19*# + 
     385574193582414291778644100439182482786634872744*q^20*# - 
     599297955126278603735436540614717081771566692630*q^21*# + 
     758949543640469620421832363781541672100932261946*q^22*# - 
     818749694808012017570100739015751161317912402171*q^23*# + 
     760262486888505692688079281419411635110759135099*q^24*# - 
     599150901531267049572623027106434693796383271159*q^25*# + 
     378079238934494127935750599434819648559315177830*q^26*# - 
     149982909184371181161853436666394065319805024116*q^27*# - 
     39965610100932115593817100789939854235073758964*q^28*# + 
     166146749144839271330161840091915184240797633082*q^29*# - 
     224841725171053176391300399968374880160569512061*q^30*# + 
     228770545842060931015010853001275208078464228540*q^31*# - 
     198188235934135623545072740459204507618608216819*q^32*# + 
     152842831692107188238773566291448686779007559320*q^33*# - 
     107208811344030616681907606707902433276653641367*q^34*# + 
     69237069266042116011132233952102608244296170260*q^35*# - 
     41487757130001919291864507923016778827064065998*q^36*# + 
     23187207405422019166889759372351547294366218283*q^37*# - 
     12132457848922885098220244832903830741752679814*q^38*# + 
     5959706124892872734223751031769783699654485358*q^39*# - 
     2754176060268503315725374885699803988435581937*q^40*# + 
     1199379096580293164574878127095620913532452415*q^41*# - 
     492799352512000452630387721062655092754986018*q^42*# + 
     191232595785461589805694069267000290900342692*q^43*# - 
     70139563850601569370237318217365501323404629*q^44*# + 
     24328946262062616055525813122547288889635989*q^45*# - 
     7984040886736298037426855904950367471233636*q^46*# + 
     2479593121545766599858492114798197119428801*q^47*# - 
     728887202580496403730311853403968381572559*q^48*# + 
     202803682704544696637323194980863488115572*q^49*# - 
     53406324116877564780665400612464010805323*q^50*# + 
     13308553429745657830751270898312634643328*q^51*# - 
     3137368662135462762013559140682659686294*q^52*# + 
     699402966870024917824405132688716348218*q^53*# - 
     147367677597234699931082797260615180192*q^54*# + 
     29331163631790003798129548358011829483*q^55*# - 
     5510614313175188499530257498972217217*q^56*# + 
     976461714077595873050821940591010993*q^57*# - 
     163035382721600288101351645861360812*q^58*# + 
     25621761006314885241831823827804234*q^59*# - 
     3785319837758042237619860253685380*q^60*# + 
     525000364728858705273305760058986*q^61*# - 
     68249650531502335852171823787351*q^62*# + 
     8301563794259611530522534435168*q^63*# - 942923453093392589551283088870*
      q^64*# + 99788080355225743259641175334*q^65*# - 
     9814522955522663567389829211*q^66*# + 894549558015142882999163361*q^67*
      # - 75312893471807080426451265*q^68*# + 5835068187358232572049583*q^69*
      # - 414259555259613472385904*q^70*# + 26815825699086485394612*q^71*# - 
     1573541022315939115761*q^72*# + 83128475615561170857*q^73*# - 
     3921333828946636815*q^74*# + 163524962278875087*q^75*# - 
     5954016537712071*q^76*# + 186320490660882*q^77*# - 
     4908519176985*q^78*# + 105826078881*q^79*# - 1792172142*q^80*# + 
     22344579*q^81*# - 182250*q^82*# + 729*q^83*# + 
     13370879683468043236983225124766812500*#^2 - 
     1178968403567316371573402147198077875000*q*#^2 + 
     30251325888577302985026958768198864284375*q^2*#^2 - 
     424247503518718743011916237049406471821875*q^3*#^2 + 
     3977658068775369539310673494087932067993750*q^4*#^2 - 
     27521516162645154936131007399766286864681250*q^5*#^2 + 
     148947712275655708117390201252939948452549375*q^6*#^2 - 
     654979437271167370806010325066233298576471250*q^7*#^2 + 
     2403011317694435085959225446991049502968096000*q^8*#^2 - 
     7498096108640306601036863699683225259197560000*q^9*#^2 + 
     20182318689665330489452796795579368065936535530*q^10*#^2 - 
     47354005080822585542280749895500094570967366245*q^11*#^2 + 
     97572866697398346119708094186944287074804813366*q^12*#^2 - 
     177375626136782481671095005777675329026536859038*q^13*#^2 + 
     284935314006495645673987444108136826071371159080*q^14*#^2 - 
     403524750662621948771003340094890919675468180797*q^15*#^2 + 
     499464083585798291752770320045086598881400439711*q^16*#^2 - 
     528935209673549928551388454539512462424041711763*q^17*#^2 + 
     453961739274024376838677922319489805029799289241*q^18*#^2 - 
     261614586024415568893758108770726089706763584721*q^19*#^2 - 
     23662551567058698140569382821711519304788556535*q^20*#^2 + 
     342978307105679192241446409699708903568363707669*q^21*#^2 - 
     621917258912813593175663542251377839705891492212*q^22*#^2 + 
     797223289713523372527252762999325377249742366449*q^23*#^2 - 
     838565776495445875942518763044312694303121638824*q^24*#^2 + 
     755680121371641102559467792127415108527871829654*q^25*#^2 - 
     589325892792212650249551032383401018072777204873*q^26*#^2 + 
     392473157947286988084325852204106971070946462567*q^27*#^2 - 
     211413957636259014590150459548126835371904761434*q^28*#^2 + 
     74251023639134259373018359591619021152945297672*q^29*#^2 + 
     11016212304332622449791012745262732610742109855*q^30*#^2 - 
     51281499811506874274589799802785574546388013632*q^31*#^2 + 
     60475376229065832831906594264510859836169591530*q^32*#^2 - 
     52852341817015973048018835664576259662235968704*q^33*#^2 + 
     39197432845149096265662982913439832720741269438*q^34*#^2 - 
     25854587108186950875189424656705002179835992452*q^35*#^2 + 
     15507724860831558360938096537118911038030968393*q^36*#^2 - 
     8564236622648611213752086106051463288222922364*q^37*#^2 + 
     4388544319617795874871551617950850439527909249*q^38*#^2 - 
     2097448494090297746265947093134898181850091685*q^39*#^2 + 
     938384876705049465591195132146468291965753062*q^40*#^2 - 
     394038615508044915704318444362884194144680587*q^41*#^2 + 
     155603455576326925861600649050408584299623878*q^42*#^2 - 
     57871541187846467889002630270723023868766042*q^43*#^2 + 
     20293628772479189760176632093119862131199641*q^44*#^2 - 
     6715252165441312320066072175901405538043557*q^45*#^2 + 
     2098124339979288484640726231006414612924262*q^46*#^2 - 
     619213381653364007659289417696529693162366*q^47*#^2 + 
     172659569557765402496526294129576592586589*q^48*#^2 - 
     45490244350574209060443246173154275654727*q^49*#^2 + 
     11324000887087931564441930365264562528154*q^50*#^2 - 
     2662910267682856962008592276228971554131*q^51*#^2 + 
     591365059425011281708410613048956338730*q^52*#^2 - 
     123968746664948011335800106681010642851*q^53*#^2 + 
     24518194908184050172331434832744451666*q^54*#^2 - 
     4571862738538322784420604361647377063*q^55*#^2 + 
     803118046660504227313024152218435253*q^56*#^2 - 
     132782788018571450978836578049243704*q^57*#^2 + 
     20640148639764187896836800749231273*q^58*#^2 - 
     3012713345252565551818058015320911*q^59*#^2 + 
     412352704182242980474321122824679*q^60*#^2 - 
     52839329149692426013113882587346*q^61*#^2 + 
     6327681634483621662263018156199*q^62*#^2 - 
     706726162688061429220268069046*q^63*#^2 + 73448416625763715792720318125*
      q^64*#^2 - 7084548583620125830685324946*q^65*#^2 + 
     632355792851121387135196365*q^66*#^2 - 52056228361231364165047629*q^67*
      #^2 + 3937098604592162571095610*q^68*#^2 - 272363440937436003923028*
      q^69*#^2 + 17145811631961046612314*q^70*#^2 - 
     976316749172957060955*q^71*#^2 + 49929264308698921665*q^72*#^2 - 
     2273771144957432499*q^73*#^2 + 91255138221416040*q^74*#^2 - 
     3186361987295409*q^75*#^2 + 95226106491864*q^76*#^2 - 
     2384142284403*q^77*#^2 + 48564384948*q^78*#^2 - 771526215*q^79*#^2 + 
     8944101*q^80*#^2 - 67068*q^81*#^2 + 243*q^82*#^2 - 
     199440330451240185673016906747383003125*#^3 + 
     7535153101071204539859730644585194062500*q*#^3 - 
     132925262935896095323649599468620276215625*q^2*#^3 + 
     1478142404040543323942585146119496635262500*q^3*#^3 - 
     11749936346624311388340601795849319126135625*q^4*#^3 + 
     71597712757878305620672071893254869460691250*q^5*#^3 - 
     349622233019384567754535707980311005292225875*q^6*#^3 + 
     1410668386096204263424196451540093908703779250*q^7*#^3 - 
     4808566460921304848854503368730924695521561275*q^8*#^3 + 
     14079997294985262513997221432763442833664538525*q^9*#^3 - 
     35869336294302074965730016777685080394201282386*q^10*#^3 + 
     80287968644121067589647219511746364785932770370*q^11*#^3 - 
     159092743930043782273775462613823363152710150868*q^12*#^3 + 
     280625053809211464215433857208417189886808668545*q^13*#^3 - 
     442248353000640073680568354790017927457443952940*q^14*#^3 + 
     623711762462337126038430673165205870102582064033*q^15*#^3 - 
     786519056061981824279686043263226358690566097639*q^16*#^3 + 
     882850152146717723027761228660480830905199997650*q^17*#^3 - 
     872597390665679765375752985021058897988972027029*q^18*#^3 + 
     741339727342887099224377344168716939840310326046*q^19*#^3 - 
     509776622403445809424974483287889901234622589564*q^20*#^3 + 
     228668964740067229000037932562534601878448998889*q^21*#^3 + 
     39031721147332412413265781195346089385734532518*q^22*#^3 - 
     240301985129208800760069309867240032753864394798*q^23*#^3 + 
     348107714235308321937010418854945665235260505833*q^24*#^3 - 
     365220321227475249257282391198238681100024496201*q^25*#^3 + 
     316431654699734400902611516463791608449818248324*q^26*#^3 - 
     235006522182595851909904949633115967714424460498*q^27*#^3 + 
     150279324638791631976120277033990638427514951901*q^28*#^3 - 
     80755376097910016924674047981943863047686389069*q^29*#^3 + 
     33313906745384886242335280714792700809860844661*q^30*#^3 - 
     6412946785232442080669719241874583311998815662*q^31*#^3 - 
     5529883857762121204047009167806759987618034880*q^32*#^3 + 
     8621079924429342308682922764747522020307907410*q^33*#^3 - 
     7600756034694731520314900516299940630302599798*q^34*#^3 + 
     5365163691061805131480157995500903996188791842*q^35*#^3 - 
     3293063611683345286971129680976059086219489560*q^36*#^3 + 
     1817273808162710184344754207866191162391075724*q^37*#^3 - 
     917189637130173535459111505588306523590771208*q^38*#^3 + 
     427616722628111891346472181709028830200901363*q^39*#^3 - 
     185343231988813164106481188311899803247753940*q^40*#^3 + 
     75006819398095756310775880512420465702489156*q^41*#^3 - 
     28428081687272416312327383980738316405155142*q^42*#^3 + 
     10112769640101962031619383093648449714547186*q^43*#^3 - 
     3381920188898821373333585250158619799088010*q^44*#^3 + 
     1064466837295727889378996958778190550053891*q^45*#^3 - 
     315598594205517144205749062557853258244126*q^46*#^3 + 
     88188823158326357535110306070465676207227*q^47*#^3 - 
     23233333943106465814317540769512909163191*q^48*#^3 + 
     5771503208412313558433432675833766519484*q^49*#^3 - 
     1351857200209998191324701475482239079509*q^50*#^3 + 
     298506226297178191067934894827274762918*q^51*#^3 - 
     62116614281159129422940724079698936645*q^52*#^3 + 
     12175359756886502932081606381541513169*q^53*#^3 - 
     2246468564892333008584800037065629421*q^54*#^3 + 
     389873973290052758209880450763526344*q^55*#^3 - 
     63584013942599526939549761049236031*q^56*#^3 + 
     9734100604205197688082012103059285*q^57*#^3 - 
     1397067024897664027740309176284410*q^58*#^3 + 
     187706759565644162824615655063166*q^59*#^3 - 
     23570116582625788892628738619170*q^60*#^3 + 
     2760834877066079446521872926665*q^61*#^3 - 
     301009918240202280169528305396*q^62*#^3 + 30473251890359850115222116636*
      q^63*#^3 - 2856549369795466940813272311*q^64*#^3 + 
     247151603235148070121116388*q^65*#^3 - 19664945874763983160241211*q^66*
      #^3 + 1432825307144534524657734*q^67*#^3 - 95132877572972970073926*q^68*
      #^3 + 5722732400848834631256*q^69*#^3 - 309777056616882880206*q^70*
      #^3 + 14966326345175491761*q^71*#^3 - 638960222234237031*q^72*#^3 + 
     23809584178162539*q^73*#^3 - 762278893411950*q^74*#^3 + 
     20539461233232*q^75*#^3 - 452796158997*q^76*#^3 + 7838942832*q^77*#^3 - 
     99889767*q^78*#^3 + 832518*q^79*#^3 - 3402*q^80*#^3 + 
     489374420596661050971852141861516849375*#^4 - 
     15923232037648098221324976843979708783125*q*#^4 + 
     248965642062787674037126975654075997308875*q^2*#^4 - 
     2501842567539055128086102471235942358707000*q^3*#^4 + 
     18220793248306884856943811286855443585863475*q^4*#^4 - 
     102765920043851522718851249518422465279946125*q^5*#^4 + 
     468148531368253411016857678422339737191104255*q^6*#^4 - 
     1773303574198044458889721936098950578176172770*q^7*#^4 + 
     5704714643568641481235380995254883529141630324*q^8*#^4 - 
     15837151575675378743020101712193506359665423127*q^9*#^4 + 
     38413690702525714289206894056218373257995436160*q^10*#^4 - 
     82201564623424750693309907493070459420124066673*q^11*#^4 + 
     156380946459750441782344513157569125800770155591*q^12*#^4 - 
     266065811459420019948332692734256969938075047394*q^13*#^4 + 
     406673973750438289240758298530396217433684804265*q^14*#^4 - 
     560140288731723471183020182638769426637266764168*q^15*#^4 + 
     696367573646828600019349680927142684134632036544*q^16*#^4 - 
     781272927110725353812013263170841030490765510768*q^17*#^4 + 
     788992028162522480595786148861688478927310055766*q^18*#^4 - 
     712654617228560201683023256386316317435434843031*q^19*#^4 + 
     568090566037988790523860967965598955102434444293*q^20*#^4 - 
     388306370540596243136921956764988678551100893210*q^21*#^4 + 
     211458488259317818129395330122222850405189392220*q^22*#^4 - 
     68203119591257559120430675664689088304919613343*q^23*#^4 - 
     26084440847265933806207042408639691423708528513*q^24*#^4 + 
     71968601175810071518919080832578631477361146160*q^25*#^4 - 
     80978041769900603491990549035306216631072048527*q^26*#^4 + 
     68561173472606205211348050287008243477806271425*q^27*#^4 - 
     48306625030891184922432568341164608778154373461*q^28*#^4 + 
     29065426178193320146723814157306561403401362586*q^29*#^4 - 
     14806195989052711686617466206325890652825818604*q^30*#^4 + 
     6033981774982447002026358712830527832116484747*q^31*#^4 - 
     1538731466575637494395363945567433593987804570*q^32*#^4 - 
     282198656372144534698874601941252093895579684*q^33*#^4 + 
     735887940946384801494624468812821161675685044*q^34*#^4 - 
     645710807688588412082926824115871836406877798*q^35*#^4 + 
     427446103616627392840786927126282555109824770*q^36*#^4 - 
     241253723482630469887211278405554342154311378*q^37*#^4 + 
     121286269995917760716104148359020079773019293*q^38*#^4 - 
     55460810156664963807817082963205378072103323*q^39*#^4 + 
     23339633736507034265108419663462223750817339*q^40*#^4 - 
     9105126738593329602691744060246761724439286*q^41*#^4 + 
     3308557485924745875267335053102221153091551*q^42*#^4 - 
     1123512378470913003066689218990758540908775*q^43*#^4 + 
     357359292605544456987348748757735003164530*q^44*#^4 - 
     106641946612486899535227337047173646570687*q^45*#^4 + 
     29890964931020702490572757382363999677027*q^46*#^4 - 
     7875341315063428815867894959659700010816*q^47*#^4 + 
     1951252184159634635556986572648119041580*q^48*#^4 - 
     454735626715593862198682164458788794005*q^49*#^4 + 
     99677595197844127845262346983707881187*q^50*#^4 - 
     20546335525247225313915646191923590383*q^51*#^4 + 
     3981019258328150391323188872952167606*q^52*#^4 - 
     724643795580880932419555775173916546*q^53*#^4 + 
     123821405799110524848030970932480627*q^54*#^4 - 
     19842664020883358280552565995407679*q^55*#^4 + 
     2978846615032888807291808744537175*q^56*#^4 - 
     418373847364283244291855015063135*q^57*#^4 + 
     54888311742888674388945774852828*q^58*#^4 - 
     6714628902023830692656005358937*q^59*#^4 + 
     764370602486388295090807026222*q^60*#^4 - 80780927640706693174129589790*
      q^61*#^4 + 7904431792653096692667654747*q^62*#^4 - 
     713921263065945888475813803*q^63*#^4 + 59306832909405795343128867*q^64*
      #^4 - 4512811770447411216299634*q^65*#^4 + 313037089273277642725452*
      q^66*#^4 - 19683604737249945138540*q^67*#^4 + 
     1114477637172587732520*q^68*#^4 - 56364893783667966969*q^69*#^4 + 
     2521515706159142601*q^70*#^4 - 98568526841106237*q^71*#^4 + 
     3315089343330567*q^72*#^4 - 93986868531060*q^73*#^4 + 
     2184249396816*q^74*#^4 - 39952797696*q^75*#^4 + 539314038*q^76*#^4 - 
     4776327*q^77*#^4 + 20817*q^78*#^4 - 
     663438196121326393160224890575407321875*#^5 + 
     19785093618250704722076627351442185258000*q*#^5 - 
     285985260068275018296004624936599219945750*q^2*#^5 + 
     2674875033599500547829655184019033291733425*q^3*#^5 - 
     18230577273654523824718404090868782882739275*q^4*#^5 + 
     96646990067536008189465192385440271008210735*q^5*#^5 - 
     415362960644267792566248423614491134195075645*q^6*#^5 + 
     1489021179599748607156462973658077360331878724*q^7*#^5 - 
     4546034252761640961678503496337386618808867479*q^8*#^5 + 
     12007677160459103129811738844469804315472671025*q^9*#^5 - 
     27777795422193188086182747665438901802697646615*q^10*#^5 + 
     56827760136348694058534628908481587208692889267*q^11*#^5 - 
     103613160138065574738767159976424604072272713588*q^12*#^5 + 
     169416427474706766080984951473172239666523924076*q^13*#^5 - 
     249639481228079826141327741827049878084139975114*q^14*#^5 + 
     332750540252759258648693311994199998294180068851*q^15*#^5 - 
     402277101832980257311133985251657583178791938451*q^16*#^5 + 
     441762281927279992326860352741115727621516027700*q^17*#^5 - 
     440746180632144731457467387920385444083501651689*q^18*#^5 + 
     398893073283672797903879187840398067641602403469*q^19*#^5 - 
     326155589940772557512544941600273696285151394662*q^20*#^5 + 
     238940534093679617106792852576622865781670563927*q^21*#^5 - 
     154275608442064001616760524124176240724712364075*q^22*#^5 + 
     84720851396484456253680552083574764988689334786*q^23*#^5 - 
     35947976840503184775370135712704223465425862403*q^24*#^5 + 
     7275896841639223985569785779402577909437507727*q^25*#^5 + 
     5915049926684070642019305124408140261015305046*q^26*#^5 - 
     9416899501032887198097591537929212355952177471*q^27*#^5 + 
     8198173762251173788057579919539530322771323465*q^28*#^5 - 
     5548492974832364772131631826269239627690770848*q^29*#^5 + 
     3132629064395830199472971090655639642411810537*q^30*#^5 - 
     1488378846541281294561793982994687687541222182*q^31*#^5 + 
     572128755644678288351079725303406225375263796*q^32*#^5 - 
     149228059322538206057837702196227014931596527*q^33*#^5 - 
     4744883521793679222523032422294321059574760*q^34*#^5 + 
     39338893603441731185832928356011854235565819*q^35*#^5 - 
     33471843175587655205055555778479173620155642*q^36*#^5 + 
     20434371950379159661390598178433882952398593*q^37*#^5 - 
     10477817421074652914769357116676216069499116*q^38*#^5 + 
     4751413211494334153801166858671929864859160*q^39*#^5 - 
     1951184033830347983455459051004971019497857*q^40*#^5 + 
     735024346354065222411646187512138649662449*q^41*#^5 - 
     255989809332230609562641263508332967703009*q^42*#^5 + 
     82841709887482296036610894621081974919371*q^43*#^5 - 
     24994796447439633396107559487577221674396*q^44*#^5 + 
     7047381433509279175218484012392139788591*q^45*#^5 - 
     1859798200666421003596224471368004467160*q^46*#^5 + 
     459844756589469396167993918801595032946*q^47*#^5 - 
     106593513274727814217163222887201060974*q^48*#^5 + 
     23171014553745037961069265734110127916*q^49*#^5 - 
     4723358521512976100418379624240938390*q^50*#^5 + 
     902683919481280521617529638284338153*q^51*#^5 - 
     161653765460597200958758211290814316*q^52*#^5 + 
     27107596778980166298169228416657411*q^53*#^5 - 
     4252509607668331233240404418386511*q^54*#^5 + 
     623368678614816355084851073170606*q^55*#^5 - 
     85267564624372111106410098086706*q^56*#^5 + 
     10865401641370349482043517672564*q^57*#^5 - 
     1287342415813811257493242571817*q^58*#^5 + 
     141500364676664201767704896568*q^59*#^5 - 14391708641265321878352982119*
      q^60*#^5 + 1350387812729611937305630719*q^61*#^5 - 
     116490306335711589165197439*q^62*#^5 + 9201414710856034068522831*q^63*
      #^5 - 662376298674385076741784*q^64*#^5 + 43214293722163654691001*q^65*
      #^5 - 2538356176753657219647*q^66*#^5 + 133175773740972136500*q^67*
      #^5 - 6180490835991331461*q^68*#^5 + 250661018531275884*q^69*#^5 - 
     8747974401526341*q^70*#^5 + 257427514762038*q^71*#^5 - 
     6211755097659*q^72*#^5 + 118024343217*q^73*#^5 - 1655801433*q^74*#^5 + 
     15250275*q^75*#^5 - 69174*q^76*#^5 + 
     604873646896268212030058170062323123325*#^6 - 
     16851366322094867309983174391979601684275*q*#^6 + 
     228440265518379357475355792675404801383705*q^2*#^6 - 
     2010399270340700771829475842570017714614305*q^3*#^6 + 
     12927766571553160216194210672686081942661828*q^4*#^6 - 
     64814966702446637798469519347419515680627880*q^5*#^6 + 
     263975513117109767227171538022721854422608092*q^6*#^6 - 
     898399886428782607880364954084440343776191203*q^7*#^6 + 
     2608232744055261131201992457457769525305246063*q^8*#^6 - 
     6561196003100617750607180508774338035367815272*q^9*#^6 + 
     14476905630453349701910904787562629777725818593*q^10*#^6 - 
     28290380815432280561310310137534101194797122217*q^11*#^6 + 
     49347989851821303638867925103334579179796667273*q^12*#^6 - 
     77325677884770725031244352333328482643735684513*q^13*#^6 + 
     109404171170489656347605017527298667727968829738*q^14*#^6 - 
     140341300489062261427716100476939545892215320338*q^15*#^6 + 
     163743114950496039783510520490974366342192018293*q^16*#^6 - 
     174167603599552871478346914981565146529088373039*q^17*#^6 + 
     169123244195354462415467240206530492518950639638*q^18*#^6 - 
     149978326693894238374491604500275488956271601316*q^19*#^6 + 
     121350901860864236344270928533353903244900647753*q^20*#^6 - 
     89345752778750140080621388791532394869386271725*q^21*#^6 + 
     59532167384422367812743682555425929831241909609*q^22*#^6 - 
     35531705821496334293138199094923609185344761876*q^23*#^6 + 
     18620022958294102247115221074543267123830775839*q^24*#^6 - 
     8197726239323882431178264851346074805201770158*q^25*#^6 + 
     2666705121596084029531611768353829520654922574*q^26*#^6 - 
     250010381708183639315002244054178748928126769*q^27*#^6 - 
     500659299098098034893070791031886421227537126*q^28*#^6 + 
     535351033541164979722096196329557336291525501*q^29*#^6 - 
     362404334136766490777411679515329129274632863*q^30*#^6 + 
     194013933993874941308020524535646146811626266*q^31*#^6 - 
     85695989881749392590182112832040705733054359*q^32*#^6 + 
     30500936742818498493499025114888300850050277*q^33*#^6 - 
     7550225830593541854765179312670873616680405*q^34*#^6 + 
     109646226050278052901591769113217405067625*q^35*#^6 + 
     1335535710994067865686769381505157250202428*q^36*#^6 - 
     1064487273116070210578610728630137877866482*q^37*#^6 + 
     589144900624409326900550410681679275780158*q^38*#^6 - 
     271172336226945215783705408423294433867186*q^39*#^6 + 
     109813608141072311165877960384556844118522*q^40*#^6 - 
     40124573948504282386435130151902193931017*q^41*#^6 + 
     13408617512391640452893306410074964549521*q^42*#^6 - 
     4131200733401189491635928346841675327525*q^43*#^6 + 
     1179523881127816238407024433321567061282*q^44*#^6 - 
     313134302406363699585790996417444778874*q^45*#^6 + 
     77465544647316603827504813126445385431*q^46*#^6 - 
     17883722454688080901158665257745843688*q^47*#^6 + 
     3856052451023191289763243029981733138*q^48*#^6 - 
     776837548518240044025538956154601406*q^49*#^6 + 
     146225599233898892287208055944945049*q^50*#^6 - 
     25708976826891185109105878052755430*q^51*#^6 + 
     4219372076082887001522712305240036*q^52*#^6 - 
     645837591741232347003843947127816*q^53*#^6 + 
     92087463915482859950336535948273*q^54*#^6 - 
     12213602117676748349455886509968*q^55*#^6 + 
     1504129376641454862772920118866*q^56*#^6 - 
     171637827011820121132007667873*q^57*#^6 + 18103192492270692674112303006*
      q^58*#^6 - 1759775910959526162389491293*q^59*#^6 + 
     157128139115451287871532155*q^60*#^6 - 12836002061444635316696886*q^61*
      #^6 + 954925603211139970925268*q^62*#^6 - 64341376135687844946684*q^63*
      #^6 + 3900765277182068165583*q^64*#^6 - 211114710265065606513*q^65*
      #^6 + 10101775830257367171*q^66*#^6 - 422231763953716290*q^67*#^6 + 
     15180635824344675*q^68*#^6 - 460049930609949*q^69*#^6 + 
     11428794766134*q^70*#^6 - 223501827339*q^71*#^6 + 3226610970*q^72*#^6 - 
     30575124*q^73*#^6 + 142668*q^74*#^6 - 
     402765602719164674844158431296936104925*#^7 + 
     10565485517853124052019086235671688225060*q*#^7 - 
     135149674880143457381129573884912251868800*q^2*#^7 + 
     1124356920540796399917321262442283677533557*q^3*#^7 - 
     6845562546091170221461573451954309152399011*q^4*#^7 + 
     32540337058922474333388996146240803336447995*q^5*#^7 - 
     125805627053375080838799044538775839429787635*q^6*#^7 + 
     406885087341173552529683375083601432928080730*q^7*#^7 - 
     1123704730680192580844606775580830966222515022*q^8*#^7 + 
     2691577019649140950778582054531440194022916529*q^9*#^7 - 
     5660064337189213051724619787544490149699465133*q^10*#^7 + 
     10551498762213957434925849535212503422679052741*q^11*#^7 - 
     17575280096108717098312150199088239009821363194*q^12*#^7 + 
     26325696452704882236486629835236634574861388811*q^13*#^7 - 
     35648416194128378233903114339744074200272401861*q^14*#^7 + 
     43828779849262865797173770730115419987180206610*q^15*#^7 - 
     49096668167333506361822902659438949587699098928*q^16*#^7 + 
     50246456549148990889701617891584263959398741914*q^17*#^7 - 
     47075330116632094711335880842167570076301276704*q^18*#^7 + 
     40426754138863992850230015190430509889341936902*q^19*#^7 - 
     31836905171705219794289465083004596044697196580*q^20*#^7 + 
     22980116816134838523486358715693253715227460791*q^21*#^7 - 
     15175561272507888238255042654890692525719585380*q^22*#^7 + 
     9134961733063026121045935132611471373802878645*q^23*#^7 - 
     4978871602711501457079155195172974757387052314*q^24*#^7 + 
     2427480542704279193274502416476542500223076250*q^25*#^7 - 
     1034177504896344092523958168641366762791318526*q^26*#^7 + 
     365143997854462501402514523256083239723988537*q^27*#^7 - 
     90445494904021467300526813909307104567752402*q^28*#^7 + 
     756706820960292156186453806139454814129295*q^29*#^7 + 
     16677482295212447336015796935061651034164603*q^30*#^7 - 
     12992499533508993005751178322058595012931415*q^31*#^7 + 
     6840749548804659215148777530348518606404057*q^32*#^7 - 
     2834750540531672048454413105576310970763916*q^33*#^7 + 
     928267450488194015882406699762139777184154*q^34*#^7 - 
     210435948497720780466603664359180093441732*q^35*#^7 + 
     4548320859151666670923966848444428971140*q^36*#^7 + 
     28595927923148750706004966636579222345569*q^37*#^7 - 
     20559300948443891247344076041417370660111*q^38*#^7 + 
     10143709794884835415771242182481496321818*q^39*#^7 - 
     4141114468832050569009564149086962526305*q^40*#^7 + 
     1481904916698531380271177142697155698429*q^41*#^7 - 
     476935651699879034421906253270377468759*q^42*#^7 + 
     139950080827463056539703230638065030599*q^43*#^7 - 
     37744831372475290350574892597376108267*q^44*#^7 + 
     9403544131212174718926715176516895251*q^45*#^7 - 
     2171015048441680242696505050813900162*q^46*#^7 + 
     465416451209060035191669661142497092*q^47*#^7 - 
     92754559803687420577378599336826206*q^48*#^7 + 
     17194016298849939811969744930626249*q^49*#^7 - 
     2964716533753805781323546348991258*q^50*#^7 + 
     475315696620520896826827787953807*q^51*#^7 - 
     70800503545939181865717356383122*q^52*#^7 + 
     9786989652772988619943808445360*q^53*#^7 - 
     1253620548284995201246832665593*q^54*#^7 + 
     148514670746874771739299635976*q^55*#^7 - 16235490375937098692494988643*
      q^56*#^7 + 1633301592916454950850634582*q^57*#^7 - 
     150717385012916248764240726*q^58*#^7 + 12708372402365222680324317*q^59*
      #^7 - 974705042465601468613263*q^60*#^7 + 67634343031474993020381*q^61*
      #^7 - 4218540742398851461512*q^62*#^7 + 234669910124726161551*q^63*
      #^7 - 11531336352036608124*q^64*#^7 + 494555617219865463*q^65*#^7 - 
     18230404048538760*q^66*#^7 + 566019742084776*q^67*#^7 - 
     14396010068565*q^68*#^7 + 288036678051*q^69*#^7 - 4251693645*q^70*#^7 + 
     41168817*q^71*#^7 - 196182*q^72*#^7 + 
     204825692859176145353509772581690122579*#^8 - 
     5077438355360946412945516514435467948089*q*#^8 + 
     61451804916331784512455111743103775362882*q^2*#^8 - 
     484237322810119409485750404933910136926122*q^3*#^8 + 
     2795163885246941302884372271264567878372078*q^4*#^8 - 
     12607352930338219797554178683246319359800707*q^5*#^8 + 
     46283366077834799150379337336096053831145209*q^6*#^8 - 
     142235328949633925065270938319527109111974603*q^7*#^8 + 
     373476783529399344945789974899542333029578836*q^8*#^8 - 
     851028358637439810642511762903029603109988457*q^9*#^8 + 
     1703445207080518004798211409640896130521851417*q^10*#^8 - 
     3024382888772556521000862366505696354210591290*q^11*#^8 + 
     4800640861752538921307193273656963781333420333*q^12*#^8 - 
     6856987571554429531425031411513154867108960535*q^13*#^8 + 
     8860738100438472368153181755426985668700184956*q^14*#^8 - 
     10404941725847192264953139151938122441288744914*q^15*#^8 + 
     11143838162727326854110754821156960237717754746*q^16*#^8 - 
     10918188486157205764698127114171246502939528211*q^17*#^8 + 
     9808694934620592841999866375506020848709773450*q^18*#^8 - 
     8094338396380025990848552724121594305981762397*q^19*#^8 + 
     6142746299550535951452012235453298875828065708*q^20*#^8 - 
     4289156743557431311371813430525398399425735586*q^21*#^8 + 
     2754832763593822253367975161590978205310539793*q^22*#^8 - 
     1625555290556047902057087264518698890477429858*q^23*#^8 + 
     879005631978706115971608822177471248926542696*q^24*#^8 - 
     433628862836293411310712957569625578418664056*q^25*#^8 + 
     193663558093904499003009080751353137523286465*q^26*#^8 - 
     77251263149701149159227906417301342534579273*q^27*#^8 + 
     26816691845199437606617473530953786218633081*q^28*#^8 - 
     7635154826464828632801125451450917356055202*q^29*#^8 + 
     1466257919230558272258386346617745872801022*q^30*#^8 + 
     50008713405547343657434322260571142310314*q^31*#^8 - 
     218888879764490226409694967207336024502236*q^32*#^8 + 
     129563617780382668380877060055135621157840*q^33*#^8 - 
     52245785840964493277864807399888934910992*q^34*#^8 + 
     15837852346245935478605477736616317237873*q^35*#^8 - 
     3214862038224280277588406039917219234316*q^36*#^8 + 
     22685183450785843599571698426511891257*q^37*#^8 + 
     377386658446259720596360499308435318362*q^38*#^8 - 
     236010759493083257371371160375463061294*q^39*#^8 + 
     102118009516023780210871984705604359578*q^40*#^8 - 
     36518302986181236581998181919289464780*q^41*#^8 + 
     11415903645979869081921736190131418505*q^42*#^8 - 
     3199148114168047859541413261867854287*q^43*#^8 + 
     814517577591262583691318025618809738*q^44*#^8 - 
     189890253272963109662068579191969399*q^45*#^8 + 
     40729510741716760407045871174376418*q^46*#^8 - 
     8060846904964008694283821078278825*q^47*#^8 + 
     1474484995951263939921051852073980*q^48*#^8 - 
     249473575660443429068500456880991*q^49*#^8 + 
     39045377854154674941880886898471*q^50*#^8 - 
     5650182602409608164260237148596*q^51*#^8 + 
     755210630486979076920687409176*q^52*#^8 - 93098231869800765648232530891*
      q^53*#^8 + 10563975298371686842952433441*q^54*#^8 - 
     1100652599751512185453366521*q^55*#^8 + 104976770580055023472354518*q^56*
      #^8 - 9132003554334538956649065*q^57*#^8 + 721372496017653878896503*
      q^58*#^8 - 51473215970268015170934*q^59*#^8 + 
     3296602202987889780210*q^60*#^8 - 188041141109280654774*q^61*#^8 + 
     9462365492156637732*q^62*#^8 - 415069571258645931*q^63*#^8 + 
     15630477248364543*q^64*#^8 - 495201566900511*q^65*#^8 + 
     12837721332555*q^66*#^8 - 261531246366*q^67*#^8 + 3926571552*q^68*#^8 - 
     38632275*q^69*#^8 + 186867*q^70*#^8 - 
     81755650558564743514021236577406930688*#^9 + 
     1917990109734078119158277786234990156040*q*#^9 - 
     21985012885602330668315153379364355022579*q^2*#^9 + 
     164179280575049852399456215711242312262677*q^3*#^9 - 
     898617150054183767888206394514849226244679*q^4*#^9 + 
     3845081914203584582001413210778380618480199*q^5*#^9 - 
     13396797880706440077288724941325950710345427*q^6*#^9 + 
     39087385570919122362722207907060137584235766*q^7*#^9 - 
     97473887440000184177165911916282367435362622*q^8*#^9 + 
     211006417392058964128021915659949186199485593*q^9*#^9 - 
     401358494943302875695399034851311342794605831*q^10*#^9 + 
     677359768348978395509591302860222802751403405*q^11*#^9 - 
     1022332410939182474214219336335437770637877727*q^12*#^9 + 
     1388935391205644452831023251943820048632785400*q^13*#^9 - 
     1707819728101758640492257468337065622617150231*q^14*#^9 + 
     1909131089171778028029510530712166675002175602*q^15*#^9 - 
     1947608994599708350247026915658326276860014058*q^16*#^9 + 
     1818860296162371384582216697170147165100981314*q^17*#^9 - 
     1558978822028910638649433699327357725624195012*q^18*#^9 + 
     1228878321184615206038915116331608199556952386*q^19*#^9 - 
     892220738775874986222602904363785147752933734*q^20*#^9 + 
     597281319772998567815262900653200765903176081*q^21*#^9 - 
     368845988265863559579176244900457543235298609*q^22*#^9 + 
     210099429375850195247314911449557635317008542*q^23*#^9 - 
     110295071902224892892287512500674095393750981*q^24*#^9 + 
     53268089708014499747868784164369236381180346*q^25*#^9 - 
     23594816979544121836598296153518274762481628*q^26*#^9 + 
     9536882618764607253210095436787253560340463*q^27*#^9 - 
     3488437958702051036118422442197947338449244*q^28*#^9 + 
     1138439044866580340729390560624270472643555*q^29*#^9 - 
     322710853766032641574159233725916294766857*q^30*#^9 + 
     74834466170472982748290126780530468904455*q^31*#^9 - 
     11691054122661934642181929914188499865068*q^32*#^9 - 
     272029393862659824657022961766166523481*q^33*#^9 + 
     1077728445082316025833477960837375109072*q^34*#^9 - 
     492129419625725455160174174896211665959*q^35*#^9 + 
     143416059776580446530584571183903906563*q^36*#^9 - 
     25684614217625032163308234909968282285*q^37*#^9 - 
     702364617974192948414574058670054355*q^38*#^9 + 
     2952242880369345652758713075458960299*q^39*#^9 - 
     1557356179534283293858917054591435234*q^40*#^9 + 
     581626972906157146671795859261900668*q^41*#^9 - 
     179800473123534747955449689312523318*q^42*#^9 + 
     48465958571446975436673489156192558*q^43*#^9 - 
     11666955796857198848995315407655641*q^44*#^9 + 
     2540390296071639574476386059557600*q^45*#^9 - 
     504039707960260397971646084458581*q^46*#^9 + 
     91523797504701935552026293104478*q^47*#^9 - 
     15246477377151296749345147713399*q^48*#^9 + 
     2332749124396799738918674172982*q^49*#^9 - 
     327871846371703619196230932764*q^50*#^9 + 42306692374564855029729275220*
      q^51*#^9 - 5005093704485299767510827418*q^52*#^9 + 
     541822497317919654354570591*q^53*#^9 - 53530106073598292122633095*q^54*
      #^9 + 4810398597983352332628549*q^55*#^9 - 391566162424063046117643*
      q^56*#^9 + 28725341218955525964861*q^57*#^9 - 
     1887412515120374406471*q^58*#^9 + 110231130599106180426*q^59*#^9 - 
     5668683420046238478*q^60*#^9 + 253658968469523963*q^61*#^9 - 
     9727285053496077*q^62*#^9 + 313296078793437*q^63*#^9 - 
     8243118850995*q^64*#^9 + 170154151821*q^65*#^9 - 2584248381*q^66*#^9 + 
     25677648*q^67*#^9 - 125226*q^68*#^9 + 
     26069830506876722917032811459247000121*#^10 - 
     578973683913164832664867518782663637231*q*#^10 + 
     6285067257603529563109106433492776578326*q^2*#^10 - 
     44465210297340686387745258260366958874050*q^3*#^10 + 
     230630389652768995728781599142849193040375*q^4*#^10 - 
     935372984101589170960544728294859943616815*q^5*#^10 + 
     3089549666939231026915996746291827669003394*q^6*#^10 - 
     8546860917016880777602995810562856337685464*q^7*#^10 + 
     20210714076155591056761709473204930011327568*q^8*#^10 - 
     41490614422370437129383708040259965876905921*q^9*#^10 + 
     74847683778200790689236170105015462125139303*q^10*#^10 - 
     119807764271820360118094824941205220653592934*q^11*#^10 + 
     171516724275114007661414478252913115161436190*q^12*#^10 - 
     221044701809429633328051113048028417436408437*q^13*#^10 + 
     257851743222262490661565839055809540738212397*q^14*#^10 - 
     273500423008558544354292852387106545961873803*q^15*#^10 + 
     264794330504467934233531991583794471976387597*q^16*#^10 - 
     234756741727941479126572816485918198901925082*q^17*#^10 + 
     191094520057684559722983506888873650465869885*q^18*#^10 - 
     143137015541933369704417171582005319469170893*q^19*#^10 + 
     98830009849730452681453955633442563422568820*q^20*#^10 - 
     62984475793330708440332568596095146892924503*q^21*#^10 + 
     37083104904452526147468709138888294135956039*q^22*#^10 - 
     20179649561105182793761765213257760473333990*q^23*#^10 + 
     10149170470748572111746170608992796904007678*q^24*#^10 - 
     4714803977231761724783403741012914718328635*q^25*#^10 + 
     2020430060891433235346571035286391207659954*q^26*#^10 - 
     796894183453546420863593461285547556598020*q^27*#^10 + 
     288271966334511341989217364444460006362696*q^28*#^10 - 
     95120943788960696161311700047474440364621*q^29*#^10 + 
     28384685159623708498126501346470384110849*q^30*#^10 - 
     7551703836907157151458614256940480261918*q^31*#^10 + 
     1745737336667701351554545724810056505099*q^32*#^10 - 
     332029998312787725925448216215677403740*q^33*#^10 + 
     44289366727691511790753081230706747515*q^34*#^10 - 
     765180403028188401687297276997638357*q^35*#^10 - 
     1752078858405027462861016632481848591*q^36*#^10 + 
     601971127714312129118860296994793721*q^37*#^10 - 
     95665326374925952187943650711507034*q^38*#^10 - 
     9434859041665802178330118916798424*q^39*#^10 + 
     12922219527358730630623808631748212*q^40*#^10 - 
     5626687639484616611105455421561286*q^41*#^10 + 
     1787295324990795412644370348089966*q^42*#^10 - 
     470896010131769392340629109234202*q^43*#^10 + 
     107811825592214511601019485849488*q^44*#^10 - 
     21929600094160353903713528565141*q^45*#^10 + 
     4010439953607455026783375476099*q^46*#^10 - 
     663854719252998128056608082716*q^47*#^10 + 99835698135536411496676182363*
      q^48*#^10 - 13664361418547512535409281346*q^49*#^10 + 
     1702660175593239323890633635*q^50*#^10 - 193000666806778826095808079*
      q^51*#^10 + 19866174134526489350659875*q^52*#^10 - 
     1851923374469053075705218*q^53*#^10 + 155775523150975039259958*q^54*
      #^10 - 11767977941475478312101*q^55*#^10 + 793710289049995314981*q^56*
      #^10 - 47442653561148860331*q^57*#^10 + 2489991425295954408*q^58*#^10 - 
     113409119071364517*q^59*#^10 + 4415038521808959*q^60*#^10 - 
     143986408836966*q^61*#^10 + 3826138045662*q^62*#^10 - 
     79556944932*q^63*#^10 + 1213862841*q^64*#^10 - 12083040*q^65*#^10 + 
     58860*q^66*#^10 - 6719529603865587791330438622007381548*#^11 + 
     141198818106340077035277632368374514008*q*#^11 - 
     1450536661022692107919614650399078072793*q^2*#^11 + 
     9712641299752462113832908130951465234107*q^3*#^11 - 
     47682866301169347242001355349391446152728*q^4*#^11 + 
     183050609276095736199509602698595413271299*q^5*#^11 - 
     572291149150523226899753477581917408688629*q^6*#^11 + 
     1498456912505287143503965939268958734628141*q^7*#^11 - 
     3353534146008819304323230606140903531757985*q^8*#^11 + 
     6514957042225784346514802650592679016402059*q^9*#^11 - 
     11120632666720858204058640861233649195282162*q^10*#^11 + 
     16841018222037316772942652522405415986473511*q^11*#^11 - 
     22806648700431393472939824412028116609032048*q^12*#^11 + 
     27800049138076183332840896320000478953930620*q^13*#^11 - 
     30668158260630846592591528783483490597247495*q^14*#^11 + 
     30759301649278742311279215238348569394512288*q^15*#^11 - 
     28157145367211273792829656767465266889838778*q^16*#^11 + 
     23601428880523431268957016858353650719968101*q^17*#^11 - 
     18164090179812741749565634425347005950543423*q^18*#^11 + 
     12864822434912648125505841779004961557669501*q^19*#^11 - 
     8400750119990014508743494653169766027578345*q^20*#^11 + 
     5065225106971498620436714629871354678016634*q^21*#^11 - 
     2823110753081482612888430495316990136122747*q^22*#^11 + 
     1455553974895162453334971320032960645484138*q^23*#^11 - 
     694476873856089345903107148016976771024565*q^24*#^11 + 
     306616701770986480265778619297363998592119*q^25*#^11 - 
     125204410151638702959371057395989913206165*q^26*#^11 + 
     47235193413569472703463164889936500249002*q^27*#^11 - 
     16434965916673863712608349726719706778094*q^28*#^11 + 
     5259754966763399210606155350116830350135*q^29*#^11 - 
     1542186709387984677019512830275554235656*q^30*#^11 + 
     411852641113035227017043871723336811002*q^31*#^11 - 
     99296631247059317765092456418868617292*q^32*#^11 + 
     21311726019310546544818158181585145907*q^33*#^11 - 
     3975168578160266905331304783227334837*q^34*#^11 + 
     614940190184107772232097578032909109*q^35*#^11 - 
     70301161967911625027133204689283366*q^36*#^11 + 
     3490443096753984334852039573472799*q^37*#^11 + 
     627471139340867893182448951598415*q^38*#^11 - 
     112646744998549523123230937093106*q^39*#^11 - 
     40408018784340736967879900153736*q^40*#^11 + 
     29138145755083285219925216669436*q^41*#^11 - 
     10379768669226296471817726204390*q^42*#^11 + 
     2770708806656793291965275110105*q^43*#^11 - 
     612899960554427258145984903921*q^44*#^11 + 
     117069213908590104393630524565*q^45*#^11 - 19707245149109416688537857368*
      q^46*#^11 + 2956143044423630819571488976*q^47*#^11 - 
     397484734745366727773772381*q^48*#^11 + 48043293036072006038371395*q^49*
      #^11 - 5223319339498237088258400*q^50*#^11 + 510294882795445276181877*
      q^51*#^11 - 44687902938103623360906*q^52*#^11 + 
     3494506139649463177143*q^53*#^11 - 242722348661901845358*q^54*#^11 + 
     14871111561711506529*q^55*#^11 - 796514499076742757*q^56*#^11 + 
     36867348821898279*q^57*#^11 - 1452586679032626*q^58*#^11 + 
     47748184616808*q^59*#^11 - 1273493101860*q^60*#^11 + 
     26460817965*q^61*#^11 - 401549886*q^62*#^11 + 3955068*q^63*#^11 - 
     18954*q^64*#^11 + 1410709059118675086055433559939354516*#^12 - 
     28016972023699162124204997355016355018*q*#^12 + 
     272021623425045089168960397524820429789*q^2*#^12 - 
     1721354418016175434863660142412050869204*q^3*#^12 + 
     7985628471947928906663790861150817951697*q^4*#^12 - 
     28964797705616740137835039122877278428049*q^5*#^12 + 
     85544512326603586471141167882317389514457*q^6*#^12 - 
     211545648050875135951235090919054437839302*q^7*#^12 + 
     447036582074136112767321264448103076974385*q^8*#^12 - 
     819815756680090613898194862819808187843526*q^9*#^12 + 
     1320601545476243431657528155831795746847951*q^10*#^12 - 
     1886740487059441118737916772235684421924976*q^11*#^12 + 
     2409699527137807116293006719283683131909921*q^12*#^12 - 
     2769201067149420606468089565070022866547478*q^13*#^12 + 
     2879054059128125969917516975612311445601292*q^14*#^12 - 
     2720417652657888752954478180824820762646176*q^15*#^12 + 
     2345251663064277925984018595549366800522866*q^16*#^12 - 
     1850674406175520476691342436861673972768741*q^17*#^12 + 
     1340461407816681270368164798080504544999474*q^18*#^12 - 
     893235518179777527625247789285304148851180*q^19*#^12 + 
     548651019878067572109989537783403583755280*q^20*#^12 - 
     311113340377110829511039147463920319410009*q^21*#^12 + 
     163064522833543645743169378740886310606453*q^22*#^12 - 
     79068348698491757289922663909356223617291*q^23*#^12 + 
     35488734686082225706613062448181154289803*q^24*#^12 - 
     14747532017395797386689683277384711687228*q^25*#^12 + 
     5673213332367531278706422787460789044252*q^26*#^12 - 
     2019228080338758354321841649365655999362*q^27*#^12 + 
     664279509441387649654666043608894981871*q^28*#^12 - 
     201670278958306004110167466452641842661*q^29*#^12 + 
     56371815065965928826715283028468395055*q^30*#^12 - 
     14461019163138778119364425945406854179*q^31*#^12 + 
     3388911551265745672479918868608893473*q^32*#^12 - 
     720777647877527602361829755172295318*q^33*#^12 + 
     137799833970299733350527521230336793*q^34*#^12 - 
     23335063001933147493490344498256924*q^35*#^12 + 
     3417038407581562634453005527184149*q^36*#^12 - 
     414523605362825339631247220697236*q^37*#^12 + 
     38200570181975296887940667751841*q^38*#^12 - 
     2200203633952047856788377984962*q^39*#^12 + 
     104704943445458325992362030134*q^40*#^12 - 63339659433013181567853382273*
      q^41*#^12 + 29892609070265283965269812193*q^42*#^12 - 
     8829839571360059110628963813*q^43*#^12 + 1970351064406744184997838040*
      q^44*#^12 - 360415026104224301292158797*q^45*#^12 + 
     56177077823167990697136062*q^46*#^12 - 7612068521271177916671005*q^47*
      #^12 + 906153959590968224411088*q^48*#^12 - 95244834155639662786622*
      q^49*#^12 + 8851991023533787439860*q^50*#^12 - 
     726528360104410049124*q^51*#^12 + 52472538286202128449*q^52*#^12 - 
     3315647775404190027*q^53*#^12 + 181801364782481523*q^54*#^12 - 
     8554409910208989*q^55*#^12 + 340309896465015*q^56*#^12 - 
     11217023348670*q^57*#^12 + 297823825404*q^58*#^12 - 
     6111937593*q^59*#^12 + 90791361*q^60*#^12 - 866187*q^61*#^12 + 
     3969*q^62*#^12 - 242335205708495446089241223116618899*#^13 + 
     4541410888105515002500747335800403744*q*#^13 - 
     41599379146376431039211093391625807290*q^2*#^13 + 
     248298016763020116241464472792483486893*q^3*#^13 - 
     1086226497848061539356605927101680982085*q^4*#^13 + 
     3714177681707831368753677203799515815074*q^5*#^13 - 
     10337656606248781919270391348817690131114*q^6*#^13 + 
     24083167959506990464978593144027047935968*q^7*#^13 - 
     47924702001354357723393488792016664329231*q^8*#^13 + 
     82728037807536995679024312263425676761668*q^9*#^13 - 
     125379975423581583439022308798055524299726*q^10*#^13 + 
     168451696934351490223612693348633312565841*q^11*#^13 - 
     202212324041985978106989732000130078688178*q^12*#^13 + 
     218295027770780102675628137176718368429860*q^13*#^13 - 
     213076825080541477476201379388989251883530*q^14*#^13 + 
     188912971373653331521615387476293896973646*q^15*#^13 - 
     152717857434805737628252667488486427723664*q^16*#^13 + 
     112935948787731893195722007587804951243944*q^17*#^13 - 
     76609270323237973287966389018104443264789*q^18*#^13 + 
     47779206013746168123890968708864405208721*q^19*#^13 - 
     27449715690691804049558189235727050551304*q^20*#^13 + 
     14549838380116353658836151343956144781352*q^21*#^13 - 
     7124242290675702235256836400283773992887*q^22*#^13 + 
     3225405310317546484941149598638779028793*q^23*#^13 - 
     1351044351794346379718165517536622637008*q^24*#^13 + 
     523767547089341432170399303281103442820*q^25*#^13 - 
     187931717464895446184812031797454393334*q^26*#^13 + 
     62390478288581863983770768117043384984*q^27*#^13 - 
     19151246841105614297248078604460300687*q^28*#^13 + 
     5429443296136564468213473433877957505*q^29*#^13 - 
     1419354599979337568926651222662914559*q^30*#^13 + 
     341370730785733139141025918027857127*q^31*#^13 - 
     75305426202087866404034867466323769*q^32*#^13 + 
     15172980695146955498111718419619429*q^33*#^13 - 
     2776202248819982574932509178211585*q^34*#^13 + 
     457536334290237016506215840400756*q^35*#^13 - 
     67113688556513004415374953750040*q^36*#^13 + 
     8602398568425788571876244245423*q^37*#^13 - 
     934637627149420573922673315804*q^38*#^13 + 81463418543065760253130716660*
      q^39*#^13 - 5111729434679768080056652392*q^40*#^13 + 
     206965906959365696370882207*q^41*#^13 - 26611722633720094258397316*q^42*
      #^13 + 11074303586700874976646426*q^43*#^13 - 
     2955563658957094567465389*q^44*#^13 + 560131493934128008560900*q^45*
      #^13 - 83596941580523551217691*q^46*#^13 + 10324654519043572348059*q^47*
      #^13 - 1081091649222798938448*q^48*#^13 + 97072896815906656008*q^49*
      #^13 - 7503756515661320748*q^50*#^13 + 498739069284788880*q^51*#^13 - 
     28348413623093835*q^52*#^13 + 1364940647428482*q^53*#^13 - 
     54886672668879*q^54*#^13 + 1806295188411*q^55*#^13 - 
     47256328665*q^56*#^13 + 941274432*q^57*#^13 - 13322556*q^58*#^13 + 
     118179*q^59*#^13 - 486*q^60*#^13 + 34131665987410381741813490323977852*
      #^14 - 602300639271228659722616762771286300*q*#^14 + 
     5193389489601226469652178612546162797*q^2*#^14 - 
     29169006563810403432201000907369188243*q^3*#^14 + 
     120027004421513304726248178773734197507*q^4*#^14 - 
     385869485164807987654680307424083313862*q^5*#^14 + 
     1009279121193793045092752450890151621922*q^6*#^14 - 
     2208461153542134126374143608224007501243*q^7*#^14 + 
     4125545366839939980832012178024448056241*q^8*#^14 - 
     6681324534212928182461770584859775760754*q^9*#^14 + 
     9494043780814596838956104419382499787191*q^10*#^14 - 
     11951435681288380310983049215041095234403*q^11*#^14 + 
     13432764879584795596274471070397276637319*q^12*#^14 - 
     13567166479496900605271416413871554194220*q^13*#^14 + 
     12380162588956783563871621594161711899901*q^14*#^14 - 
     10252668502335872485749464264524388805912*q^15*#^14 + 
     7735227791985290087198832470153591865257*q^16*#^14 - 
     5333716702006088219814185148042140820696*q^17*#^14 + 
     3370414994937851437671037825327579903458*q^18*#^14 - 
     1956227465357429321778849210621969765546*q^19*#^14 + 
     1044854737561038181329167555160507983121*q^20*#^14 - 
     514351336297458722895663685893509592183*q^21*#^14 + 
     233646321319723252088454269540074710151*q^22*#^14 - 
     98028000241155915381536931357718765807*q^23*#^14 + 
     38010591737211781688189223430905431195*q^24*#^14 - 
     13626029151821262316752268117377378551*q^25*#^14 + 
     4516114400918934850991317244582168597*q^26*#^14 - 
     1383503672281330752012106635917410135*q^27*#^14 + 
     391527221183016873608525453073824240*q^28*#^14 - 
     102258099820346261387812645061336810*q^29*#^14 + 
     24614577639380573421164826901812025*q^30*#^14 - 
     5450444181296509437711163897960869*q^31*#^14 + 
     1107465971960928209865674236523970*q^32*#^14 - 
     205802539181800752026425232774892*q^33*#^14 + 
     34824219245117942853966609370540*q^34*#^14 - 
     5333816387905269839116650040076*q^35*#^14 + 
     733375473276972554746567588498*q^36*#^14 - 89439099822030043274678423389*
      q^37*#^14 + 9496627129104585096140083993*q^38*#^14 - 
     850613623832240446178327570*q^39*#^14 + 60380432039891074952908775*q^40*
      #^14 - 2883343318017281923045334*q^41*#^14 + 31191623126354708078275*
      q^42*#^14 + 5648035108733719210250*q^43*#^14 + 
     543040291984843682642*q^44*#^14 - 289579343708211455140*q^45*#^14 + 
     51699851523580431495*q^46*#^14 - 6258267807687123228*q^47*#^14 + 
     584789236039187517*q^48*#^14 - 44104874286234105*q^49*#^14 + 
     2727054969647085*q^50*#^14 - 138389960068173*q^51*#^14 + 
     5712641777439*q^52*#^14 - 188309512674*q^53*#^14 + 
     4809345327*q^54*#^14 - 90707445*q^55*#^14 + 1166427*q^56*#^14 - 
     8802*q^57*#^14 + 27*q^58*#^14 - 3940528481044918029649372902179841*
      #^15 + 65308807466202499469400128798226708*q*#^15 - 
     528652272213626575498165305936309186*q^2*#^15 + 
     2786013375605914239859347225250479009*q^3*#^15 - 
     10750939682581531877584475340541525968*q^4*#^15 + 
     32393584726824335513567480096647648473*q^5*#^15 - 
     79361068079954645523181896982047415332*q^6*#^15 + 
     162544030263571683180531004305139283976*q^7*#^15 - 
     284011199703283059718215609899683692045*q^8*#^15 + 
     429889795393874642755175948088092382126*q^9*#^15 - 
     570470389159983503581351067246207832312*q^10*#^15 + 
     670061424006819376271820935277806476404*q^11*#^15 - 
     702062399378152306782665947234801541718*q^12*#^15 + 
     660382020006988959069051209961703781772*q^13*#^15 - 
     560640238185084988409064394482773682777*q^14*#^15 + 
     431496992663892344734480022924295361788*q^15*#^15 - 
     302205298382081067325542652296573971547*q^16*#^15 + 
     193208039246322410112188424597537062700*q^17*#^15 - 
     113056362603981376372079466053022505761*q^18*#^15 + 
     60683177305878342430285477883964860559*q^19*#^15 - 
     29931808203008036040550337886624065502*q^20*#^15 + 
     13587031181827017385706013966410848605*q^21*#^15 - 
     5682493146087815097924008304024653805*q^22*#^15 + 
     2191494961082280330587518681817219166*q^23*#^15 - 
     779772193900816415801048481369274101*q^24*#^15 + 
     256056289102190959449002082177856407*q^25*#^15 - 
     77594971454262753429251455696222893*q^26*#^15 + 
     21693172195016512005339290746163766*q^27*#^15 - 
     5591489340627786764863621625649324*q^28*#^15 + 
     1327455691805193845760205802504733*q^29*#^15 - 
     289870398332329777603518695084316*q^30*#^15 + 
     58114433634098059972396579072146*q^31*#^15 - 
     10671520738368614470027684237524*q^32*#^15 + 
     1789358055720498236685496156302*q^33*#^15 - 
     272880837920081033544295302252*q^34*#^15 + 37652788975983760699025036457*
      q^35*#^15 - 4668157055991750664246463757*q^36*#^15 + 
     515006254361422775229158202*q^37*#^15 - 49844297308578943222337304*q^38*
      #^15 + 4136804035302271872758961*q^39*#^15 - 282405775480659650375571*
      q^40*#^15 + 14397390547968956878554*q^41*#^15 - 
     369927632391619557252*q^42*#^15 - 18875212364085471780*q^43*#^15 + 
     2897372361244854219*q^44*#^15 - 146706196273670142*q^45*#^15 - 
     2370462055699095*q^46*#^15 + 1095126099128550*q^47*#^15 - 
     108789931991709*q^48*#^15 + 6951222972081*q^49*#^15 - 
     322794061848*q^50*#^15 + 11124965763*q^51*#^15 - 279039492*q^52*#^15 + 
     4815207*q^53*#^15 - 50787*q^54*#^15 + 243*q^55*#^15 + 
     372013872314721384971553159036492*#^16 - 
     5772866971247210386084114560737097*q*#^16 + 
     43726395395759187661880526145205910*q^2*#^16 - 
     215491399068273070443288895118549214*q^3*#^16 + 
     777080136913542470932110408848143959*q^4*#^16 - 
     2186401149756792400325051946199774608*q^5*#^16 + 
     4997895176668191766461194327320908087*q^6*#^16 - 
     9543209299044806026553933952677269566*q^7*#^16 + 
     15531532172333951262454798103774708415*q^8*#^16 - 
     21876535389579975532784346471872642484*q^9*#^16 + 
     26987246586819684528400752718488463323*q^10*#^16 - 
     29435988720166436933855555105444077188*q^11*#^16 + 
     28607786861989660547985191374255221267*q^12*#^16 - 
     24930111158765142598239181041749821875*q^13*#^16 + 
     19582930272691082139102418550376387806*q^14*#^16 - 
     13926622550270650456181128574231663114*q^15*#^16 + 
     8999511519732498027719664050497136742*q^16*#^16 - 
     5300621422449309197766150637828272345*q^17*#^16 + 
     2852833060435281636118811836910923816*q^18*#^16 - 
     1405985240856058265517026912481569428*q^19*#^16 + 
     635595925706821584478917352364544402*q^20*#^16 - 
     263914313839202096458212522251971069*q^21*#^16 + 
     100755400127038193814020706015696745*q^22*#^16 - 
     35391919100822895146151890373000233*q^23*#^16 + 
     11443185705168070985965817412473090*q^24*#^16 - 
     3406004503614494352877376773297400*q^25*#^16 + 
     933077835061302872017801523931510*q^26*#^16 - 
     235152694220087779327320314511904*q^27*#^16 + 
     54473393055812372785470485208097*q^28*#^16 - 
     11585356565208187213750207894357*q^29*#^16 + 
     2258601726860532092954784915051*q^30*#^16 - 
     402800715408288342944665575792*q^31*#^16 + 65544926212673778533127576255*
      q^32*#^16 - 9700034678147945915191417736*q^33*#^16 + 
     1300199473778135542975116258*q^34*#^16 - 157027472141293454115925982*
      q^35*#^16 + 16971212216886811770123786*q^36*#^16 - 
     1626488950307442406067127*q^37*#^16 + 136457245225977048788749*q^38*
      #^16 - 9828048756578829009898*q^39*#^16 + 587780839672865379646*q^40*
      #^16 - 27241001131397192059*q^41*#^16 + 788494477817517965*q^42*#^16 + 
     5502087249151479*q^43*#^16 - 2309053942049232*q^44*#^16 + 
     152779860117561*q^45*#^16 - 5650299223407*q^46*#^16 + 
     91427733630*q^47*#^16 + 2531628396*q^48*#^16 - 211198590*q^49*#^16 + 
     6482511*q^50*#^16 - 104436*q^51*#^16 + 729*q^52*#^16 - 
     28588620492409464513526172707476*#^17 + 
     413849658090155114836207925948664*q*#^17 - 
     2922048521639157201164794837561689*q^2*#^17 + 
     13412832560701180138979054971369083*q^3*#^17 - 
     45012654397881800297411065867139724*q^4*#^17 + 
     117756388031608044766876378798678311*q^5*#^17 - 
     250040272396909072630601605633860483*q^6*#^17 + 
     443038258107456615761062470618475260*q^7*#^17 - 
     668363372895731884151165471480608071*q^8*#^17 + 
     871617911652911377459069990932416706*q^9*#^17 - 
     994308961489381641213172656286578864*q^10*#^17 + 
     1001586838941643926878083456523809209*q^11*#^17 - 
     897712539762269031519781360270837944*q^12*#^17 + 
     720406127876552178146442008388188130*q^13*#^17 - 
     520291285903300312990314927778957374*q^14*#^17 + 
     339626215684726531835241620187493956*q^15*#^17 - 
     201086774574119112527546981695831395*q^16*#^17 + 
     108310633194994390945229453923789068*q^17*#^17 - 
     53200357521086873248333676118739644*q^18*#^17 + 
     23876227588698207092759846220693684*q^19*#^17 - 
     9806159419978894728995911609475520*q^20*#^17 + 
     3690005040067593721291011285072903*q^21*#^17 - 
     1273245042546659260489583955362028*q^22*#^17 + 
     403063312887219871168455771147717*q^23*#^17 - 
     117082212323681469435844156927329*q^24*#^17 + 
     31203741890189920393900077397968*q^25*#^17 - 
     7626429763035059805783084803784*q^26*#^17 + 
     1708001801626675359871553501403*q^27*#^17 - 
     350109721857488584030736309994*q^28*#^17 + 65583246144218780250533428011*
      q^29*#^17 - 11204313783936623882895146625*q^30*#^17 + 
     1741362962544751802094385737*q^31*#^17 - 245442551009012876526360138*
      q^32*#^17 + 31252987013494536188385768*q^33*#^17 - 
     3577971747687057078868395*q^34*#^17 + 366087647619319083166395*q^35*
      #^17 - 33221791034260857811437*q^36*#^17 + 2647371211284012285420*q^37*
      #^17 - 182745563250156498921*q^38*#^17 + 10713369014216025555*q^39*
      #^17 - 516697215584983323*q^40*#^17 + 19291016035087521*q^41*#^17 - 
     473275155050766*q^42*#^17 + 1598567010021*q^43*#^17 + 
     486877273695*q^44*#^17 - 25324248672*q^45*#^17 + 696543003*q^46*#^17 - 
     10952982*q^47*#^17 + 78246*q^48*#^17 + 1776488401776802105775591846757*
      #^18 - 23885949687130111392750733462899*q*#^18 + 
     156504409196264659360947482211510*q^2*#^18 - 
     666012768030057153122761224260214*q^3*#^18 + 
     2070030645815317947614167029806553*q^4*#^18 - 
     5009977012904856456350450483282049*q^5*#^18 + 
     9830356010138226195450271225069056*q^6*#^18 - 
     16075900175969057751380612271938013*q^7*#^18 + 
     22353927137972056419092154450661455*q^8*#^18 - 
     26833038804982112521255480046744496*q^9*#^18 + 
     28133470408154183656987531434919425*q^10*#^18 - 
     26005295112107294714971435807344081*q^11*#^18 + 
     21352491062441276801665376540129267*q^12*#^18 - 
     15669087177345946577045714051287912*q^13*#^18 + 
     10328345324297767474992922153218026*q^14*#^18 - 
     6140551005972721057155481551173338*q^15*#^18 + 
     3304087275950996272300088711578057*q^16*#^18 - 
     1613506808962268749939546865831021*q^17*#^18 + 
     716702568563482937028762377140670*q^18*#^18 - 
     290083682839181372496235902431132*q^19*#^18 + 
     107128475427152758131760477029052*q^20*#^18 - 
     36132101254873942660478187782967*q^21*#^18 + 
     11136163240994706750276666896872*q^22*#^18 - 
     3137061617112185559041965424018*q^23*#^18 + 
     807591986699272681671280859805*q^24*#^18 - 
     189898827524599521840139817721*q^25*#^18 + 40750351568032994846168315526*
      q^26*#^18 - 7970108716200070648045036072*q^27*#^18 + 
     1418333848141962270731563689*q^28*#^18 - 229151633096126172023101665*
      q^29*#^18 + 33520399442164945861500845*q^30*#^18 - 
     4424579555212915017621837*q^31*#^18 + 524827192138946509424910*q^32*
      #^18 - 55660037273528923316199*q^33*#^18 + 5245024825192465214863*q^34*
      #^18 - 435777299437515932693*q^35*#^18 + 31611509779329904963*q^36*
      #^18 - 1976933428494548868*q^37*#^18 + 104794889707887270*q^38*#^18 - 
     4597163656823679*q^39*#^18 + 160871921394093*q^40*#^18 - 
     4207344055596*q^41*#^18 + 70462573380*q^42*#^18 - 301623057*q^43*#^18 - 
     17537805*q^44*#^18 + 427311*q^45*#^18 - 3348*q^46*#^18 - 
     88493089397286282005773898928*#^19 + 1099507018008048530560741887192*q*
      #^19 - 6650056519845739849826176260987*q^2*#^19 + 
     26093360588617552849536455736993*q^3*#^19 - 
     74687308574799185233735295911491*q^4*#^19 + 
     166252511428014863857605022673901*q^5*#^19 - 
     299617649643249630224780342598666*q^6*#^19 + 
     449368644626475475793441703350886*q^7*#^19 - 
     572178450746427385157903131583211*q^8*#^19 + 
     627873711008647201479860048633808*q^9*#^19 - 
     600723824934798156715157093193288*q^10*#^19 + 
     505745655934661921143540689238215*q^11*#^19 - 
     377440031621558195592908034273354*q^12*#^19 + 
     251198682679155705043227968042826*q^13*#^19 - 
     149814099890082299742987962691687*q^14*#^19 + 
     80384702330792536752026688274608*q^15*#^19 - 
     38928835681140950409961563085353*q^16*#^19 + 
     17059215467163914880795408299916*q^17*#^19 - 
     6778045232284640770781384380488*q^18*#^19 + 
     2445441973478745774449993195865*q^19*#^19 - 
     801987101052740996648554660788*q^20*#^19 + 
     239219329599614603553172465878*q^21*#^19 - 64911976074447369656222626188*
      q^22*#^19 + 16019727739507024686654703065*q^23*#^19 - 
     3593420624601463053786694542*q^24*#^19 + 731839965239987448179995113*
      q^25*#^19 - 135117331494497588677769385*q^26*#^19 + 
     22568636894367162206100624*q^27*#^19 - 3401466885455478077998176*q^28*
      #^19 + 461084699699485838741187*q^29*#^19 - 55989623436710225041788*
      q^30*#^19 + 6060563340803611271037*q^31*#^19 - 
     581276138156862464700*q^32*#^19 + 49034081823854067015*q^33*#^19 - 
     3604655547296633271*q^34*#^19 + 228270797888252586*q^35*#^19 - 
     12268922029754538*q^36*#^19 + 548830880514315*q^37*#^19 - 
     19895745866328*q^38*#^19 + 562546347723*q^39*#^19 - 
     11695312800*q^40*#^19 + 161432847*q^41*#^19 - 1190160*q^42*#^19 + 
     2106*q^43*#^19 + 3497385358513027287792482760*#^20 - 
     39913650946984891560187138038*q*#^20 + 221456864346324638823453560229*
      q^2*#^20 - 796067043770989172341931464044*q^3*#^20 + 
     2084486286803505407532548136666*q^4*#^20 - 
     4238261946266566901880718066446*q^5*#^20 + 
     6965356238147726956329453459765*q^6*#^20 - 
     9509863391151947930465883084438*q^7*#^20 + 
     11002300124187113651309278541601*q^8*#^20 - 
     10947887925720801844524900962373*q^9*#^20 + 
     9477626325963303276094860338741*q^10*#^20 - 
     7202992034104170079320078126087*q^11*#^20 + 
     4840561615769182379259681545279*q^12*#^20 - 
     2893054754469985698495016967757*q^13*#^20 + 
     1544942277687085808196656761004*q^14*#^20 - 
     739904613271268224251885290387*q^15*#^20 + 
     318728227927575851624183157418*q^16*#^20 - 
     123773144983852932201667523530*q^17*#^20 + 43402284336967170847915460373*
      q^18*#^20 - 13758165009035592207719671278*q^19*#^20 + 
     3944835553062840491714187080*q^20*#^20 - 1023202468096535533394599267*
      q^21*#^20 + 239987763693371571936608309*q^22*#^20 - 
     50853893543145997382937650*q^23*#^20 + 9721892878388336834853944*q^24*
      #^20 - 1673423205648200938275334*q^25*#^20 + 258673467270947716031644*
      q^26*#^20 - 35788225026408521187973*q^27*#^20 + 
     4413243906343296090859*q^28*#^20 - 482566933312118720417*q^29*#^20 + 
     46489839648404679248*q^30*#^20 - 3914776687139598475*q^31*#^20 + 
     285287357511288224*q^32*#^20 - 17766441237246503*q^33*#^20 + 
     930173583528115*q^34*#^20 - 40062340694706*q^35*#^20 + 
     1377478082703*q^36*#^20 - 36191898912*q^37*#^20 + 678064509*q^38*#^20 - 
     7991172*q^39*#^20 + 43848*q^40*#^20 - 108404520547550218755555879*#^21 + 
     1128292696307943521997376464*q*#^21 - 5700815824466166503156562690*q^2*
      #^21 + 18631653363439797403444538817*q^3*#^21 - 
     44280447009627265192211015043*q^4*#^21 + 81567205108826580786468504384*
      q^5*#^21 - 121207847936168094653410484481*q^6*#^21 + 
     149314338925432445730313816596*q^7*#^21 - 155510515272514320722934377265*
      q^8*#^21 + 138958978786934371299628626099*q^9*#^21 - 
     107740844103395550183739800288*q^10*#^21 + 73125188029062580737459941385*
      q^11*#^21 - 43748722033262539018527987990*q^12*#^21 + 
     23198791147104218236380976713*q^13*#^21 - 10950918998594249267836384821*
      q^14*#^21 + 4617262714323774260747808210*q^15*#^21 - 
     1743298786181775194717824353*q^16*#^21 + 590473093881428510622047172*
      q^17*#^21 - 179626066962196190699702397*q^18*#^21 + 
     49103127911182541505521682*q^19*#^21 - 12061096593719710391666751*q^20*
      #^21 + 2660152282529909409269130*q^21*#^21 - 526138169511578611042215*
      q^22*#^21 + 93133586916095377527660*q^23*#^21 - 
     14714419900944824177058*q^24*#^21 + 2067569319587877890427*q^25*#^21 - 
     257203111894959107169*q^26*#^21 + 28163753442615299310*q^27*#^21 - 
     2694977067022277142*q^28*#^21 + 223301584890974619*q^29*#^21 - 
     15835092411052260*q^30*#^21 + 946541678792067*q^31*#^21 - 
     46735375021347*q^32*#^21 + 1853337962919*q^33*#^21 - 
     56658483477*q^34*#^21 + 1251173628*q^35*#^21 - 17722206*q^36*#^21 + 
     120555*q^37*#^21 + 2602873571645336472075528*#^22 - 
     24499528256860363317286728*q*#^22 + 111744585762374830696625457*q^2*
      #^22 - 329047672977021416723305587*q^3*#^22 + 
     703132349796333744946154838*q^4*#^22 - 1161948293882026478222272875*q^5*
      #^22 + 1545247498204908466256373483*q^6*#^22 - 
     1699135706247610738908205365*q^7*#^22 + 1575115890927478886350522373*q^8*
      #^22 - 1248894000018700232712314485*q^9*#^22 + 
     856340000243200185719265299*q^10*#^22 - 512114122026104179335803239*q^11*
      #^22 + 268878239396908098317285397*q^12*#^22 - 
     124575553950717599376331662*q^13*#^22 + 51131529718359204803308583*q^14*
      #^22 - 18645176876433308498847173*q^15*#^22 + 
     6052249640077000217696372*q^16*#^22 - 1750790370739584534275614*q^17*
      #^22 + 451519272876760623975176*q^18*#^22 - 103769749442764484805536*
      q^19*#^22 + 21227943570782847716134*q^20*#^22 - 
     3857628647072049808586*q^21*#^22 + 620936010995933009194*q^22*#^22 - 
     88181112352401190238*q^23*#^22 + 10991627617895596953*q^24*#^22 - 
     1194560894492868808*q^25*#^22 + 112224295096803635*q^26*#^22 - 
     9013138764605037*q^27*#^22 + 609887002824632*q^28*#^22 - 
     34096276943396*q^29*#^22 + 1532540963268*q^30*#^22 - 
     53207858907*q^31*#^22 + 1338592722*q^32*#^22 - 21701565*q^33*#^22 + 
     170100*q^34*#^22 - 47773161312369908244129*#^23 + 
     402566600311429179671028*q*#^23 - 1640219502631259019823308*q^2*#^23 + 
     4304232773135595501620859*q^3*#^23 - 8175473027552487832326819*q^4*
      #^23 + 11975153456827764317755953*q^5*#^23 - 14072843791590801868259736*
      q^6*#^23 + 13628611589725141406067753*q^7*#^23 - 
     11086406750463157135702479*q^8*#^23 + 7682839068812119250145792*q^9*
      #^23 - 4584076020084106586394615*q^10*#^23 + 2373988049347271979806523*
      q^11*#^23 - 1073613441852205664766921*q^12*#^23 + 
     425916309902654694263706*q^13*#^23 - 148697000759860841910843*q^14*
      #^23 + 45780427443616955686362*q^15*#^23 - 12442355677399601391219*q^16*
      #^23 + 2985272479289085287910*q^17*#^23 - 631692021157804038285*q^18*
      #^23 + 117650978644592039535*q^19*#^23 - 19225884717552745110*q^20*
      #^23 + 2744352101047700139*q^21*#^23 - 340122890756136033*q^22*#^23 + 
     36307992910934211*q^23*#^23 - 3303361514427792*q^24*#^23 + 
     252579846343548*q^25*#^23 - 15923983990359*q^26*#^23 + 
     805933651716*q^27*#^23 - 31475891427*q^28*#^23 + 890380305*q^29*#^23 - 
     16233399*q^30*#^23 + 143208*q^31*#^23 + 660728406893017338063*#^24 - 
     4923744982833418143003*q*#^24 + 17691455423884929531309*q^2*#^24 - 
     40816346154875393753322*q^3*#^24 + 67932437102273483094339*q^4*#^24 - 
     86872566011477559924564*q^5*#^24 + 88772356118868771417043*q^6*#^24 - 
     74426083574025677518467*q^7*#^24 + 52158920044703083292939*q^8*#^24 - 
     30973189214884829262577*q^9*#^24 + 15741533132150498013069*q^10*#^24 - 
     6897816413416472583046*q^11*#^24 + 2619864793628432553290*q^12*#^24 - 
     865576395357978800514*q^13*#^24 + 249288676060321572267*q^14*#^24 - 
     62630990898890445807*q^15*#^24 + 13718576938595901319*q^16*#^24 - 
     2614647875372891492*q^17*#^24 + 432123820784711384*q^18*#^24 - 
     61611067497597859*q^19*#^24 + 7523671103202380*q^20*#^24 - 
     779179422408619*q^21*#^24 + 67522914130084*q^22*#^24 - 
     4806580542354*q^23*#^24 + 273779457260*q^24*#^24 - 
     12000268041*q^25*#^24 + 380095074*q^26*#^24 - 7744854*q^27*#^24 + 
     76248*q^28*#^24 - 6782012879916457647*#^25 + 44007981314062817664*q*
      #^25 - 137177288289940906827*q^2*#^25 + 273439043383673136204*q^3*
      #^25 - 391435020307660865778*q^4*#^25 + 428420245417993218363*q^5*
      #^25 - 372641917384139594178*q^6*#^25 + 264318421561172605872*q^7*
      #^25 - 155661283286854717584*q^8*#^25 + 77090304176024508324*q^9*#^25 - 
     32398482999620986713*q^10*#^25 + 11627041384721926824*q^11*#^25 - 
     3577262496760394928*q^12*#^25 + 945412683014600904*q^13*#^25 - 
     214648303109243499*q^14*#^25 + 41793619014157302*q^15*#^25 - 
     6952569443619243*q^16*#^25 + 982233336086607*q^17*#^25 - 
     116808632101935*q^18*#^25 + 11547197823342*q^19*#^25 - 
     932219143713*q^20*#^25 + 59910329772*q^21*#^25 - 2949419127*q^22*#^25 + 
     104507067*q^23*#^25 - 2373858*q^24*#^25 + 25974*q^25*#^25 + 
     50850398547044433*#^26 - 281462722210086723*q*#^26 + 
     744542974961494227*q^2*#^26 - 1252327256242267791*q^3*#^26 + 
     1503253020501191688*q^4*#^26 - 1369985355644664298*q^5*#^26 + 
     984493797805021194*q^6*#^26 - 571883925414805646*q^7*#^26 + 
     273092384674031655*q^8*#^26 - 108436496155169107*q^9*#^26 + 
     36068690661476030*q^10*#^26 - 10092806686016568*q^11*#^26 + 
     2379290275673767*q^12*#^26 - 471963292788491*q^13*#^26 + 
     78461368121524*q^14*#^26 - 10853402307506*q^15*#^26 + 
     1235329923535*q^16*#^26 - 113789576783*q^17*#^26 + 
     8276508440*q^18*#^26 - 457808974*q^19*#^26 + 18106968*q^20*#^26 - 
     456378*q^21*#^26 + 5511*q^22*#^26 - 272980660118967*#^27 + 
     1252324062631188*q*#^27 - 2725317857027610*q^2*#^27 + 
     3740020648639521*q^3*#^27 - 3628886233904742*q^4*#^27 + 
     2645312030659389*q^5*#^27 - 1502466428444130*q^6*#^27 + 
     680437179243378*q^7*#^27 - 249352248690345*q^8*#^27 + 
     74592015505764*q^9*#^27 - 18289534846152*q^10*#^27 + 
     3675496103718*q^11*#^27 - 602829946317*q^12*#^27 + 
     79975475718*q^13*#^27 - 8455241199*q^14*#^27 + 695909673*q^15*#^27 - 
     42979035*q^16*#^27 + 1873503*q^17*#^27 - 51375*q^18*#^27 + 
     666*q^19*#^27 + 1019348454609*#^28 - 3715561771569*q*#^28 + 
     6351838575702*q^2*#^28 - 6759221040160*q^3*#^28 + 
     5010259052306*q^4*#^28 - 2742295133196*q^5*#^28 + 
     1145993593526*q^6*#^28 - 372776034927*q^7*#^28 + 95315646045*q^8*#^28 - 
     19200495924*q^9*#^28 + 3032545545*q^10*#^28 - 370813200*q^11*#^28 + 
     34309810*q^12*#^28 - 2311708*q^13*#^28 + 106207*q^14*#^28 - 
     2937*q^15*#^28 + 36*q^16*#^28 - 2522597472*#^29 + 6833163600*q*#^29 - 
     8515490310*q^2*#^29 + 6456504666*q^3*#^29 - 3317325111*q^4*#^29 + 
     1216703397*q^5*#^29 - 326578944*q^6*#^29 + 64611816*q^7*#^29 - 
     9345534*q^8*#^29 + 962835*q^9*#^29 - 66969*q^10*#^29 + 2817*q^11*#^29 - 
     54*q^12*#^29 + 3799839*#^30 - 6781905*q*#^30 + 5354232*q^2*#^30 - 
     2444414*q^3*#^30 + 706328*q^4*#^30 - 132353*q^5*#^30 + 15713*q^6*#^30 - 
     1081*q^7*#^30 + 33*q^8*#^30 - 2976*#^31 + 2640*q*#^31 - 906*q^2*#^31 + 
     144*q^3*#^31 - 9*q^4*#^31 + #^32&, #^m&] + 
 
((-3 + q)q/2) RootSum[
     160033968959398248462764147346825807201 - 
     5098027771159772847417740008160851722282*q + 
     80167150389082552251465642521639109745581*q^2 - 
     829648948982393990846216065676868036003168*q^3 + 
     6356346820853516002129351094061485654302884*q^4 - 
     38452295010258222018314202248420397062688480*q^5 + 
     191303487711485711768533178716080934670432712*q^6 - 
     805003605266339223039803068031885720026481214*q^7 + 
     2924515766520127347303256502338025174712204738*q^8 - 
     9317101667686915525414443206911307975033184678*q^9 + 
     26352481936220208796608954193704102075068837892*q^10 - 
     66832358191925433265204950120250528252903575438*q^11 + 
     153223180042564356064990748356620695355623664954*q^12 - 
     319744035889287985103698138589800873510757034258*q^13 + 
     610853614794199805028616713483753662565635588019*q^14 - 
     1073708738621803652743003023582064041605094225450*q^15 + 
     1743888827045500717143460723206963082642834391448*q^16 - 
     2627029280886317152128835674137880961755571584930*q^17 + 
     3682632323929814954992436690603918989886331234303*q^18 - 
     4817999594051575390217349191834635252741688213226*q^19 + 
     5898163029985067361641818177304856876933386386539*q^20 - 
     6771956215363038172307023295923782381230588493018*q^21 + 
     7307350660806166443732331632329431375306271728902*q^22 - 
     7424444361756817858951785870709600328332099014744*q^23 + 
     7114684405648845934698079050196645647718918052271*q^24 - 
     6440111297534556261831070562544060484124244475206*q^25 + 
     5514068301145233473229071324578140692814802249176*q^26 - 
     4471261321935369514554802792271886662502081078594*q^27 + 
     3437588259980975118491424829524353283141054252649*q^28 - 
     2508324116375389088262071194345476683114292330964*q^29 + 
     1738669015205085256546898598864053755177109256116*q^30 - 
     1145808241962895269807346322812359694885837423070*q^31 + 
     718440547823249024384079325349530899923229427837*q^32 - 
     428886177648570262140412191114777584028513337796*q^33 + 
     243906062767366291098902740547396596572905843087*q^34 - 
     132208668631460626984974272825103244177285573990*q^35 + 
     68336634806403510029044549515534303373649086078*q^36 - 
     33695860575309121878736187512970723731875790806*q^37 + 
     15855372187550258146816639362453577969871164443*q^38 - 
     7121582076575550409388419399308927757449323540*q^39 + 
     3054051334786704658239996663543971332685854140*q^40 - 
     1250698733866233962070281806649960799782573896*q^41 + 
     489170107142856590052258693933652775609807745*q^42 - 
     182738541233753119562095962000517074165578184*q^43 + 
     65203936448410484571065641059834749551770495*q^44 - 
     22221814013377813843905498181657199634255740*q^45 + 
     7232926353221018632510229505690547001412257*q^46 - 
     2248134294138858369355874450945300699957234*q^47 + 
     667154884489224468678640109635212104364464*q^48 - 
     188984894493437514550468261280487630107186*q^49 + 
     51085771421022409739064701286838304586878*q^50 - 
     13173390826026826075229917408508290271720*q^51 + 
     3239270440788826410208379041289172849488*q^52 - 
     759188995824578142043057568334778359050*q^53 + 
     169503696272028504140095532485541850680*q^54 - 
     36031254531799212474484243230730019064*q^55 + 
     7287254014774683616591606013053887271*q^56 - 
     1401241363515909549256315307650861374*q^57 + 
     255959355334108817747822824831216202*q^58 - 
     44375569568577479673488862144037914*q^59 + 
     7294499907809757861003953733836071*q^60 - 
     1135647227654797606529509211493476*q^61 + 
     167245567684197858884587960596226*q^62 - 
     23266961027878369059786481413274*q^63 + 3053137888454206068021468154064*
      q^64 - 377269966587660167805480945630*q^65 + 
     43818224758511010137957380270*q^66 - 4773764851950249781021616030*q^67 + 
     486714061746340436839804646*q^68 - 46320795758729252259925586*q^69 + 
     4103076842663780361217099*q^70 - 337172227522463085372062*q^71 + 
     25608415416664040118380*q^72 - 1789970018415070289742*q^73 + 
     114576433358276806953*q^74 - 6677713305488578990*q^75 + 
     351956280848607847*q^76 - 16639653279205018*q^77 + 
     698711994741638*q^78 - 25740824565036*q^79 + 819111632714*q^80 - 
     22058161568*q^81 + 488797897*q^82 - 8557674*q^83 + 110989*q^84 - 
     948*q^85 + 4*q^86 - 332619626190756645877943429522270569539*# + 
     10260193683114835589337938769573061039998*q*# - 
     156213405908065804738199345718876915872184*q^2*# + 
     1565067941777271591646776251275717623622707*q^3*# - 
     11606723501081645189295240240465407199530943*q^4*# + 
     67956605240596473184353963130977721848704472*q^5*# - 
     327176250433661946258336792835308984535004526*q^6*# + 
     1332129292046602337005966047997360862010092106*q^7*# - 
     4681990791263941647969117938935955236280826174*q^8*# + 
     14428529563777422677389111302075392136509765418*q^9*# - 
     39469566011299413924663181191108967587394307523*q^10*# + 
     96796692778841137925089833515750143600400061741*q^11*# - 
     214566967888013962875136983405557712502536260334*q^12*# + 
     432848311434765903229402304289077082548838212265*q^13*# - 
     799270947972938302495366136572378181528181831609*q^14*# + 
     1357669937863873070686254264919494532149830156586*q^15*# - 
     2130605682953963558111165898980911100755244700531*q^16*# + 
     3100630360213859046780000964106560168666530545625*q^17*# - 
     4198236619205764720874516256515166382211553757827*q^18*# + 
     5304199490239246650932228553442576593577851634419*q^19*# - 
     6269512750912868597943162327442402601645285260848*q^20*# + 
     6948846159474429139805413458823649654356700663658*q^21*# - 
     7236953086510369606471094055489699791593335590730*q^22*# + 
     7095298909493214948758632342482372228949793262183*q^23*# - 
     6559712126197064702084223417262841984049605170209*q^24*# + 
     5727353465197046430349478765418586556741788763919*q^25*# - 
     4729014876649602276275858476583280379705596783302*q^26*# + 
     3697175784566163008341055501383214004152109241224*q^27*# - 
     2739907159606013274325144724743823959444902668314*q^28*# + 
     1926657702210790446399729587706035392962627116116*q^29*# - 
     1286678134551986946875232439077565678690896214587*q^30*# + 
     816744178617999714006622143215528064887704378734*q^31*# - 
     493140260591467036738807255383306808750013041247*q^32*# + 
     283404397762447176049054571118271291191504818946*q^33*# - 
     155112187671414536157318877271334592447122633899*q^34*# + 
     80892806586025413764880010041533642641558738106*q^35*# - 
     40215314391419335183292966671688969037571210128*q^36*# + 
     19065860652778848761306104430325469883219160241*q^37*# - 
     8622724808939223576210532613097422333440829524*q^38*# + 
     3721092868822828729992696963174119415729360200*q^39*# - 
     1532585648121684992534435789809344680778567535*q^40*# + 
     602523422666200791387799143856159860693052033*q^41*# - 
     226131700842503032666782716309860175694903822*q^42*# + 
     81022889058225297925809104145823093001942346*q^43*# - 
     27714712133547394793992408582447432772418229*q^44*# + 
     9049908854425817119006742260189164926314853*q^45*# - 
     2820727438676797408429266092383759377040898*q^46*# + 
     839053873994650792745275131999760991678373*q^47*# - 
     238141734341961663615776128304262108895159*q^48*# + 
     64473182310556590031730660719968727295046*q^49*# - 
     16644729614828116794526368049994100425699*q^50*# + 
     4095988792132045013192811060279276044754*q^51*# - 
     960347935348982289774423113683295478688*q^52*# + 
     214418151237034630622317840526956541634*q^53*# - 
     45562032216544008418253727794002384774*q^54*# + 
     9208038948670480386648190324998711853*q^55*# - 
     1768617511224464566463812961743118475*q^56*# + 
     322587371328199120787518047595644147*q^57*# - 
     55822883693631483965640085218176262*q^58*# + 
     9155685474194504365630105279627070*q^59*# - 
     1421670073051202848547859090719348*q^60*# + 
     208737545054105804209362400500020*q^61*# - 
     28940352884715444221491748024175*q^62*# + 
     3783145705435299920966233250950*q^63*# - 465502369597630501436877707430*
      q^64*# + 53815057415942492933769074454*q^65*# - 
     5833123865124441767307410741*q^66*# + 591441808319277695422744841*q^67*
      # - 55951729640481133315431685*q^68*# + 4924273598681413534770095*q^69*
      # - 401854451671204459795158*q^70*# + 30294722805914735940226*q^71*# - 
     2100743783610781135367*q^72*# + 133331858838645155419*q^73*# - 
     7700837640860587235*q^74*# + 401996470952315291*q^75*# - 
     18812384285895015*q^76*# + 781442327232130*q^77*# - 
     28460546665907*q^78*# + 894742192405*q^79*# - 23788033710*q^80*# + 
     520044995*q^81*# - 8975618*q^82*# + 114669*q^83*# - 964*q^84*# + 
     4*q^85*# + 434923799625541820715322776129298031796*#^2 - 
     12978573175865357707883775052182063056748*q*#^2 + 
     191166969096621817946546129881610887364715*q^2*#^2 - 
     1852943964903382877354507378837874760802205*q^3*#^2 + 
     13294722689906223700680413008266270876867012*q^4*#^2 - 
     75308302133583686581233722706552111346166220*q^5*#^2 + 
     350776703553354080276965864537037770263267171*q^6*#^2 - 
     1381735625964528531031102077694647779826017676*q^7*#^2 + 
     4698144636645062936077223100664186051423798806*q^8*#^2 - 
     14006153297331123979096087961791815681316483158*q^9*#^2 + 
     37062964945385369210129476989169276488312026292*q^10*#^2 - 
     87921660203373737862251699718013440636630719421*q^11*#^2 + 
     188507670206600765801907340690074386947426374138*q^12*#^2 - 
     367792441453868750484337317808277622899475566022*q^13*#^2 + 
     656793911767008054453577746353418715750169325000*q^14*#^2 - 
     1078851156651055463291208002303261622682157354697*q^15*#^2 + 
     1637058003649177455673030824014026322881268037291*q^16*#^2 - 
     2303367917599994516296423429072873437481334575833*q^17*#^2 + 
     3015008410652499679044467053111257184186495397967*q^18*#^2 - 
     3682163103506437513205847880409206178245584671739*q^19*#^2 + 
     4206579001986173834857552321597264885793025039849*q^20*#^2 - 
     4505757268454514820544210051878476513258854401755*q^21*#^2 + 
     4534355559679870354917960522166543427333515936560*q^22*#^2 - 
     4295138184335037110845644117041907101198744799267*q^23*#^2 + 
     3835982794566374833629863796576680912831317903820*q^24*#^2 - 
     3234944200545267386216108870250333964809935954678*q^25*#^2 + 
     2579505490010851790776668416999934279442381204529*q^26*#^2 - 
     1947229630229235422446841699405045793360835757671*q^27*#^2 + 
     1393120147846889597151905500085459950607203989304*q^28*#^2 - 
     945546879157732441582773169950167874174574956216*q^29*#^2 + 
     609382204783265769939953601648049873360887240121*q^30*#^2 - 
     373213993265723757845939663999999250378600215212*q^31*#^2 + 
     217370089322207530087778815765467195546974659300*q^32*#^2 - 
     120473949693337593123942403690240960996644674024*q^33*#^2 + 
     63574573804070096282268857406626250213094757662*q^34*#^2 - 
     31958444940946702437762447064666406996612839404*q^35*#^2 + 
     15310369190095877882201428402936081218207548517*q^36*#^2 - 
     6992651047201634321295107018960523788773482010*q^37*#^2 + 
     3045692115705867738740633118050700241006216201*q^38*#^2 - 
     1265389518960563015591495446537913802435855415*q^39*#^2 + 
     501577198287510172254651604953682178009705894*q^40*#^2 - 
     189707075460586873774211721221395951118297491*q^41*#^2 + 
     68469063151800016208900649398392020174419694*q^42*#^2 - 
     23581942536177080728223512044530599741498396*q^43*#^2 + 
     7750410935092929519588924520224698217051561*q^44*#^2 - 
     2430478797527022532984233626841742364143047*q^45*#^2 + 
     727141724725397722450726500532385372496988*q^46*#^2 - 
     207501109177809153353797887414030333099476*q^47*#^2 + 
     56465769483427103696549275143581056072789*q^48*#^2 - 
     14647974282166133796241280923751730353811*q^49*#^2 + 
     3621055837656250734985707947700948425416*q^50*#^2 - 
     852646158249185606249516525715328942687*q^51*#^2 + 
     191143958337238842533441224625788608672*q^52*#^2 - 
     40772055060204200369077109001921563365*q^53*#^2 + 
     8269806220645338217607858210819328304*q^54*#^2 - 
     1593842240768735855035370946067010477*q^55*#^2 + 
     291650591860383974478474503175654615*q^56*#^2 - 
     50624298050574002227693009843370690*q^57*#^2 + 
     8327264431632336878506621096025545*q^58*#^2 - 
     1296626805225913384918868751492087*q^59*#^2 + 
     190883315721102496672112259438555*q^60*#^2 - 
     26532355708020762186275815613660*q^61*#^2 + 
     3476883354249778768781761867319*q^62*#^2 - 
     428836701271544574122967250348*q^63*#^2 + 49691564533602236255254400589*
      q^64*#^2 - 5398499437683001449213751300*q^65*#^2 + 
     548617946685802509187622843*q^66*#^2 - 52018802708820385119178609*q^67*
      #^2 + 4588713030751986711590206*q^68*#^2 - 375356190331116960879858*
      q^69*#^2 + 28366392286217064879588*q^70*#^2 - 
     1972067852023194341261*q^71*#^2 + 125504084644940204461*q^72*#^2 - 
     7269691664389919991*q^73*#^2 + 380671237669909988*q^74*#^2 - 
     17874561555046073*q^75*#^2 + 745222530982102*q^76*#^2 - 
     27251165410247*q^77*#^2 + 860540432252*q^78*#^2 - 22991514603*q^79*#^2 + 
     505379215*q^80*#^2 - 8775460*q^81*#^2 + 112869*q^82*#^2 - 956*q^83*#^2 + 
     4*q^84*#^2 - 367525936527367232729420895333854429379*#^3 + 
     10599554631195999500087057813764929875142*q*#^3 - 
     150862798787463940894965678236710179992769*q^2*#^3 + 
     1412739745264090071921436647605490762288576*q^3*#^3 - 
     9791078948543944497925786437596180612737827*q^4*#^3 + 
     53563012026871637727667652155549139193449598*q^5*#^3 - 
     240902692193665651068075968231234653371199581*q^6*#^3 + 
     916095591335283293738185508412316766252811222*q^7*#^3 - 
     3006500979085031748542579400117264479459616159*q^8*#^3 + 
     8649381390603316709948361222595466535127270953*q^9*#^3 - 
     22082452995211480459167466525446485798449211448*q^10*#^3 + 
     50530236501190907131788805088590754306831455128*q^11*#^3 - 
     104481030366410479800409652814908269427615601816*q^12*#^3 + 
     196546836603481820426474213988249146602830198033*q^13*#^3 - 
     338334353520150273500831822528261320039359409470*q^14*#^3 + 
     535584429450115810413277067728679367072261245151*q^15*#^3 - 
     783018922689352262490750221216326559167858249455*q^16*#^3 + 
     1061211760225649228813276101856969696272244242200*q^17*#^3 - 
     1337650919358581689245809654533035874951208393781*q^18*#^3 + 
     1572728449905448699823523812773492327896210195516*q^19*#^3 - 
     1729230389361528963952334026664728964571750522342*q^20*#^3 + 
     1782119151527547808755645449075901328217165591325*q^21*#^3 - 
     1725030625109813769724146299553669000997826163166*q^22*#^3 + 
     1571204095458653435502527794703935154691367546180*q^23*#^3 - 
     1348846980069881514232051456763130948959312911433*q^24*#^3 + 
     1093034247709094477880526652581633005318716706013*q^25*#^3 - 
     837198315349470000424373341945069551478811393118*q^26*#^3 + 
     606835646634228277751772815692545715251599030304*q^27*#^3 - 
     416710333521260235958839509958579599603220527361*q^28*#^3 + 
     271357862323290831398225424720432536737101871143*q^29*#^3 - 
     167716638745322259671674836657256079405301177239*q^30*#^3 + 
     98463581769154046572474606309438844205890708698*q^31*#^3 - 
     54946917452524613355967035236916373993761427846*q^32*#^3 + 
     29163962386916979968498868685978367646979079806*q^33*#^3 - 
     14730563074568978031508766295154311314209579952*q^34*#^3 + 
     7083771428898020822221497602276878049861857092*q^35*#^3 - 
     3244553621239743343856159169682023142621035966*q^36*#^3 + 
     1415907183035267555081771948329202887814058368*q^37*#^3 - 
     588871530134530380927661074324234255810501406*q^38*#^3 + 
     233454342172612925060821304640072065271063649*q^39*#^3 - 
     88235311329677327438357638514917068419589606*q^40*#^3 + 
     31796520699440897710717620112616014399140248*q^41*#^3 - 
     10925104439131639529903785556766916470292826*q^42*#^3 + 
     3579044373021482299563427800399991593756934*q^43*#^3 - 
     1117802872836458227663023196832029116462886*q^44*#^3 + 
     332778637241050525158357993155813167096747*q^45*#^3 - 
     94416308558926313540857080952746159020540*q^46*#^3 + 
     25522458530514093299019392482216306591277*q^47*#^3 - 
     6571083079095406555635261366647746147207*q^48*#^3 + 
     1610708439889486067341230804222243148514*q^49*#^3 - 
     375715671197953455488653963605352878401*q^50*#^3 + 
     83354646702593439050392716901904642330*q^51*#^3 - 
     17577669771053374168158305218688336337*q^52*#^3 + 
     3520883777687174121240346171473686867*q^53*#^3 - 
     669362773749298094492277335078630517*q^54*#^3 + 
     120673328952647969092679298919682036*q^55*#^3 - 
     20609990352715380691418044040652569*q^56*#^3 + 
     3331121794947297666942072466301727*q^57*#^3 - 
     508893531623427115070667833967988*q^58*#^3 + 
     73384965478650125680644411723082*q^59*#^3 - 
     9974410342264465684589015169994*q^60*#^3 + 
     1275710517607174238736408627879*q^61*#^3 - 
     153251973529206033218231290300*q^62*#^3 + 17256862855395167006117893446*
      q^63*#^3 - 1817303770669964348893142903*q^64*#^3 + 
     178521400555414802803890834*q^65*#^3 - 16311594890847284487933813*q^66*
      #^3 + 1381740633471736595202926*q^67*#^3 - 108109555252719330157152*
      q^68*#^3 + 7779566352066082284418*q^69*#^3 - 512339123223219972754*q^70*
      #^3 + 30702198150565538601*q^71*#^3 - 1662797101003245357*q^72*#^3 + 
     80730092638761523*q^73*#^3 - 3479079019639176*q^74*#^3 + 
     131462021871536*q^75*#^3 - 4288172629727*q^76*#^3 + 
     118302048006*q^77*#^3 - 2684056755*q^78*#^3 + 48084668*q^79*#^3 - 
     637782*q^80*#^3 + 5568*q^81*#^3 - 24*q^82*#^3 + 
     235114500089956670945168928448822977087*#^4 - 
     6546231198720418053296496148668730156275*q*#^4 + 
     89930355812415236103359903025418789999047*q^2*#^4 - 
     812671376758735232182458609879248294185122*q^3*#^4 + 
     5434005042802884975163348334625332093791053*q^4*#^4 - 
     28674690626403329421707578346953177317545199*q^5*#^4 + 
     124373119705568432847878658890538280887760203*q^6*#^4 - 
     456018714939943829681289312365459086698114360*q^7*#^4 + 
     1442662858255644253135247818391637326683037658*q^8*#^4 - 
     3999938403348829210912277422728660114825009045*q^9*#^4 + 
     9839696253123096131182060318752869914672634094*q^10*#^4 - 
     21689581840124262530049284882035332391162035777*q^11*#^4 + 
     43191654164334140087897653174223551042541943465*q^12*#^4 - 
     78232195510790767133714321495738660427735278568*q^13*#^4 + 
     129632632503200560277325601648739037350681988609*q^14*#^4 - 
     197484760545159535779658715388115837353718996536*q^15*#^4 + 
     277779720278654517773924093037656899699922856582*q^16*#^4 - 
     362104988791202639575489028011822101789156155754*q^17*#^4 + 
     438891281012796315606872616920491110629122611066*q^18*#^4 - 
     496046962956413075642880619874456343810918647907*q^19*#^4 + 
     524137559963797751344309212350554201390239304657*q^20*#^4 - 
     518938545315978713044335020011557067436198751226*q^21*#^4 + 
     482414868616718527609100285316955758045123344052*q^22*#^4 - 
     421845246888181830932152089983501141635819456397*q^23*#^4 + 
     347556611606203624821596661235508127930687357745*q^24*#^4 - 
     270195261097968641858088437405352708764962644056*q^25*#^4 + 
     198465393671955650196815558307161117120972058041*q^26*#^4 - 
     137899751494773130099197470294296452801869139527*q^27*#^4 + 
     90735569978159926513419790266541919743974713313*q^28*#^4 - 
     56590353190717060674350001106346917188547196968*q^29*#^4 + 
     33483341856294411728402766287378210510369996514*q^30*#^4 - 
     18809026880122516791905792969278272399581242915*q^31*#^4 + 
     10037975694752478469793216226245140358551932374*q^32*#^4 - 
     5092409569386568516318476692714749293178462002*q^33*#^4 + 
     2457077932971223767462417237487872189620035886*q^34*#^4 - 
     1128032593087588387798402341501557466404293930*q^35*#^4 + 
     492934493787231369832518086521959588853718760*q^36*#^4 - 
     205092384672705437900161818397382140942926554*q^37*#^4 + 
     81264643528375064990742817787349710429734763*q^38*#^4 - 
     30670178273633026089610053774230487578018871*q^39*#^4 + 
     11026472222434871582817106233076547973350131*q^40*#^4 - 
     3776401013489252087574014523041134400063762*q^41*#^4 + 
     1232052213948417409109046730826920633778221*q^42*#^4 - 
     382869200837738955467066246921228315239253*q^43*#^4 + 
     113311805585801875901878717462854354542996*q^44*#^4 - 
     31930682387912845547577807603371954855117*q^45*#^4 + 
     8564964645619842252326309181978116117851*q^46*#^4 - 
     2186117640233712137252874607850680854616*q^47*#^4 + 
     530722369929495128629813453981170728402*q^48*#^4 - 
     122487055476890349671755309522606634671*q^49*#^4 + 
     26859069992988322429354755535375011123*q^50*#^4 - 
     5592200987791426592678892570122685487*q^51*#^4 + 
     1104689647919768885163948010788013226*q^52*#^4 - 
     206869772006665287960874045715671220*q^53*#^4 + 
     36689526282285658607438008410470583*q^54*#^4 - 
     6156249986249766310899235157920391*q^55*#^4 + 
     976129281422739127405505335796603*q^56*#^4 - 
     146064609882795168728691743220429*q^57*#^4 + 
     20596537553425770976859574306942*q^58*#^4 - 
     2732421886234702082440157873827*q^59*#^4 + 
     340421596799591473401827973582*q^60*#^4 - 39748575213107322024609498820*
      q^61*#^4 + 4339853097563838485525867147*q^62*#^4 - 
     441946618862192043932134113*q^63*#^4 + 41855906656838943160583271*q^64*
      #^4 - 3674686889190082494199606*q^65*#^4 + 297952756115055534567854*
      q^66*#^4 - 22217084154074102883926*q^67*#^4 + 
     1515998032512568291356*q^68*#^4 - 94120214278680793169*q^69*#^4 + 
     5280671861231426967*q^70*#^4 - 265574795066528889*q^71*#^4 + 
     11854481333936583*q^72*#^4 - 463928186518144*q^73*#^4 + 
     15671831462142*q^74*#^4 - 447714081452*q^75*#^4 + 10517774024*q^76*#^4 - 
     195084759*q^77*#^4 + 2678751*q^78*#^4 - 24208*q^79*#^4 + 108*q^80*#^4 - 
     112711489412925389255584909185262985775*#^5 + 
     3025025799731823477755742027122720297826*q*#^5 - 
     40044241280361841959503890917152226432486*q^2*#^5 + 
     348571732521893321578288445096668596790389*q^3*#^5 - 
     2244337818186778664879514849412456721435913*q^4*#^5 + 
     11400011328223816836084538850407095438025959*q^5*#^5 - 
     47579324632741616389426602340962952781007189*q^6*#^5 + 
     167805272960502833425420705164564273450329880*q^7*#^5 - 
     510462369870497041717524801119365314542412909*q^8*#^5 + 
     1360414494990242498078699105154768787298665845*q^9*#^5 - 
     3215583433620423333066961650644743365797578335*q^10*#^5 + 
     6808132766923406842120069316534850997195838865*q^11*#^5 - 
     13017005949442128974405170155573195432959341398*q^12*#^5 + 
     22628903518387612049430411363277205079021445266*q^13*#^5 - 
     35973897315849985813107090429431717234313778566*q^14*#^5 + 
     52556443224145301756031060547246124085781606551*q^15*#^5 - 
     70864926617613961903564845607089161736546494157*q^16*#^5 + 
     88515135528433382552551172297345861451080391474*q^17*#^5 - 
     102754314124297426481797703826559523918819833089*q^18*#^5 + 
     111180172677637546115150512054127461792626870049*q^19*#^5 - 
     112410157267979513897334905091510852920212880904*q^20*#^5 + 
     106443355377019486228049416789551648844258408691*q^21*#^5 - 
     94589741606747185106173717117162104920841700931*q^22*#^5 + 
     79025408819825700026372914687508913695309541354*q^23*#^5 - 
     62171221714927844044330705230467806743338085597*q^24*#^5 + 
     46125567751172451781568953270758478524662020567*q^25*#^5 - 
     32313801916260525472220836326009860023194595158*q^26*#^5 + 
     21400982519027791054823387685957012215345424525*q^27*#^5 - 
     13413136478824529771605134881002118647865409519*q^28*#^5 + 
     7963069524621775139353034084529460328317664596*q^29*#^5 - 
     4481686949846689708492432914191145656444475311*q^30*#^5 + 
     2392922978739343531760588303540501756125619532*q^31*#^5 - 
     1212881224287364894389487934935089746785849176*q^32*#^5 + 
     583914807477632269378387542839231634810324823*q^33*#^5 - 
     267132545228427484960484576496572832375716320*q^34*#^5 + 
     116177333823178678187219497542430064541374193*q^35*#^5 - 
     48047697618523262061410436292075051273258190*q^36*#^5 + 
     18901173325267254096195263526471298604441701*q^37*#^5 - 
     7073727858237584424038650898680221584855856*q^38*#^5 + 
     2518838089497992518391519155285373330439646*q^39*#^5 - 
     853422854966419564892943378304010917717595*q^40*#^5 + 
     275125711178396812642448600492361656900343*q^41*#^5 - 
     84384492426133175980031113039107283692661*q^42*#^5 + 
     24620160690728632205884435321613714761417*q^43*#^5 - 
     6831532223278748871917166106360875694994*q^44*#^5 + 
     1802253086314551081318085643571830007057*q^45*#^5 - 
     451880311045430907775105796530216791366*q^46*#^5 + 
     107633489451096261740927975966990960170*q^47*#^5 - 
     24342172082970277675046550594419599730*q^48*#^5 + 
     5223888309462013177919168654868631090*q^49*#^5 - 
     1063032778619426410187938080632797538*q^50*#^5 + 
     204961012140115723850172895351624031*q^51*#^5 - 
     37408994137849204545436468846654048*q^52*#^5 + 
     6456842214317227282702991552110495*q^53*#^5 - 
     1052710978279860618059756534206991*q^54*#^5 + 
     161915825778576627493323434934946*q^55*#^5 - 
     23460724348002905095039900349144*q^56*#^5 + 
     3197224783024653030424881039532*q^57*#^5 - 
     409081653506544234492707405331*q^58*#^5 + 49043810279715410080527734246*
      q^59*#^5 - 5496948639693968325271289231*q^60*#^5 + 
     574547296023391771737680175*q^61*#^5 - 55841541760689635181683337*q^62*
      #^5 + 5030487744877740719488689*q^63*#^5 - 418483954791644272171270*
      q^64*#^5 + 32012516462622892375261*q^65*#^5 - 
     2240777244512935713719*q^66*#^5 + 142699200704692658328*q^67*#^5 - 
     8211872303996603305*q^68*#^5 + 423578297683994680*q^69*#^5 - 
     19391241606103373*q^70*#^5 + 778277709165264*q^71*#^5 - 
     26961895361175*q^72*#^5 + 789887408487*q^73*#^5 - 19028706787*q^74*#^5 + 
     361923493*q^75*#^5 - 5095890*q^76*#^5 + 47220*q^77*#^5 - 216*q^78*#^5 + 
     43356862102171526804238576967230317343*#^6 - 
     1120100308110185628326665088410386162129*q*#^6 + 
     14267935644323125603320357366573498548367*q^2*#^6 - 
     119470473053502239739252354112940485798053*q^3*#^6 + 
     739702865134749870240402292677112065828264*q^4*#^6 - 
     3611832265472694884292995934089957847657756*q^5*#^6 + 
     14485902500856907514773424651024790523952028*q^6*#^6 - 
     49078214692880889779223125554183699911463065*q^7*#^6 + 
     143368101083435220977451586445039100649709229*q^8*#^6 - 
     366787166267618018633575131459062519292418872*q^9*#^6 + 
     831962045129605257918506578012067843170220013*q^10*#^6 - 
     1689730091831602824860379560094539377887517443*q^11*#^6 + 
     3098049181088525796266656433625852273595057767*q^12*#^6 - 
     5162594048904410460412127922719146779938280627*q^13*#^6 + 
     7864211301172096681504630705280453041783289868*q^14*#^6 - 
     11004969708411511604487133042009891772381975436*q^15*#^6 + 
     14207473403566039425144658855030129233665611371*q^16*#^6 - 
     16984310118493973672005975242049070538108272157*q^17*#^6 + 
     18862171618685362383353994041571217903431796024*q^18*#^6 - 
     19515967348248703001913790280668454810059309766*q^19*#^6 + 
     18860013755127994579281974555966581860671730535*q^20*#^6 - 
     17061739695333731802772406844498568056833748377*q^21*#^6 + 
     14477811449016358287743136792693868184429262149*q^22*#^6 - 
     11543991257947675538068796916673282363094715064*q^23*#^6 + 
     8663130228302539498236283060296886855177945439*q^24*#^6 - 
     6127424583563093898366957522767157790514424814*q^25*#^6 + 
     4089946465299623182547229327954618470546498922*q^26*#^6 - 
     2579206526264041785057651441546312745273734001*q^27*#^6 + 
     1538229853650263690786516565871104000912258486*q^28*#^6 - 
     868381814331458100215600025400364459940234981*q^29*#^6 + 
     464404182897527650160075779298716603829297857*q^30*#^6 - 
     235437721322010240040340178349031951599035522*q^31*#^6 + 
     113216279372634760378968533092451118568327825*q^32*#^6 - 
     51667220376387204418213494406330505900211869*q^33*#^6 + 
     22386138072293752772947089851351060080899499*q^34*#^6 - 
     9211941178847121360706190568143073770070693*q^35*#^6 + 
     3601205289111060739754076029094387355886318*q^36*#^6 - 
     1337685322071728805636247456241777474368218*q^37*#^6 + 
     472196177064143035049112246670582743388964*q^38*#^6 - 
     158407348421210999688726367663680455155702*q^39*#^6 + 
     50501408674492279504182233721403393005796*q^40*#^6 - 
     15299134369815689561174393117211675687677*q^41*#^6 + 
     4403458279168463120223001110162712601265*q^42*#^6 - 
     1203873853765678000874716683313081294135*q^43*#^6 + 
     312529916296173543550410547331680821942*q^44*#^6 - 
     77011396844916469790947722750400488686*q^45*#^6 + 
     18003824159577729929563437893610228151*q^46*#^6 - 
     3990955067353861091058352727324501650*q^47*#^6 + 
     838315079542847100433862018355653248*q^48*#^6 - 
     166736036827480635289980291823882140*q^49*#^6 + 
     31374071987737379882274318498506163*q^50*#^6 - 
     5579678563448217751497744130382472*q^51*#^6 + 
     936844757757709743575152151939798*q^52*#^6 - 
     148323419613218120797485128681940*q^53*#^6 + 
     22112241192055124336890802167873*q^54*#^6 - 
     3099275531768462030166980725840*q^55*#^6 + 
     407692310116709452134189647088*q^56*#^6 - 50233840460998350785350962355*
      q^57*#^6 + 5784838549110904432377422084*q^58*#^6 - 
     621059530159922880738016985*q^59*#^6 + 61986224838005258356505793*q^60*
      #^6 - 5732998415596890507768282*q^61*#^6 + 489551496310028487086046*
      q^62*#^6 - 38433559539018446368244*q^63*#^6 + 
     2760531615662069132485*q^64*#^6 - 180367663367118548465*q^65*#^6 + 
     10648031091072135573*q^66*#^6 - 563383283573509412*q^67*#^6 + 
     26453167239911681*q^68*#^6 - 1088859755959261*q^69*#^6 + 
     38683050513272*q^70*#^6 - 1162089587637*q^71*#^6 + 
     28705291248*q^72*#^6 - 559788914*q^73*#^6 + 8080922*q^74*#^6 - 
     76768*q^75*#^6 + 360*q^76*#^6 - 13094526345382454015337527409861332727*
      #^7 + 325035154975666058666221376043406138284*q*#^7 - 
     3976747483769387420761208269407317928696*q^2*#^7 + 
     31971838944030457453498035544749857401725*q^3*#^7 - 
     189996984707524036701812629772462787047751*q^4*#^7 + 
     890097659837017771713801231536759336418495*q^5*#^7 - 
     3423821457942087694599240655103188843294779*q^6*#^7 + 
     11120934254757991886631716468862809083365672*q^7*#^7 - 
     31132952192686694892364720744864196292450162*q^8*#^7 + 
     76299585002876538407823165963781232255661789*q^9*#^7 - 
     165719415140318266452653771128666543517011581*q^10*#^7 + 
     322156466335851295985050575869108439443170551*q^11*#^7 - 
     565107531554449525156191738151571647979293806*q^12*#^7 + 
     900560722097631359486147391844670985452857431*q^13*#^7 - 
     1311312290683580558759065711294821115264695993*q^14*#^7 + 
     1753248560847769995709234305190913687404389618*q^15*#^7 - 
     2161554657575521940024897614940310285035727078*q^16*#^7 + 
     2466468314312539307850690143897086993240413782*q^17*#^7 - 
     2613200388216853087791358013505725485098823362*q^18*#^7 + 
     2578043898975354152687396993033817760885247090*q^19*#^7 - 
     2374198128128600325376657517264526260497019880*q^20*#^7 + 
     2045583615673051991778358732571971063096657627*q^21*#^7 - 
     1652143490177649434967051108769701692847392986*q^22*#^7 + 
     1253055754547715958544564033297348544523374345*q^23*#^7 - 
     893846841801101474719678487776444362008556626*q^24*#^7 + 
     600522191932752172124867434735065671910371334*q^25*#^7 - 
     380455752248418360871398653398200888028468480*q^26*#^7 + 
     227542971328465444035798425181927012177327217*q^27*#^7 - 
     128595692147947902836153565034788563647926228*q^28*#^7 + 
     68732440937713274958003299373030620866759707*q^29*#^7 - 
     34768907297946857855055007014533028185282323*q^30*#^7 + 
     16656818276130496221623213976857559914463401*q^31*#^7 - 
     7561389060760572549493143519083790910765091*q^32*#^7 + 
     3254001650727388263164721903257032226678464*q^33*#^7 - 
     1328011846355332943890598963684948394001812*q^34*#^7 + 
     514138656407366110372772693582597795623694*q^35*#^7 - 
     188862104874162285488925465974527342593362*q^36*#^7 + 
     65834670499474443725930022413017556959585*q^37*#^7 - 
     21778915989257043540055035260737034116341*q^38*#^7 + 
     6837287149807388325690360335937267458380*q^39*#^7 - 
     2036850974569273861360384942254716401991*q^40*#^7 + 
     575694145616555969476869936987410316669*q^41*#^7 - 
     154339606599075216611380002248069950153*q^42*#^7 + 
     39235346103003928418905576064686768793*q^43*#^7 - 
     9454048106924498327656029350239283189*q^44*#^7 + 
     2158173782083562121997341490519813833*q^45*#^7 - 
     466478307226842992620856107921911466*q^46*#^7 + 
     95402198925866654460398340867068824*q^47*#^7 - 
     18447037170597776695004245121876994*q^48*#^7 + 
     3369345447457719733335957967976651*q^49*#^7 - 
     580723937104762015925401049720520*q^50*#^7 + 
     94339459024095496862357835545045*q^51*#^7 - 
     14425924520553721745555282728140*q^52*#^7 + 
     2073350776688887660041280929750*q^53*#^7 - 
     279607426313138211222276053265*q^54*#^7 + 35313749096916594323415678892*
      q^55*#^7 - 4167940753742486277311393641*q^56*#^7 + 
     458584892865029107136006134*q^57*#^7 - 46906252232996252106126502*q^58*
      #^7 + 4446068529779644563068437*q^59*#^7 - 389112820057143068109351*
      q^60*#^7 + 31311668686942458578751*q^61*#^7 - 
     2305426247152109779162*q^62*#^7 + 154429645489450361475*q^63*#^7 - 
     9347788558698404844*q^64*#^7 + 507184766608156961*q^65*#^7 - 
     24423977859357062*q^66*#^7 + 1031187280309912*q^67*#^7 - 
     37580136244325*q^68*#^7 + 1158210747509*q^69*#^7 - 
     29352860533*q^70*#^7 + 587319201*q^71*#^7 - 8699278*q^72*#^7 + 
     84796*q^73*#^7 - 408*q^74*#^7 + 3344111698021093536511243506815069559*
      #^8 - 79654466735709326414741620286327574819*q*#^8 + 
     935112853863545384592775748146571650872*q^2*#^8 - 
     7212991650708418784837705607195373340058*q^3*#^8 + 
     41119876000476911838115484991499739121810*q^4*#^8 - 
     184772233208263629126081424649137443195057*q^5*#^8 + 
     681605370827083155962585894241570355225467*q^6*#^8 - 
     2122793590365845788797887427545726709777051*q^7*#^8 + 
     5697002378951242576512912235572536425173048*q^8*#^8 - 
     13381852305419319044753765277788521540329255*q^9*#^8 + 
     27850755902833249048319662837294747791410403*q^10*#^8 - 
     51867393223337061733535772191683737924929610*q^11*#^8 + 
     87138356435642521037623185080921292140119149*q^12*#^8 - 
     132959766085911608557155362540785139219821251*q^13*#^8 + 
     185315292597700346823553985002625449912513704*q^14*#^8 - 
     237085517318068595166278466333094177659336438*q^15*#^8 + 
     279596120080592330530992983917868346229923014*q^16*#^8 - 
     305054931195506050631860552360817305680654573*q^17*#^8 + 
     308910703622190785863806324656074001631658798*q^18*#^8 - 
     291147483566055424082167120561385518314884357*q^19*#^8 + 
     256029622522364337323693803693481556085707354*q^20*#^8 - 
     210528556375593299447110815687232726284600808*q^21*#^8 + 
     162185760649156834178633223263487421477359757*q^22*#^8 - 
     117256421957592555641285931352015843420639462*q^23*#^8 + 
     79678107217898850981275603016511532525474252*q^24*#^8 - 
     50956568368644594439462968423659877995493410*q^25*#^8 + 
     30706634638571852145785881135230661230234563*q^26*#^8 - 
     17453617846716373414168778671605986637070185*q^27*#^8 + 
     9365994456096810613073178468959314076698377*q^28*#^8 - 
     4748756029692978011605739447211660144283922*q^29*#^8 + 
     2276449168958781938584596573045472922423054*q^30*#^8 - 
     1032377211923265169244516695587319199044008*q^31*#^8 + 
     443128653697016788859636155143685739677126*q^32*#^8 - 
     180094965635563388040814669267009252229552*q^33*#^8 + 
     69324314891987131321310503936360143502318*q^34*#^8 - 
     25280050332051657130964954858486032676247*q^35*#^8 + 
     8734536911544287666120192545661749073504*q^36*#^8 - 
     2859556282119775242762154206931169077295*q^37*#^8 + 
     887049295115400379442229176789792776626*q^38*#^8 - 
     260703613244247523473317150104798738776*q^39*#^8 + 
     72580895924647780737626734483218352960*q^40*#^8 - 
     19136589429825525113605729328231875422*q^41*#^8 + 
     4776707310883923399530233240783151455*q^42*#^8 - 
     1128318899032275117009297492363329015*q^43*#^8 + 
     252087710046052877121309576837846684*q^44*#^8 - 
     53238152889121646213840106561316817*q^45*#^8 + 
     10620252835730885370985113900080676*q^46*#^8 - 
     1999523555458103212450063806374221*q^47*#^8 + 
     354962552031339250733358854615542*q^48*#^8 - 
     59350864272288675118591477081393*q^49*#^8 + 
     9335057335626663598901889257761*q^50*#^8 - 
     1379221427807875742542696748448*q^51*#^8 + 
     191106195207654833554979666554*q^52*#^8 - 24787890753522234861368575727*
      q^53*#^8 + 3003436483147236395774805375*q^54*#^8 - 
     339136453183657284209362671*q^55*#^8 + 35589616340311476736041572*q^56*
      #^8 - 3460253608381845156580431*q^57*#^8 + 310575334470381895323409*
      q^58*#^8 - 25626798395205734311982*q^59*#^8 + 
     1934582455524804172596*q^60*#^8 - 132854781824373539096*q^61*#^8 + 
     8243989344157583726*q^62*#^8 - 458516184718619917*q^63*#^8 + 
     22633239128307771*q^64*#^8 - 979475251585961*q^65*#^8 + 
     36586725407853*q^66*#^8 - 1155696906514*q^67*#^8 + 
     30017651020*q^68*#^8 - 615523835*q^69*#^8 + 9342599*q^70*#^8 - 
     93312*q^71*#^8 + 460*q^72*#^8 - 703456768569507470777492942498213166*
      #^9 + 16050141872774016884411043499386587748*q*#^9 - 
     180523837714825052172358433789339289699*q^2*#^9 + 
     1334290440216367724277175952887979757945*q^3*#^9 - 
     7289350831220723339937035520731444264439*q^4*#^9 + 
     31389932056341242542031580792171309234939*q^5*#^9 - 
     110967528250898507186472696155516647032543*q^6*#^9 + 
     331170483076372311960150627740685771751134*q^7*#^9 - 
     851574344475128081806223121782649852670680*q^8*#^9 + 
     1916266976904150863125568161246920787731351*q^9*#^9 - 
     3819896574549853213939024402798987384775775*q^10*#^9 + 
     6812001858222158870031602247798466942361673*q^11*#^9 - 
     10955331454717655588531306365876940857744311*q^12*#^9 + 
     15996351731879028715618836452408224624479276*q^13*#^9 - 
     21326674998085042545917533193752214350931667*q^14*#^9 + 
     26087466511159256487018474353006355973375844*q^15*#^9 - 
     29400395919467610911480346521563214347760488*q^16*#^9 + 
     30637337383863172684916164118219955393586506*q^17*#^9 - 
     29613347708469793257707046475669887741411556*q^18*#^9 + 
     26622819345921297027965800251404027769161190*q^19*#^9 - 
     22314965503705189978661153419494206052659094*q^20*#^9 + 
     17475667794811342627395618879731882269511869*q^21*#^9 - 
     12810819308896761026968289828468899968274651*q^22*#^9 + 
     8805206828912228967495263160590065481373936*q^23*#^9 - 
     5682645581097057067442777183957920562705655*q^24*#^9 + 
     3447965004218797825517942327098023607219116*q^25*#^9 - 
     1969070051843888291326985807808877333994968*q^26*#^9 + 
     1059421265042061770974011309499033342335803*q^27*#^9 - 
     537467852319640149064472169411816616097466*q^28*#^9 + 
     257293181497165890937936444876737330514517*q^29*#^9 - 
     116295867697969591203668621367963174671375*q^30*#^9 + 
     49657474592162867956037092417705881776341*q^31*#^9 - 
     20038816345195419546066110526894758607440*q^32*#^9 + 
     7644872227134722666842861865249003098435*q^33*#^9 - 
     2757944039689249999191856306120892989218*q^34*#^9 + 
     940996659504367566471502453060738204899*q^35*#^9 - 
     303678091718141069983298017969855173919*q^36*#^9 + 
     92696303743781273421686884011051970309*q^37*#^9 - 
     26760939842941875884598324886024317371*q^38*#^9 + 
     7305701940708753321609440304357568449*q^39*#^9 - 
     1885559573602799875709467307446671738*q^40*#^9 + 
     459933942562704770917284317739263298*q^41*#^9 - 
     105985862928977981970104155604390850*q^42*#^9 + 
     23060927444022598077856760561945976*q^43*#^9 - 
     4734961936350992816422746140514889*q^44*#^9 + 
     916754595011384873658448394394380*q^45*#^9 - 
     167231878434399937898204337712563*q^46*#^9 + 
     28713584092623504698511068286614*q^47*#^9 - 
     4635156471532530533733829416731*q^48*#^9 + 
     702556103291336425891237294066*q^49*#^9 - 99834944230513394392241825338*
      q^50*#^9 + 13277507392115583811174635616*q^51*#^9 - 
     1649368943471376362057090004*q^52*#^9 + 190937427505990781196726933*q^53*
      #^9 - 20544212832997119660542345*q^54*#^9 + 2048277044892938327003705*
      q^55*#^9 - 188562010639723198739787*q^56*#^9 + 
     15962492659485327195555*q^57*#^9 - 1236629432067411647375*q^58*#^9 + 
     87178604741024385736*q^59*#^9 - 5555024584974747728*q^60*#^9 + 
     317357959845345305*q^61*#^9 - 16095600771762149*q^62*#^9 + 
     715852737745409*q^63*#^9 - 27485767555419*q^64*#^9 + 
     892573536373*q^65*#^9 - 23835769925*q^66*#^9 + 502528002*q^67*#^9 - 
     7842054*q^68*#^9 + 80520*q^69*#^9 - 408*q^70*#^9 + 
     139334416271183948405755260984499503*#^10 - 
     3043210089503482329503614256979591717*q*#^10 + 
     32784063041971241858433937551793031880*q^2*#^10 - 
     232195800773252499611700654877199858532*q^3*#^10 + 
     1215983230812507070728559719985330588401*q^4*#^10 - 
     5020907150846123660763762984239957522001*q^5*#^10 + 
     17022351007470012096414504514297891573422*q^6*#^10 - 
     48724481383728926027083456220127134286102*q^7*#^10 + 
     120169077185178198093830240311036326323100*q^8*#^10 - 
     259338304284747940248720079108461054877089*q^9*#^10 + 
     495716013564814738699961256478064104777287*q^10*#^10 - 
     847465666550760860502957054978309342111618*q^11*#^10 + 
     1306171385543144453376023231509657756650978*q^12*#^10 - 
     1827052184827137945640441275323147133208695*q^13*#^10 + 
     2332406463443182131990473167355958577747275*q^14*#^10 - 
     2730412636122346124149956604404829416980733*q^15*#^10 + 
     2943055506925272428426412559720097816227191*q^16*#^10 - 
     2931224391036042204076324613257326922788574*q^17*#^10 + 
     2705910270666136337421355841212342106525029*q^18*#^10 - 
     2321426426098788225954653715910086891639443*q^19*#^10 + 
     1855206322069108244418577786480287996755320*q^20*#^10 - 
     1383944959837139929534251669705650991569781*q^21*#^10 + 
     965427081700767069216494226297917857066251*q^22*#^10 - 
     630787958084359867361277101066679273471626*q^23*#^10 + 
     386558453624166296042957843085199392127876*q^24*#^10 - 
     222455899391922917187448604111606776005883*q^25*#^10 + 
     120345774096243276082955085536874428822004*q^26*#^10 - 
     61259798206155591267289166545634204320782*q^27*#^10 + 
     29364423385458361372623624778986008170584*q^28*#^10 - 
     13263563130736700084785990581424734895743*q^29*#^10 + 
     5648528287206809759526048656291285531491*q^30*#^10 - 
     2269056594771812373342672522198283046146*q^31*#^10 + 
     860094802833853050290930255362944500599*q^32*#^10 - 
     307718658901935149093951846959123450590*q^33*#^10 + 
     103930825616666983542874059886186809245*q^34*#^10 - 
     33140307180827137330146591802929182231*q^35*#^10 + 
     9976805471698609202600257516846412643*q^36*#^10 - 
     2835393414368070194720214073089498595*q^37*#^10 + 
     760586338552543231235590308205967554*q^38*#^10 - 
     192524189721550486576045827680866062*q^39*#^10 + 
     45969759276815027624003240659719814*q^40*#^10 - 
     10349424695958176532330351139697652*q^41*#^10 + 
     2195734570153411244793483729632964*q^42*#^10 - 
     438710388367684145825518776397074*q^43*#^10 + 
     82484627016014779943948380441314*q^44*#^10 - 
     14580416984743613179649298995395*q^45*#^10 + 
     2420521511112170682610456136629*q^46*#^10 - 
     376927077524811608668941826960*q^47*#^10 + 54979318625121359326941625807*
      q^48*#^10 - 7499353700128101429841151534*q^49*#^10 + 
     954793217789630304855580675*q^50*#^10 - 113215520379235787349164171*q^51*
      #^10 + 12471351401859811158430503*q^52*#^10 - 
     1272489936105229345632138*q^53*#^10 + 119850565680942805240988*q^54*
      #^10 - 10378380206612723054379*q^55*#^10 + 822385298901486787077*q^56*
      #^10 - 59299849244127526149*q^57*#^10 + 3865189024519275826*q^58*#^10 - 
     225909691279854569*q^59*#^10 + 11723934657722197*q^60*#^10 - 
     533660150863368*q^61*#^10 + 20976161995258*q^62*#^10 - 
     697499252332*q^63*#^10 + 19077093853*q^64*#^10 - 412022696*q^65*#^10 + 
     6587982*q^66*#^10 - 69320*q^67*#^10 + 360*q^68*#^10 - 
     23402595266815463433674874119535120*#^11 + 
     488176672931562335743672792822212966*q*#^11 - 
     5025737523495346675051453693455158595*q^2*#^11 + 
     34031105919965941097208842210202696285*q^3*#^11 - 
     170438120036878940756884246179338765784*q^4*#^11 + 
     673151070092988344693512394446911812151*q^5*#^11 - 
     2183019634772174326987309742936864183295*q^6*#^11 + 
     5976609246215429697807862180967295355917*q^7*#^11 - 
     14095477025245833078689940862702452357657*q^8*#^11 + 
     29079986200745944121697864874699567124361*q^9*#^11 - 
     53114903326505322516664859048438655480786*q^10*#^11 + 
     86723036703093778133380693759674310640769*q^11*#^11 - 
     127577794130394361705626291795141979403628*q^12*#^11 + 
     170210219872608709515009055400331625057206*q^13*#^11 - 
     207091426707017573347314043260173075248081*q^14*#^11 + 
     230856173069643728119917896826977585871916*q^15*#^11 - 
     236739053448398486576169099648246802542332*q^16*#^11 + 
     224106422655993106796432392796956808852429*q^17*#^11 - 
     196427384254489478461710026966820265680799*q^18*#^11 + 
     159827608659423618089398462208178393010309*q^19*#^11 - 
     121003558082380042648300776069316389719529*q^20*#^11 + 
     85410449521623279971941078553242046701580*q^21*#^11 - 
     56305604978802565258535950717462819568195*q^22*#^11 + 
     34720457086067081871956822420742592068526*q^23*#^11 - 
     20053615427889582860962068128614735052049*q^24*#^11 + 
     10861186233714761276644740929654055131581*q^25*#^11 - 
     5521715098481514321524301776216609764451*q^26*#^11 + 
     2637270957404991540484288908269874275486*q^27*#^11 - 
     1184223142559427316363919955321601576940*q^28*#^11 + 
     500231219978283779054768333015144824899*q^29*#^11 - 
     198873489668799034586767230236117283050*q^30*#^11 + 
     74441509163939153196167419078589892634*q^31*#^11 - 
     26242444436205329189600957641897679104*q^32*#^11 + 
     8714053324669920315584524349868667847*q^33*#^11 - 
     2725823480764176756156053167725074519*q^34*#^11 + 
     803214469162027457424957374889548571*q^35*#^11 - 
     222934302282492422556310857720857096*q^36*#^11 + 
     58270672628517915927965762241300981*q^37*#^11 - 
     14339295281164130712877233274431351*q^38*#^11 + 
     3320833646453095998906411718454434*q^39*#^11 - 
     723441769547906280297697098427834*q^40*#^11 + 
     148166321685226216773762996581086*q^41*#^11 - 
     28509590913825002039997614529026*q^42*#^11 + 
     5149723620884431057452090580643*q^43*#^11 - 
     872425910504148736550132611183*q^44*#^11 + 
     138472121380539862210114527875*q^45*#^11 - 20566037894027643451789164154*
      q^46*#^11 + 2854135622754639758815389026*q^47*#^11 - 
     369501298488917517225363661*q^48*#^11 + 44538699265830207307240489*q^49*
      #^11 - 4987224027399744713885768*q^50*#^11 + 517399551962870050152633*
      q^51*#^11 - 49576265326733011360726*q^52*#^11 + 
     4370978431986975855835*q^53*#^11 - 353020462092337599222*q^54*#^11 + 
     25977914193805703217*q^55*#^11 - 1730486316301048073*q^56*#^11 + 
     103525049353802673*q^57*#^11 - 5507867037995652*q^58*#^11 + 
     257427293185452*q^59*#^11 - 10405083494382*q^60*#^11 + 
     356280084089*q^61*#^11 - 10046585160*q^62*#^11 + 223942022*q^63*#^11 - 
     3698598*q^64*#^11 + 40224*q^65*#^11 - 216*q^66*#^11 + 
     3920350594581579432110947667388828*#^12 - 
     78055229042869143217137748117120134*q*#^12 + 
     767048138208935554018961571438939417*q^2*#^12 - 
     4957874464056578248021498653594224580*q^3*#^12 + 
     23699906852289333913042476996437410725*q^4*#^12 - 
     89326965237002859172103773904058006231*q^5*#^12 + 
     276385351550345870256788979639424255929*q^6*#^12 - 
     721715999566761589134695123080909931310*q^7*#^12 + 
     1622870474731183088128173175145736617511*q^8*#^12 - 
     3190828001775711549728074554255410730294*q^9*#^12 + 
     5551614092268790659493106942801580263667*q^10*#^12 - 
     8629734368612881261061523930009943312446*q^11*#^12 + 
     12079356614392814836886632917210255334167*q^12*#^12 - 
     15324493138561843108778131254629897571114*q^13*#^12 + 
     17717454139976043060775824690805450479260*q^14*#^12 - 
     18754583935969533031888642476831305633912*q^15*#^12 + 
     18248679769567423385294217987316376774516*q^16*#^12 - 
     16377983679843076627522354592546190687713*q^17*#^12 + 
     13598179650807058690585912108255500430256*q^18*#^12 - 
     10471496422631849082692750021109940096250*q^19*#^12 + 
     7495742484626151008634137833235060250276*q^20*#^12 - 
     4997376990904574060459487609084408242925*q^21*#^12 + 
     3108304804126531402796495050339328286319*q^22*#^12 - 
     1806313623373053621252760903909778579521*q^23*#^12 + 
     981966739633593043416763971628517138137*q^24*#^12 - 
     499920548634012616257923811111954048694*q^25*#^12 + 
     238561284058780129743887309379082573730*q^26*#^12 - 
     106787750578467675544495561715767903124*q^27*#^12 + 
     44867473858372456143060663301743920411*q^28*#^12 - 
     17702689691400931411700230242407170019*q^29*#^12 + 
     6561437789117825754399607055522591921*q^30*#^12 - 
     2285147369126063136814784195288903011*q^31*#^12 + 
     747892246195788678768601451836288359*q^32*#^12 - 
     230027755351823588159779539754702928*q^33*#^12 + 
     66481146756704041229503780549341113*q^34*#^12 - 
     18051331505781492413861629672865022*q^35*#^12 + 
     4603447211006983306301922363921699*q^36*#^12 - 
     1102164415500375197141260352531442*q^37*#^12 + 
     247616814773352459496003305294503*q^38*#^12 - 
     52169908599921071349177055904920*q^39*#^12 + 
     10300424182702691867502951042212*q^40*#^12 - 
     1904256933731627992534256811799*q^41*#^12 + 
     329321819302770047822509451937*q^42*#^12 - 53219925387226634374703961739*
      q^43*#^12 + 8027145095049602250964096404*q^44*#^12 - 
     1128465429998234501065398911*q^45*#^12 + 147633818101522172976359940*
      q^46*#^12 - 17942921873012365544637511*q^47*#^12 + 
     2021805818955738613104202*q^48*#^12 - 210725707676158681344630*q^49*
      #^12 + 20260395075659583264750*q^50*#^12 - 1791143230567381411990*q^51*
      #^12 + 145037056584136850255*q^52*#^12 - 10706242683703131657*q^53*
      #^12 + 716248684183356261*q^54*#^12 - 43110633284026615*q^55*#^12 + 
     2313057685247163*q^56*#^12 - 109328692471820*q^57*#^12 + 
     4482744127466*q^58*#^12 - 156211153193*q^59*#^12 + 
     4497354963*q^60*#^12 - 102664537*q^61*#^12 + 1741323*q^62*#^12 - 
     19496*q^63*#^12 + 108*q^64*#^12 - 483338133309616407602938104333273*
      #^13 + 9171100746477960299097070332781278*q*#^13 - 
     85911817728304701483786973293866748*q^2*#^13 + 
     529438874411916415925813841415371909*q^3*#^13 - 
     2413220180387334386426165815204533255*q^4*#^13 + 
     8672890245081721249297332029516738676*q^5*#^13 - 
     25585265506089736933469265378937733802*q^6*#^13 + 
     63688396199005858468880022188307498720*q^7*#^13 - 
     136485386453468201940545524500143039337*q^8*#^13 + 
     255663005119006275894378772015913604060*q^9*#^13 - 
     423608814400617638517360083895483594732*q^10*#^13 + 
     626770593317167261121660685203244169585*q^11*#^13 - 
     834583019666804743335843659573919132184*q^12*#^13 + 
     1006559740881753890337345535739372443252*q^13*#^13 - 
     1105499196031698947992439895069467497458*q^14*#^13 + 
     1110722310281219562162555644162184959078*q^15*#^13 - 
     1024866214652289325174898994820345511730*q^16*#^13 + 
     871340526959532533599386011898212819984*q^17*#^13 - 
     684556363833695292256991578332358066849*q^18*#^13 + 
     498195806669482865749756298464574803333*q^19*#^13 - 
     336574331414073034203656748948453887484*q^20*#^13 + 
     211467284420634912629125837767008086372*q^21*#^13 - 
     123755356597048722366039539828455634757*q^22*#^13 + 
     67549085012241815563324342555596603751*q^23*#^13 - 
     34426628628183371905352377241952927170*q^24*#^13 + 
     16398012097169024898115378885963371650*q^25*#^13 - 
     7305260473035275432053797515276211692*q^26*#^13 + 
     3045675127287698714772621721511823052*q^27*#^13 - 
     1188842202897995050659152508977281133*q^28*#^13 + 
     434594515535418805344872290164125195*q^29*#^13 - 
     148809295266950960495463343448978885*q^30*#^13 + 
     47727604052447761218891172321647895*q^31*#^13 - 
     14336844619699362965559356002526069*q^32*#^13 + 
     4032511528420264760679441518896343*q^33*#^13 - 
     1061628162144266378945564524413567*q^34*#^13 + 
     261470654796802742221974790204456*q^35*#^13 - 
     60207025055131717418435321618264*q^36*#^13 + 
     12951033177967125029061002936629*q^37*#^13 - 
     2600107656404979906663096342498*q^38*#^13 + 
     486675472742236185879479918598*q^39*#^13 - 84822826151709236959313697308*
      q^40*#^13 + 13746907710288716453180622779*q^41*#^13 - 
     2068416360054591291851880024*q^42*#^13 + 288442857636408255659276528*
      q^43*#^13 - 37208777258322750897418509*q^44*#^13 + 
     4430969461371732736934506*q^45*#^13 - 486024697913482875072705*q^46*
      #^13 + 48989880575555206610673*q^47*#^13 - 4526701407194778647744*q^48*
      #^13 + 382467792436171316366*q^49*#^13 - 29473764860116315156*q^50*
      #^13 + 2066149310312198190*q^51*#^13 - 131381435235663009*q^52*#^13 + 
     7551842253013790*q^53*#^13 - 390511405478207*q^54*#^13 + 
     18032871427797*q^55*#^13 - 734892655213*q^56*#^13 + 
     25944791460*q^57*#^13 - 771240496*q^58*#^13 + 18486291*q^59*#^13 - 
     333646*q^60*#^13 + 4012*q^61*#^13 - 24*q^62*#^13 + 
     65070384521764887846912347792244*#^14 - 
     1177829520419507360271519085526700*q*#^14 + 
     10519997968395190269887905157844123*q^2*#^14 - 
     61783854693644309662333020515997663*q^3*#^14 + 
     268265067708559856499632324850023457*q^4*#^14 - 
     918040228199256878947627924733687664*q^5*#^14 + 
     2577778866567371486282521168986719292*q^6*#^14 - 
     6105181703811847741172396190815710047*q^7*#^14 + 
     12442914481782798203166095352685581555*q^8*#^14 - 
     22156456234188008222600891478262152684*q^9*#^14 + 
     34879471691773477653782465672636675347*q^10*#^14 - 
     49004238269068617849922719188726019231*q^11*#^14 + 
     61919709824122872362472324981667859763*q^12*#^14 - 
     70812497454341937851653038755823861738*q^13*#^14 + 
     73684395429794629489514785052561921345*q^14*#^14 - 
     70074765451606769522324167098098114136*q^15*#^14 + 
     61137760768158165748789106826599270049*q^16*#^14 - 
     49092742156973517378766483426249458710*q^17*#^14 + 
     36381416611958491104288359999180824538*q^18*#^14 - 
     24941267713139199089654182453755476842*q^19*#^14 + 
     15849216960221778984059725799762483253*q^20*#^14 - 
     9351736900187312217591497849902853751*q^21*#^14 + 
     5131014785740779918482648778522527067*q^22*#^14 - 
     2621024189493522511046760937168612047*q^23*#^14 + 
     1247770459757244289783608782449270597*q^24*#^14 - 
     554051591797318268930160070420783119*q^25*#^14 + 
     229613025456923327142981248999631585*q^26*#^14 - 
     88854712379886313407003108465526315*q^27*#^14 + 
     32117392851514143685878518982853290*q^28*#^14 - 
     10845463111511143849840330941074278*q^29*#^14 + 
     3421459282938712039811754891612741*q^30*#^14 - 
     1008262009751532123560312126545823*q^31*#^14 + 
     277468005280151339868328818791110*q^32*#^14 - 
     71275905713500798054083083577542*q^33*#^14 + 
     17080776833568190327046038386356*q^34*#^14 - 
     3815758714920933999890749522854*q^35*#^14 + 
     793890053103946522763277767034*q^36*#^14 - 
     153660665112102158481034691001*q^37*#^14 + 27632293651805682846725521601*
      q^38*#^14 - 4609524719339408860740078112*q^39*#^14 + 
     712045601653053635854934167*q^40*#^14 - 101644092636510113177833464*q^41*
      #^14 + 13376994714179748868713767*q^42*#^14 - 
     1618713140452750586933202*q^43*#^14 + 179549673227739739239926*q^44*
      #^14 - 18192285524582030621528*q^45*#^14 + 1677097051240554981931*q^46*
      #^14 - 140040967711073047224*q^47*#^14 + 10539036143491787261*q^48*
      #^14 - 710864419315946733*q^49*#^14 + 42717471624385931*q^50*#^14 - 
     2272675901720955*q^51*#^14 + 106393063747533*q^52*#^14 - 
     4358603128574*q^53*#^14 + 155562494547*q^54*#^14 - 
     4816407969*q^55*#^14 + 128249381*q^56*#^14 - 2867322*q^57*#^14 + 
     50773*q^58*#^14 - 628*q^59*#^14 + 4*q^60*#^14 - 
     5777881422349964205004270748559*#^15 + 99879344284562660402485331472018*
      q*#^15 - 852587225465754223895064875691876*q^2*#^15 + 
     4788237817730442348786666014933661*q^3*#^15 - 
     19888439069814553136012135511205782*q^4*#^15 + 
     65116687241821312426466053787677047*q^5*#^15 - 
     174912775817921752796585929482995718*q^6*#^15 + 
     396151503398466198992805495399058476*q^7*#^15 - 
     771620966275224376321540575242869083*q^8*#^15 + 
     1311981817659205129222205519124647452*q^9*#^15 - 
     1970012319380995853500554182687788816*q^10*#^15 + 
     2636553134732907338928622746402677726*q^11*#^15 - 
     3168707779317075726028279846676969614*q^12*#^15 + 
     3440983692141395801288555015709792596*q^13*#^15 - 
     3393652678498824854452104436196077181*q^14*#^15 + 
     3052888814660117787198311930109150976*q^15*#^15 - 
     2514203356459732847621930734869195173*q^16*#^15 + 
     1901454360615280721984327908983794086*q^17*#^15 - 
     1324096575082464839035473938746977467*q^18*#^15 + 
     850913677093068687804896376671173945*q^19*#^15 - 
     505617527895249587626085232970658112*q^20*#^15 + 
     278253882779421226952655826662469121*q^21*#^15 - 
     142017510865484898166063772274520801*q^22*#^15 + 
     67301035802813198291756241148194860*q^23*#^15 - 
     29640518950464989841041167463757435*q^24*#^15 + 
     12140965727654995855485795704718775*q^25*#^15 - 
     4627670814072260486083839497049991*q^26*#^15 + 
     1642006126292727020075387304572852*q^27*#^15 - 
     542471187481429233120776682253536*q^28*#^15 + 
     166871049537972040438683059956999*q^29*#^15 - 
     47788882911492342006362180694532*q^30*#^15 + 
     12737336153186500872518041043820*q^31*#^15 - 
     3158081107310677510022750508424*q^32*#^15 + 
     727892320237460707582215792614*q^33*#^15 - 
     155822631402203387759009837338*q^34*#^15 + 30948613587031285741948986247*
      q^35*#^15 - 5695417269035154944031595965*q^36*#^15 + 
     969611130311091947097592704*q^37*#^15 - 152421010416531506377712854*q^38*
      #^15 + 22075489139878606877463345*q^39*#^15 - 
     2938121363359561180162543*q^40*#^15 + 358262685025018916512856*q^41*
      #^15 - 39879387007472958870872*q^42*#^15 + 4035202221446746107310*q^43*
      #^15 - 369274022526658665787*q^44*#^15 + 30376577374013779814*q^45*
      #^15 - 2229341290422353347*q^46*#^15 + 144607092680670092*q^47*#^15 - 
     8191280148862653*q^48*#^15 + 398752114404867*q^49*#^15 - 
     16310320632020*q^50*#^15 + 541626589179*q^51*#^15 - 
     13747147010*q^52*#^15 + 232072695*q^53*#^15 - 1292243*q^54*#^15 - 
     48905*q^55*#^15 + 1356*q^56*#^15 - 12*q^57*#^15 + 
     755836161219944501577397095240*#^16 - 12279952984879924795432363816395*q*
      #^16 + 98342848130771033298131921261568*q^2*#^16 - 
     517291456309932741768650544348114*q^3*#^16 + 
     2009254015110738671630231268015135*q^4*#^16 - 
     6142704930874593919325331651118860*q^5*#^16 + 
     15385566341570692544803331183249559*q^6*#^16 - 
     32448516434899703824059056412552258*q^7*#^16 + 
     58777991772113098265584037649757461*q^8*#^16 - 
     92824656182208057358607312043353682*q^9*#^16 + 
     129295315618732523992230775394849917*q^10*#^16 - 
     160318065938090833030102832625755446*q^11*#^16 + 
     178282669506799352247502913111820783*q^12*#^16 - 
     178908066668261297401026131754732741*q^13*#^16 + 
     162839803899643524064731628089844232*q^14*#^16 - 
     135007413498000381827171070401407228*q^15*#^16 + 
     102326066344584472922291535214580852*q^16*#^16 - 
     71116647029935832070161935471549633*q^17*#^16 + 
     45439699146158405993983612120829200*q^18*#^16 - 
     26750352096248322544776181317626912*q^19*#^16 + 
     14536338850873640668258733709684690*q^20*#^16 - 
     7302684317020196346245743177105701*q^21*#^16 + 
     3395981799775982961214245619068027*q^22*#^16 - 
     1463358487270494332738908131048035*q^23*#^16 + 
     584774056686738343991456254191442*q^24*#^16 - 
     216838022098422080117524695019262*q^25*#^16 + 
     74638659429770608899986738384546*q^26*#^16 - 
     23853958460463677281958545349624*q^27*#^16 + 
     7078320420907922203718315506113*q^28*#^16 - 
     1949826771773668347944782936127*q^29*#^16 + 
     498422762497615348330785748899*q^30*#^16 - 
     118165450540548849427830788694*q^31*#^16 + 25962107339200907139394035653*
      q^32*#^16 - 5281024797200144736645704876*q^33*#^16 + 
     993337164516578934646942394*q^34*#^16 - 172519155073374559925989000*q^35*
      #^16 + 27617322333461926795574184*q^36*#^16 - 
     4066646521125951584209955*q^37*#^16 + 549486340653685814443767*q^38*
      #^16 - 67939737991170606545112*q^39*#^16 + 7661536336324627528906*q^40*
      #^16 - 785005759711922323027*q^41*#^16 + 72752650039633076839*q^42*
      #^16 - 6066650276353756255*q^43*#^16 + 452318297835732238*q^44*#^16 - 
     29926224927465999*q^45*#^16 + 1740866152004657*q^46*#^16 - 
     88023418556750*q^47*#^16 + 3812310049596*q^48*#^16 - 
     138722225756*q^49*#^16 + 4129643363*q^50*#^16 - 96730570*q^51*#^16 + 
     1675015*q^52*#^16 - 19108*q^53*#^16 + 108*q^54*#^16 - 
     39428249770206261912877131906*#^17 + 601143537780057478090116323628*q*
      #^17 - 4522676046485072104627860352653*q^2*#^17 + 
     22367575634029682349076790871951*q^3*#^17 - 
     81731077116089518414058877322848*q^4*#^17 + 
     235121283042117621021440171286237*q^5*#^17 - 
     554129325989873400925037427590241*q^6*#^17 + 
     1099317350859467527861246448119962*q^7*#^17 - 
     1872091284201227429401161615039045*q^8*#^17 + 
     2777226882021914611058001393458872*q^9*#^17 - 
     3630169818573019969742049208761294*q^10*#^17 + 
     4218926241057267840789650064150131*q^11*#^17 - 
     4391479948112804390667144942548488*q^12*#^17 + 
     4118665063226822216405574715561016*q^13*#^17 - 
     3497807811378349052533561873761442*q^14*#^17 + 
     2701045411467873820003833476622498*q^15*#^17 - 
     1903173617587283667315488205079949*q^16*#^17 + 
     1227186093150660177085851207044272*q^17*#^17 - 
     725940178662449654536852215962920*q^18*#^17 + 
     394774288206925691580547471733846*q^19*#^17 - 
     197697777754964258368704575156614*q^20*#^17 + 
     91300187971235608935875367737325*q^21*#^17 - 
     38926745629449338786097650016844*q^22*#^17 + 
     15335848200063106583528570557737*q^23*#^17 - 
     5586267064922644462118313426625*q^24*#^17 + 
     1882173596598304744000776304822*q^25*#^17 - 
     586669490552328499509650587120*q^26*#^17 + 
     169160071351235530982552184427*q^27*#^17 - 45107599043027275515180106038*
      q^28*#^17 + 11117980881039306029371072035*q^29*#^17 - 
     2531040218214486287552174865*q^30*#^17 + 531656471272381026591203345*
      q^31*#^17 - 102911779215446426007585440*q^32*#^17 + 
     18327943739506350907296460*q^33*#^17 - 2997402773086235753125381*q^34*
      #^17 + 449121582289209740742271*q^35*#^17 - 61487654298003424585603*
      q^36*#^17 + 7666855357731248840452*q^37*#^17 - 
     867351313814724596149*q^38*#^17 + 88624838178903753351*q^39*#^17 - 
     8134952385629772711*q^40*#^17 + 666467899239806613*q^41*#^17 - 
     48351883524361478*q^42*#^17 + 3076510616106761*q^43*#^17 - 
     169613178775197*q^44*#^17 + 7977924028106*q^45*#^17 - 
     313671731837*q^46*#^17 + 10023652356*q^47*#^17 - 249927424*q^48*#^17 + 
     4557830*q^49*#^17 - 54024*q^50*#^17 + 312*q^51*#^17 + 
     2420713066848203223485678331*#^18 - 34081742726766591640429625361*q*
      #^18 + 236463333942767191744045808412*q^2*#^18 - 
     1077140414113314416958327263892*q^3*#^18 + 
     3621078683365121047194087603969*q^4*#^18 - 
     9574289167333736501301774723567*q^5*#^18 + 
     20720839288322969603085414721320*q^6*#^18 - 
     37719201248832802849644563307867*q^7*#^18 + 
     58898541407585707751794338958325*q^8*#^18 - 
     80065024114384387909821212725842*q^9*#^18 + 
     95837597423172720449018296263509*q^10*#^18 - 
     101931023389697102570013606973435*q^11*#^18 + 
     97031013185176718811174468003587*q^12*#^18 - 
     83161261371023833447438878483440*q^13*#^18 + 
     64484370092942658928443736822656*q^14*#^18 - 
     45421655081832122231934780855470*q^15*#^18 + 
     29160943720483711964105753974729*q^16*#^18 - 
     17111110643684589575444234398793*q^17*#^18 + 
     9197954261704204190044370221004*q^18*#^18 - 
     4537934687325428481936745558022*q^19*#^18 + 
     2057962755815631939767681343744*q^20*#^18 - 
     858903802412573145733391922795*q^21*#^18 + 
     330190063643438780378503496076*q^22*#^18 - 
     116992632517748054492489757684*q^23*#^18 + 38218547064643005796127679945*
      q^24*#^18 - 11511811479547597643205325573*q^25*#^18 + 
     3196589886475488131827180672*q^26*#^18 - 817917266690489893105123650*
      q^27*#^18 + 192707186397853340479515239*q^28*#^18 - 
     41765159427376844567857785*q^29*#^18 + 8315432482251747780597707*q^30*
      #^18 - 1518409428450422280430211*q^31*#^18 + 253769896713501064638570*
      q^32*#^18 - 38722622646755375692277*q^33*#^18 + 
     5378639479835677238047*q^34*#^18 - 677669250017254798593*q^35*#^18 + 
     77117018994551481895*q^36*#^18 - 7885818086155229866*q^37*#^18 + 
     720145679366047182*q^38*#^18 - 58289854539566099*q^39*#^18 + 
     4142989065076577*q^40*#^18 - 255558902062900*q^41*#^18 + 
     13476555410738*q^42*#^18 - 595535741261*q^43*#^18 + 
     21454636047*q^44*#^18 - 605287121*q^45*#^18 + 12544856*q^46*#^18 - 
     169880*q^47*#^18 + 1128*q^48*#^18 - 75876842071264390750933308*#^19 + 
     993205526763958567526121822*q*#^19 - 6394237310627896896435206205*q^2*
      #^19 + 26977360607407168206067147959*q^3*#^19 - 
     83851122948484995634529984847*q^4*#^19 + 204649752696410463880075445417*
      q^5*#^19 - 408205826350125950922253332670*q^6*#^19 + 
     683861790146672406051038292836*q^7*#^19 - 981365946606535274137515221283*
      q^8*#^19 + 1224279133125361275472145349122*q^9*#^19 - 
     1342958420932362142606682587220*q^10*#^19 + 
     1306985503309640441372788273343*q^11*#^19 - 
     1136623579472203036349607780926*q^12*#^19 + 
     888411062059400994253690270772*q^13*#^19 - 
     627058015736895855795273956771*q^14*#^19 + 
     401206076609621151747224813162*q^15*#^19 - 
     233429477088859344873425759515*q^16*#^19 + 
     123816470374180706461859682630*q^17*#^19 - 59996167962592858088851647684*
      q^18*#^19 + 26600447985680069226217761211*q^19*#^19 - 
     10804478558903865211972234852*q^20*#^19 + 4023864522246319528588574466*
      q^21*#^19 - 1374799125023930911802856608*q^22*#^19 + 
     431008430942362232304314747*q^23*#^19 - 123977327803131625001687378*q^24*
      #^19 + 32706371519916487650405899*q^25*#^19 - 
     7907508519380497434029067*q^26*#^19 + 1750250040254955479499786*q^27*
      #^19 - 354152451990302548978798*q^28*#^19 + 65389992448454518596275*
      q^29*#^19 - 10991759697791488214962*q^30*#^19 + 
     1677398744850814645537*q^31*#^19 - 231597157548587189058*q^32*#^19 + 
     28811041717393457753*q^33*#^19 - 3213170129472317609*q^34*#^19 + 
     319304810724570284*q^35*#^19 - 28062263568609846*q^36*#^19 + 
     2160990035053539*q^37*#^19 - 144116392228190*q^38*#^19 + 
     8198973910111*q^39*#^19 - 390043618666*q^40*#^19 + 
     15093853353*q^41*#^19 - 456389620*q^42*#^19 + 10113934*q^43*#^19 - 
     146088*q^44*#^19 + 1032*q^45*#^19 + 3824520777061124837595120*#^20 - 
     45261928089727819594698834*q*#^20 + 262717217311110174995078457*q^2*
      #^20 - 996809136248190348020963484*q^3*#^20 + 
     2780194217718002822996523776*q^4*#^20 - 6077247441431738009287910346*q^5*
      #^20 + 10839499827296806759651686647*q^6*#^20 - 
     16216408347446634937462020648*q^7*#^20 + 20758422928922489575670813943*
      q^8*#^20 - 23078996994540961474141750333*q^9*#^20 + 
     22543225013905216291838683091*q^10*#^20 - 19521037582108518766094895559*
      q^11*#^20 + 15093008892210980627958606697*q^12*#^20 - 
     10478634881942343212883637383*q^13*#^20 + 6562385469251506086611522236*
      q^14*#^20 - 3720633325405209501911492343*q^15*#^20 + 
     1915176516741629294982877164*q^16*#^20 - 897012094853454385563675694*
      q^17*#^20 + 382920121239783526387605189*q^18*#^20 - 
     149160237688436529134584782*q^19*#^20 + 53059183298269087916179140*q^20*
      #^20 - 17241919924566395285942009*q^21*#^20 + 
     5118218161413767660554269*q^22*#^20 - 1387359487154368459583360*q^23*
      #^20 + 343132038149220094872486*q^24*#^20 - 77344446334605716193818*
      q^25*#^20 + 15863597344662833914610*q^26*#^20 - 
     2954501151295487521411*q^27*#^20 + 498369141650048615591*q^28*#^20 - 
     75894441892321305191*q^29*#^20 + 10393257317644886830*q^30*#^20 - 
     1273751062661778775*q^31*#^20 + 138881131924632090*q^32*#^20 - 
     13374017872183151*q^33*#^20 + 1127178528403637*q^34*#^20 - 
     82193535289972*q^35*#^20 + 5108995212767*q^36*#^20 - 
     265394327972*q^37*#^20 + 11210238219*q^38*#^20 - 369916110*q^39*#^20 + 
     8946216*q^40*#^20 - 141048*q^41*#^20 + 1088*q^42*#^20 - 
     103940981919357468026229*#^21 + 1122185455720083637700958*q*#^21 - 
     5923252450424336329900368*q^2*#^21 + 20377210887397046568820613*q^3*
      #^21 - 51392133570371705314137373*q^4*#^21 + 
     101333364401156828422964400*q^5*#^21 - 162673581356469053237226841*q^6*
      #^21 + 218602457106756545653014342*q^7*#^21 - 
     250894996608759641843719137*q^8*#^21 + 249669951454414202730773541*q^9*
      #^21 - 217916745982533056475978150*q^10*#^21 + 
     168329458917220867104731425*q^11*#^21 - 115882921279097748512676134*q^12*
      #^21 + 71490185592936073580033273*q^13*#^21 - 
     39690295505079563848068203*q^14*#^21 + 19894800925953744889679870*q^15*
      #^21 - 9025177849108286637757411*q^16*#^21 + 3711671243318652428717686*
      q^17*#^21 - 1385327285500152989496565*q^18*#^21 + 
     469505851794940308482908*q^19*#^21 - 144496345491052939169363*q^20*
      #^21 + 40366143354122483789064*q^21*#^21 - 10226755589656834176467*q^22*
      #^21 + 2346536279413259552180*q^23*#^21 - 486713162539598806098*q^24*
      #^21 + 91037262022442151797*q^25*#^21 - 15308478691907478277*q^26*
      #^21 + 2305439094163092802*q^27*#^21 - 309482908221851876*q^28*#^21 + 
     36817512938056985*q^29*#^21 - 3853674647703096*q^30*#^21 + 
     351706434268029*q^31*#^21 - 27669296313109*q^32*#^21 + 
     1848798789987*q^33*#^21 - 102867859597*q^34*#^21 + 
     4637602932*q^35*#^21 - 162758342*q^36*#^21 + 4171793*q^37*#^21 - 
     69468*q^38*#^21 + 564*q^39*#^21 + 3733475818369202986824*#^22 - 
     36096289535773949170632*q*#^22 + 170354311433037533771899*q^2*#^22 - 
     523118305227812684200531*q^3*#^22 + 1175551032138425498154160*q^4*#^22 - 
     2061523140880801375241747*q^5*#^22 + 2937849039147311723745533*q^6*
      #^22 - 3498007733347380022812701*q^7*#^22 + 3550413785118856527725111*
      q^8*#^22 - 3118370247887030648503943*q^9*#^22 + 
     2397460231857037506600249*q^10*#^22 - 1627783321865832082981201*q^11*
      #^22 + 982725943119441869908311*q^12*#^22 - 530310179124879096963162*
      q^13*#^22 + 256797633586439543531629*q^14*#^22 - 
     111903617062582449146163*q^15*#^22 + 43966044202718331835314*q^16*#^22 - 
     15591697343683265999354*q^17*#^22 + 4992855960800431084808*q^18*#^22 - 
     1443384167523194085554*q^19*#^22 + 376377976009875556550*q^20*#^22 - 
     88398290067759096390*q^21*#^22 + 18660948745744396444*q^22*#^22 - 
     3530909077371410968*q^23*#^22 + 596697784038076309*q^24*#^22 - 
     89657895904518322*q^25*#^22 + 11911116842824855*q^26*#^22 - 
     1389307989993681*q^27*#^22 + 141022485332114*q^28*#^22 - 
     12317608962184*q^29*#^22 + 912321793688*q^30*#^22 - 
     56188896723*q^31*#^22 + 2800466288*q^32*#^22 - 108535117*q^33*#^22 + 
     3069268*q^34*#^22 - 56344*q^35*#^22 + 504*q^36*#^22 - 
     68146392670601946879*#^23 + 590985520114310588578*q*#^23 - 
     2491228826534554972730*q^2*#^23 + 6805874673520988927735*q^3*#^23 - 
     13557177920728294001709*q^4*#^23 + 21006234700184452696789*q^5*#^23 - 
     26375190440657114077194*q^6*#^23 + 27602962916855414110821*q^7*#^23 - 
     24576360297107325871835*q^8*#^23 + 18903262398083783041810*q^9*#^23 - 
     12707653595302437177133*q^10*#^23 + 7532376870880433136917*q^11*#^23 - 
     3962681276722944964045*q^12*#^23 + 1859033953573416037998*q^13*#^23 - 
     780205236081766235037*q^14*#^23 + 293477340653969226098*q^15*#^23 - 
     99021565479258668777*q^16*#^23 + 29964722993975334786*q^17*#^23 - 
     8124325873463726851*q^18*#^23 + 1970113163500970541*q^19*#^23 - 
     426198090838658066*q^20*#^23 + 81973693301119095*q^21*#^23 - 
     13957050475166147*q^22*#^23 + 2092133816027989*q^23*#^23 - 
     274200844850584*q^24*#^23 + 31149169724382*q^25*#^23 - 
     3033041910185*q^26*#^23 + 249487513330*q^27*#^23 - 
     17002000321*q^28*#^23 + 934262339*q^29*#^23 - 39780695*q^30*#^23 + 
     1231694*q^31*#^23 - 24672*q^32*#^23 + 240*q^33*#^23 + 
     1797628121099830411*#^24 - 13544739064493752997*q*#^24 + 
     49421153939303592955*q^2*#^24 - 116394944855224028754*q^3*#^24 + 
     199045268758745885581*q^4*#^24 - 263655518396664054516*q^5*#^24 + 
     281847488134047470339*q^6*#^24 - 250170907799937366917*q^7*#^24 + 
     188258695508384522539*q^8*#^24 - 122016766482151406401*q^9*#^24 + 
     68941021934759518223*q^10*#^24 - 34269510888131452744*q^11*#^24 + 
     15087402732789385330*q^12*#^24 - 5909573507394202978*q^13*#^24 + 
     2064656177484570549*q^14*#^24 - 643954633739927879*q^15*#^24 + 
     179178750954943789*q^16*#^24 - 44388388794166092*q^17*#^24 + 
     9759013661166392*q^18*#^24 - 1895788132400471*q^19*#^24 + 
     323576847002728*q^20*#^24 - 48183966270439*q^21*#^24 + 
     6204673825158*q^22*#^24 - 683194468598*q^23*#^24 + 
     63394416764*q^24*#^24 - 4861776353*q^25*#^24 + 299950388*q^26*#^24 - 
     14308260*q^27*#^24 + 495302*q^28*#^24 - 11072*q^29*#^24 + 
     120*q^30*#^24 - 28501140827453319*#^25 + 185509221240471846*q*#^25 - 
     578612403656019775*q^2*#^25 + 1152965754858066918*q^3*#^25 - 
     1650918123999626798*q^4*#^25 + 1811663262641649143*q^5*#^25 - 
     1587043382263217016*q^6*#^25 + 1141772342035525662*q^7*#^25 - 
     689012342609329402*q^8*#^25 + 354610417802589350*q^9*#^25 - 
     157785778967894719*q^10*#^25 + 61391743366314966*q^11*#^25 - 
     21082100613204044*q^12*#^25 + 6434544657396724*q^13*#^25 - 
     1752906105156163*q^14*#^25 + 426655284746648*q^15*#^25 - 
     92563011524297*q^16*#^25 + 17799139092613*q^17*#^25 - 
     3008027621401*q^18*#^25 + 441883908812*q^19*#^25 - 
     55667096073*q^20*#^25 + 5914595318*q^21*#^25 - 518938219*q^22*#^25 + 
     36551177*q^23*#^25 - 1984620*q^24*#^25 + 77922*q^25*#^25 - 
     1968*q^26*#^25 + 24*q^27*#^25 + 573719870391151*#^26 - 
     3108197922964725*q*#^26 + 8065622725624589*q^2*#^26 - 
     13343882505996283*q^3*#^26 + 15806113029819584*q^4*#^26 - 
     14272617578375952*q^5*#^26 + 10215035943722902*q^6*#^26 - 
     5949236118007574*q^7*#^26 + 2873019012281715*q^8*#^26 - 
     1166766452755771*q^9*#^26 + 402867419792694*q^10*#^26 - 
     119327609952496*q^11*#^26 + 30546995130459*q^12*#^26 - 
     6801255256833*q^13*#^26 + 1323620538482*q^14*#^26 - 
     225813570396*q^15*#^26 + 33755667095*q^16*#^26 - 4397330827*q^17*#^26 + 
     493240042*q^18*#^26 - 46693312*q^19*#^26 + 3620720*q^20*#^26 - 
     220140*q^21*#^26 + 9809*q^22*#^26 - 284*q^23*#^26 + 4*q^24*#^26 - 
     5555193998429*#^27 + 25033170934960*q*#^27 - 53588147141240*q^2*#^27 + 
     72447142709159*q^3*#^27 - 69361041806400*q^4*#^27 + 
     49981325773771*q^5*#^27 - 28122677826046*q^6*#^27 + 
     12649847310526*q^7*#^27 - 4618882101355*q^8*#^27 + 
     1382164517182*q^9*#^27 - 340694997632*q^10*#^27 + 
     69259393152*q^11*#^27 - 11581069363*q^12*#^27 + 1581710798*q^13*#^27 - 
     174226061*q^14*#^27 + 15158097*q^15*#^27 - 1006653*q^16*#^27 + 
     48121*q^17*#^27 - 1479*q^18*#^27 + 22*q^19*#^27 + 40233481985*#^28 - 
     146120254423*q*#^28 + 249503207802*q^2*#^28 - 265832289666*q^3*#^28 + 
     197788421738*q^4*#^28 - 108980443016*q^5*#^28 + 46017035602*q^6*#^28 - 
     15201992783*q^7*#^28 + 3976854373*q^8*#^28 - 828658484*q^9*#^28 + 
     137619349*q^10*#^28 - 18129378*q^11*#^28 + 1871876*q^12*#^28 - 
     147846*q^13*#^28 + 8507*q^14*#^28 - 321*q^15*#^28 + 6*q^16*#^28 - 
     173967250*#^29 + 479954228*q*#^29 - 610088544*q^2*#^29 + 
     472146346*q^3*#^29 - 247555679*q^4*#^29 + 92550139*q^5*#^29 - 
     25266178*q^6*#^29 + 5066984*q^7*#^29 - 739276*q^8*#^29 + 
     76305*q^9*#^29 - 5267*q^10*#^29 + 217*q^11*#^29 - 4*q^12*#^29 + 
     550749*#^30 - 1039179*q*#^30 + 871960*q^2*#^30 - 425214*q^3*#^30 + 
     131960*q^4*#^30 - 26737*q^5*#^30 + 3463*q^6*#^30 - 263*q^7*#^30 + 
     9*q^8*#^30 - 892*#^31 + 830*q*#^31 - 296*q^2*#^31 + 48*q^3*#^31 - 
     3*q^4*#^31 + #^32&, #^m&] + 

(-2 + q)(-1 + q)  RootSum[
    -2484 + 7884*q - 10656*q^2 + 8102*q^3 - 3809*q^4 + 1136*q^5 - 210*q^6 + 
     22*q^7 - q^8 + 864*# - 1800*q*# + 1488*q^2*# - 637*q^3*# + 151*q^4*# - 
     19*q^5*# + q^6*# - 81*#^2 + 81*q*#^2 - 27*q^2*#^2 + 
     3*q^3*#^2 + #^3&, #^m&] +
 
((-2 + q)(-1 + q)/2) RootSum[
     174960 - 583200*q + 851472*q^2 - 716688*q^3 + 384048*q^4 - 136080*q^5 + 
     31920*q^6 - 4784*q^7 + 416*q^8 - 16*q^9 - 87696*# + 219456*q*# - 
     238536*q^2*# + 147608*q^3*# - 57080*q^4*# + 14176*q^5*# - 2216*q^6*# + 
     200*q^7*# - 8*q^8*# + 12000*#^2 - 18856*q*#^2 + 12428*q^2*#^2 - 
     4388*q^3*#^2 + 872*q^4*#^2 - 92*q^5*#^2 + 4*q^6*#^2 - 380*#^3 + 
     280*q*#^3 - 70*q^2*#^3 + 6*q^3*#^3 + #^4&, #^m&] + 
 
((-2 + q)(-1 + q)/2) RootSum[
     4751136 - 20466432*q + 40064220*q^2 - 47182212*q^3 + 37266192*q^4 - 
     20814516*q^5 + 8436240*q^6 - 2501726*q^7 + 539050*q^8 - 82351*q^9 + 
     8471*q^10 - 527*q^11 + 15*q^12 - 1419088*# + 4637680*q*# - 
     6780872*q^2*# + 5849736*q^3*# - 3302150*q^4*# + 1276334*q^5*# - 
     342564*q^6*# + 63128*q^7*# - 7654*q^8*# + 552*q^9*# - 18*q^10*# + 
     64244*#^2 - 133624*q*#^2 + 123413*q^2*#^2 - 66677*q^3*#^2 + 
     23229*q^4*#^2 - 5377*q^5*#^2 + 811*q^6*#^2 - 73*q^7*#^2 + 3*q^8*#^2 - 
     668*#^3 + 676*q*#^3 - 272*q^2*#^3 + 52*q^3*#^3 - 4*q^4*#^3 + #^4&, #^m&]+ 
 
((-3 + q)q/2) RootSum[
     6879707136000 - 72795901132800*q + 371105974517760*q^2 - 
     1214262572433408*q^3 + 2865733050544128*q^4 - 5196642190387200*q^5 + 
     7530411835146240*q^6 - 8952814575212544*q^7 + 8895785202519296*q^8 - 
     7486779882951040*q^9 + 5389187040241472*q^10 - 3341451523206560*q^11 + 
     1793448354721376*q^12 - 835985179095120*q^13 + 339028934783164*q^14 - 
     119671525315426*q^15 + 36735200398142*q^16 - 9784806550745*q^17 + 
     2253243108065*q^18 - 446197999425*q^19 + 75422431417*q^20 - 
     10774030810*q^21 + 1283144246*q^22 - 125058212*q^23 + 9715376*q^24 - 
     578541*q^25 + 24797*q^26 - 681*q^27 + 9*q^28 + 4898801369088*#^2 - 
     40855144808448*q*#^2 + 163761353109504*q^2*#^2 - 
     419621026719744*q^3*#^2 + 771274741755456*q^4*#^2 - 
     1081682796606208*q^5*#^2 + 1202219401428592*q^6*#^2 - 
     1085739714301840*q^7*#^2 + 810580288065580*q^8*#^2 - 
     506299180777336*q^9*#^2 + 266778901706689*q^10*#^2 - 
     119226299664097*q^11*#^2 + 45329207267337*q^12*#^2 - 
     14674265199613*q^13*#^2 + 4040215658311*q^14*#^2 - 
     942961952278*q^15*#^2 + 185504750996*q^16*#^2 - 30496985470*q^17*#^2 + 
     4138423391*q^18*#^2 - 455459401*q^19*#^2 + 39632185*q^20*#^2 - 
     2624029*q^21*#^2 + 124209*q^22*#^2 - 3744*q^23*#^2 + 54*q^24*#^2 + 
     39653508096*#^4 - 245291273856*q*#^4 + 723974291040*q^2*#^4 - 
     1356750031168*q^3*#^4 + 1812153056192*q^4*#^4 - 1835200187344*q^5*#^4 + 
     1463169926498*q^6*#^4 - 940918163886*q^7*#^4 + 495811156770*q^8*#^4 - 
     216209820016*q^9*#^4 + 78437217321*q^10*#^4 - 23705638442*q^11*#^4 + 
     5954773715*q^12*#^4 - 1235679213*q^13*#^4 + 209601288*q^14*#^4 - 
     28593769*q^15*#^4 + 3061414*q^16*#^4 - 247755*q^17*#^4 + 
     14249*q^18*#^4 - 519*q^19*#^4 + 9*q^20*#^4 + 78013476*#^6 - 
     318685920*q*#^6 + 613806413*q^2*#^6 - 739797347*q^3*#^6 + 
     623540260*q^4*#^6 - 388584102*q^5*#^6 + 184445362*q^6*#^6 - 
     67645455*q^7*#^6 + 19232347*q^8*#^6 - 4211496*q^9*#^6 + 
     698125*q^10*#^6 - 84825*q^11*#^6 + 7132*q^12*#^6 - 371*q^13*#^6 + 
     9*q^14*#^6 + 17907*#^8 - 37910*q*#^8 + 35884*q^2*#^8 - 19689*q^3*#^8 + 
     6894*q^4*#^8 - 1603*q^5*#^8 + 246*q^6*#^8 - 
     23*q^7*#^8 + q^8*#^8 + #^10&, #^m&] + 
 
((-3 + q)q/2) RootSum[
     75120069388051101094533556921502289 - 
     2106758780035756635187431462228807726*q + 
     29133133479654349918517341915143855771*q^2 - 
     264802786157575510082094449395895473620*q^3 + 
     1779429737259601758741373408099075502043*q^4 - 
     9427466819678297417779194566996506521318*q^5 + 
     41010470990340785349625372062155956377273*q^6 - 
     150630236808280028294388772374164466867186*q^7 + 
     476756183689704578553505842557617218643644*q^8 - 
     1320619126293183322721901341157342070946922*q^9 + 
     3240696426204238261730321342468541774970698*q^10 - 
     7114220650150990846080698160796673207860812*q^11 + 
     14084094550656889255536971132583123250450866*q^12 - 
     25313150095165095071151352717162991113819776*q^13 + 
     41536445249281218012159286301737317839478717*q^14 - 
     62527152918566004741433432414937042915936832*q^15 + 
     86708863112275856050499458538332731807341931*q^16 - 
     111166577790993075702518323444429750763595810*q^17 + 
     132179006791251143097563570853497513701868235*q^18 - 
     146157938671209761932086657033830689387617744*q^19 + 
     150662661714650980973625316766300746677183642*q^20 - 
     145091239276260609947272512973834295942944842*q^21 + 
     130783113757428293112345123216155950797710460*q^22 - 
     110526516192895321987356234164433797974662420*q^23 + 
     87706686449844940234015334575967618543198040*q^24 - 
     65437117100814118937522130060636773379925818*q^25 + 
     45956709096314700383141173385001201527110632*q^26 - 
     30412746356432033551396004029708308387462546*q^27 + 
     18981862024614093901514528210677721760812898*q^28 - 
     11182611545611695890928869354919696842156898*q^29 + 
     6222540748636945285470294231999110576880861*q^30 - 
     3272414605994791459756433338220285664259068*q^31 + 
     1627273983689728448562366443024423945098707*q^32 - 
     765459868870888873713257563771790587612542*q^33 + 
     340717755020347648314845496723932947738926*q^34 - 
     143543611938031734531620112590615188135068*q^35 + 
     57248208895395654293834544317686440757179*q^36 - 
     21615621841469988445095188328086898617484*q^37 + 
     7726936619373147186921520806182876909892*q^38 - 
     2614893421129025008732283843273913575958*q^39 + 
     837621855259277873344795826507581014906*q^40 - 
     253919685638123161660208354806356749784*q^41 + 
     72823580368701924046048808215895947296*q^42 - 
     19752076736761381781453298841593418938*q^43 + 
     5064305257353953701954177928056488645*q^44 - 
     1226750950069360215039506431613839698*q^45 + 
     280572424847691250232238059500255863*q^46 - 
     60543182772823648363465917238918578*q^47 + 
     12315460844506963707519837454276074*q^48 - 
     2359309036413669299995450358617596*q^49 + 
     425203647407041212180643714486497*q^50 - 
     72004015990015382430793080987498*q^51 + 11441097761922718250222283937299*
      q^52 - 1703178146106445004201158502688*q^53 + 
     237127269344709842431926793236*q^54 - 30816704807781483051418795866*
      q^55 + 3730111118799926219706457953*q^56 - 419481703104747800889676608*
      q^57 + 43706098117967536035479394*q^58 - 4205554857578604420089280*
      q^59 + 372368013007745100313107*q^60 - 30211044360130926999972*q^61 + 
     2235058078987977918903*q^62 - 149922575944782440778*q^63 + 
     9056762501884813971*q^64 - 488762460906710238*q^65 + 
     23332891660479315*q^66 - 973370973685374*q^67 + 34935970840785*q^68 - 
     1057008912588*q^69 + 26214398955*q^70 - 511685586*q^71 + 7370757*q^72 - 
     69660*q^73 + 324*q^74 - 172743035846535480399506689381261353*# + 
     4686876804997629141986812269561764868*q*# - 
     62703574095523732137304700819454594594*q^2*# + 
     551401564865887824063124852521017335071*q^3*# - 
     3584774869368418303247194143512943450267*q^4*# + 
     18373748256878327719044436643789665544742*q^5*# - 
     77320707294445976127272225838235284512250*q^6*# + 
     274712442191221258346749290559716890408829*q^7*# - 
     840977459113558605493718295469445824456551*q^8*# + 
     2252858590474922036625741044203353535611774*q^9*# - 
     5345632346869805739203127599592590306328399*q^10*# + 
     11345351780312589920188961029869890632088001*q^11*# - 
     21710225939765969510126523818142245533175346*q^12*# + 
     37707744327898594651198478120572112902806927*q^13*# - 
     59780019826150966901431892576801272863012336*q^14*# + 
     86920133804909739687982659042029349257773407*q^15*# - 
     116389029706612425465006845505653260796374596*q^16*# + 
     144039164811051136921361690878197984411215586*q^17*# - 
     165263425676020105916337765347298232676336487*q^18*# + 
     176272179684108517052821248399031491377203086*q^19*# - 
     175203313784338946136168599826650228110838625*q^20*# + 
     162618648243228861726184390992023621634486069*q^21*# - 
     141214503608122602385589809537588620014505891*q^22*# + 
     114917793874202986717060441312181813627816733*q^23*# - 
     87766722639342386575538979856427475123305907*q^24*# + 
     62989653371465895036984465478040737437010425*q^25*# - 
     42530588365217042335568080556906361627892938*q^26*# + 
     27043489901008244719786533608438934928142544*q^27*# - 
     16208210090779168416628050123315943740245307*q^28*# + 
     9163259873329056403501759281239854061681418*q^29*# - 
     4889818274363939044254049872251061953882637*q^30*# + 
     2464364170960754683085481549982327525747899*q^31*# - 
     1173511162211912770986013921518114150343074*q^32*# + 
     528203812622703885329134677002291887351326*q^33*# - 
     224787570755492814801863502638953177135200*q^34*# + 
     90466529517846870215545696875980633456598*q^35*# - 
     34435126261803601540804716601945167151998*q^36*# + 
     12397444311504121184778942792705454537110*q^37*# - 
     4221469408802411006653724723943302405409*q^38*# + 
     1359395892210326392608438663612356067783*q^39*# - 
     413898763557904390778368807901197253655*q^40*# + 
     119120839753486298775894198606343205115*q^41*# - 
     32394396899064063220429818882524928210*q^42*# + 
     8320431359113458310914172252225232580*q^43*# - 
     2017350001867488462049775752576485171*q^44*# + 
     461423881539858142002896257123439730*q^45*# - 
     99490553900320280903127164313097344*q^46*# + 
     20204988390854713876450592948811012*q^47*# - 
     3861099546052270028456715423743124*q^48*# + 
     693527699749700998479118892644953*q^49*# - 
     116944703236600963128315173458332*q^50*# + 
     18486600138371570316072380118333*q^51*# - 
     2735355196907775685200318685326*q^52*# + 378169472426969809024777383588*
      q^53*# - 48754584524327630218688153205*q^54*# + 
     5848328740023704221459670538*q^55*# - 651089839619279617309329075*q^56*
      # + 67081464314215817629726494*q^57*# - 6375366619866225557355357*q^58*
      # + 556845093137305127676015*q^59*# - 44507397106123437765456*q^60*# + 
     3239247501244856813553*q^61*# - 213427163303704591407*q^62*# + 
     12643529490567722142*q^63*# - 667928037387484305*q^64*# + 
     31152227487669135*q^65*# - 1266940783966419*q^66*# + 
     44226114006204*q^67*# - 1297978927848*q^68*# + 31133610927*q^69*# - 
     585795969*q^70*# + 8103321*q^71*# - 73224*q^72*# + 324*q^73*# + 
     176877307082290592481562918819401759*#^2 - 
     4643348476358047411559784559607853750*q*#^2 + 
     60112411956555604961811418428889417371*q^2*#^2 - 
     511561470023509205280995500260658494717*q^3*#^2 + 
     3218614354712876427186852507085160626293*q^4*#^2 - 
     15965639177426523826286685954167720375316*q^5*#^2 + 
     65021185750462982465514190902436467223683*q^6*#^2 - 
     223553547522838073246189676524533328889906*q^7*#^2 + 
     662201244656129356604050398995972171405664*q^8*#^2 - 
     1716266907609729874307293256540278434050895*q^9*#^2 + 
     3939334331717838349950206348381045246011485*q^10*#^2 - 
     8085876288422475337925872223488355558860248*q^11*#^2 + 
     14960857355838148687505768963300247651819420*q^12*#^2 - 
     25118211976188955492311127638087001351983855*q^13*#^2 + 
     38481226272789617411017055955159751362350484*q^14*#^2 - 
     54050843288078997396954344520427843353316962*q^15*#^2 + 
     69891458589528916883816057984554490887903992*q^16*#^2 - 
     83492942844232773835214105631876180801842844*q^17*#^2 + 
     92430827025888029185035559077310307737826586*q^18*#^2 - 
     95081366232596939748514263518133443406503562*q^19*#^2 + 
     91098900904719108233794868120456537123518767*q^20*#^2 - 
     81465754552294659347861787124596972489629706*q^21*#^2 + 
     68120816962616902011370405261934734007422689*q^22*#^2 - 
     53349784468408183519546666926921996025947903*q^23*#^2 + 
     39188282554411706292257062582088622630868683*q^24*#^2 - 
     27033331757988351688665045418059143596079085*q^25*#^2 + 
     17532566982922579918807616933494494725904204*q^26*#^2 - 
     10700812788316955078729696789150419203020490*q^27*#^2 + 
     6151501840989707333506659738289250951455536*q^28*#^2 - 
     3333157507509598016263288443565624279535010*q^29*#^2 + 
     1703377282579314808345628425785173242451124*q^30*#^2 - 
     821432860269693537846416661166652924389596*q^31*#^2 + 
     373958641694823195577134111314094425490597*q^32*#^2 - 
     160771673162375734922852727404909680890813*q^33*#^2 + 
     65288350496911538347922375797006963673802*q^34*#^2 - 
     25047851015649576912959694481504428004605*q^35*#^2 + 
     9079159095640414081219312255774517447832*q^36*#^2 - 
     3109257307400257256121899388116276889933*q^37*#^2 + 
     1005918624077868575979100468996820851710*q^38*#^2 - 
     307387998427351058591954542406387707581*q^39*#^2 + 
     88698112596013081341786199470245612484*q^40*#^2 - 
     24159760510303101420031583388114566226*q^41*#^2 + 
     6209111497602043725098337312313530456*q^42*#^2 - 
     1504843615726414628626651618246659759*q^43*#^2 + 
     343717234630396345142453309210193996*q^44*#^2 - 
     73932597612373068757415406251245077*q^45*#^2 + 
     14963131170027607459029906524926698*q^46*#^2 - 
     2846652913972344242751384185678133*q^47*#^2 + 
     508495985192729386418638421894490*q^48*#^2 - 
     85179122522945718323992151878215*q^49*#^2 + 
     13361418165528733908507634131489*q^50*#^2 - 
     1959513820150750375242781441773*q^51*#^2 + 
     268185305549793322917738090585*q^52*#^2 - 34184345887065465273720802734*
      q^53*#^2 + 4048798986298582125152772339*q^54*#^2 - 
     444428425643295947179039866*q^55*#^2 + 45078760550178631517652801*q^56*
      #^2 - 4210909395094269201883950*q^57*#^2 + 360861886973723166119259*
      q^58*#^2 - 28244919272300152451199*q^59*#^2 + 
     2008803130572127415292*q^60*#^2 - 129036746934349093818*q^61*#^2 + 
     7433091826373985390*q^62*#^2 - 380707476829172109*q^63*#^2 + 
     17157651909050862*q^64*#^2 - 671674885019694*q^65*#^2 + 
     22468097604996*q^66*#^2 - 628545654495*q^67*#^2 + 14279587767*q^68*#^2 - 
     252504135*q^69*#^2 + 3250827*q^70*#^2 - 27000*q^71*#^2 + 108*q^72*#^2 - 
     102253042907450508018751526503970964*#^3 + 
     2600965201216671424120385938402088496*q*#^3 - 
     32633691291637759180218070937542684968*q^2*#^3 + 
     269197741466380862091425939811017858127*q^3*#^3 - 
     1641949576599380366903154131224077316731*q^4*#^3 + 
     7896113482645515741697463971412179077201*q^5*#^3 - 
     31175300247197199516900008879125320784800*q^6*#^3 + 
     103904101461046816341217495840094624547702*q^7*#^3 - 
     298317076066915805277572497108018788473271*q^8*#^3 + 
     749251133155437897447687695485838998013127*q^9*#^3 - 
     1666150125888903351941547117112047104445786*q^10*#^3 + 
     3312372180571927315782406742431556429719059*q^11*#^3 - 
     5933898339564775256276655041117553017878470*q^12*#^3 + 
     9642165066563386313212587636636759855161112*q^13*#^3 - 
     14290531240688461535888646495305606827461573*q^14*#^3 + 
     19409246322760807683093593795174001627493728*q^15*#^3 - 
     24255636054210418442768031440551669071681609*q^16*#^3 + 
     27988501884673797748348095037167390055905459*q^17*#^3 - 
     29911004614012815452208668102679547206910944*q^18*#^3 + 
     29683929850429579268121549084979987825673736*q^19*#^3 - 
     27419754469961629931196603075636497608165644*q^20*#^3 + 
     23623705308338339057074896137927889671442969*q^21*#^3 - 
     19017746773029340430467093349688908247280635*q^22*#^3 + 
     14328072834361649355154012819880463344653893*q^23*#^3 - 
     10116789629746626809903150418269243954048445*q^24*#^3 + 
     6702837117397780578061371945105995099323596*q^25*#^3 - 
     4171612200302469239360308647530288064911592*q^26*#^3 + 
     2441104454515423250116112157112544784873729*q^27*#^3 - 
     1344182894807700548721294511364761517903094*q^28*#^3 + 
     696981092809308939467889522840451395949140*q^29*#^3 - 
     340508049992944250168743403649609529707129*q^30*#^3 + 
     156814226839487155572373215587579436715785*q^31*#^3 - 
     68102049212598344296670090838163791381906*q^32*#^3 + 
     27898137458385684943134904339055694335919*q^33*#^3 - 
     10782369118131954911630498122698372809670*q^34*#^3 + 
     3932073266072408388963843522098537956959*q^35*#^3 - 
     1353016730237702446401906246619648168629*q^36*#^3 + 
     439264370548431314265701436729177929121*q^37*#^3 - 
     134529700420563147253265167843498155618*q^38*#^3 + 
     38856910900389492758930884909321921224*q^39*#^3 - 
     10580936047533582663185967419460797841*q^40*#^3 + 
     2715134027640895813221968443666559127*q^41*#^3 - 
     656192630665009156462355877978048696*q^42*#^3 + 
     149265449222218445922007713311398950*q^43*#^3 - 
     31933059037971858791993643239218437*q^44*#^3 + 
     6419293992353588919643995467793741*q^45*#^3 - 
     1211306790236431400919216315087435*q^46*#^3 + 
     214305320775179423438075519628309*q^47*#^3 - 
     35501464363739367423947617941489*q^48*#^3 + 
     5498445546999829024740494790570*q^49*#^3 - 
     794829350633509902223468281330*q^50*#^3 + 107031405745523998998906252300*
      q^51*#^3 - 13396911787007243783235347949*q^52*#^3 + 
     1554820955882606888109682551*q^53*#^3 - 166846637094506266846269447*q^54*
      #^3 + 16501481244355782204110979*q^55*#^3 - 1498648729057702100114067*
      q^56*#^3 + 124453359775321735898736*q^57*#^3 - 
     9403818745039139489598*q^58*#^3 + 642815855001914682708*q^59*#^3 - 
     39480835143366080163*q^60*#^3 + 2160952467825038769*q^61*#^3 - 
     104358866243413527*q^62*#^3 + 4391953082473068*q^63*#^3 - 
     158556918731688*q^64*#^3 + 4809815030394*q^65*#^3 - 
     119178122472*q^66*#^3 + 2315107008*q^67*#^3 - 33043923*q^68*#^3 + 
     307908*q^69*#^3 - 1404*q^70*#^3 + 34570610326454703211356101420989383*
      #^4 - 856076938309682259817146561489127815*q*#^4 + 
     10460859053670996832052630813176169922*q^2*#^4 - 
     84064491036512580928668815864230972047*q^3*#^4 + 
     499576984295326255873779555214177582797*q^4*#^4 - 
     2340809984957004712338319172687225806881*q^5*#^4 + 
     9003949724877979053451251571820627292252*q^6*#^4 - 
     29230649343072861987827233866373823014416*q^7*#^4 + 
     81721963111409388887236471744627921318386*q^8*#^4 - 
     199790983822629152896571758724157239494497*q^9*#^4 + 
     432262968882195400355155498502202047233485*q^10*#^4 - 
     835649212957619470719336467661351783607947*q^11*#^4 + 
     1454830580665076544522657812266333071093063*q^12*#^4 - 
     2295854840212076991569305981798398464937000*q^13*#^4 + 
     3302189590815910316623565974959045011941488*q^14*#^4 - 
     4349212459441870332920042850493762287763668*q^15*#^4 + 
     5266326411397233693869674555038646653123771*q^16*#^4 - 
     5882943914745786408238234326246120533116011*q^17*#^4 + 
     6081016579414430932662482293618005174996243*q^18*#^4 - 
     5831650178113586576347587844237668774160536*q^19*#^4 + 
     5200423971725173598048619418823457727653450*q^20*#^4 - 
     4321104420015247090948408312992412864208739*q^21*#^4 + 
     3351432276705962213206693432970648912178777*q^22*#^4 - 
     2430098048164914803351311227593933933721348*q^23*#^4 + 
     1649568185472423282466060665336297810532887*q^24*#^4 - 
     1049521636122768963959063058231749849056635*q^25*#^4 + 
     626529910950540952366999855130833084672851*q^26*#^4 - 
     351248991702940007082584678376660349278585*q^27*#^4 + 
     185075323406443325518317497724394313249163*q^28*#^4 - 
     91712180179740288632332643739616361536656*q^29*#^4 + 
     42764785333003137136014313595706837724020*q^30*#^4 - 
     18772208701935066945267082911494246309085*q^31*#^4 + 
     7759943053612573120451706341977181815068*q^32*#^4 - 
     3021459396303976101912934955822298592212*q^33*#^4 + 
     1108277997784288861325302127597094064530*q^34*#^4 - 
     382975706521516531578026106514545082863*q^35*#^4 + 
     124669276589540678507889415058214118647*q^36*#^4 - 
     38224907969092337346748349444982945423*q^37*#^4 + 
     11036276195592503382795636269097549852*q^38*#^4 - 
     2999397990602934644349673361921675949*q^39*#^4 + 
     766975896283989240126327492369338076*q^40*#^4 - 
     184424336994627516217747920289717239*q^41*#^4 + 
     41672143623846134937657567767926311*q^42*#^4 - 
     8841230601949244288103638341331646*q^43*#^4 + 
     1759579280715878938126841525752977*q^44*#^4 - 
     328141337896868615147004463740753*q^45*#^4 + 
     57269903120804395232665842414393*q^46*#^4 - 
     9340843660710217565086989633402*q^47*#^4 + 
     1421461605242076206007665904363*q^48*#^4 - 
     201452422060509451170698090826*q^49*#^4 + 26533086757793371307914847298*
      q^50*#^4 - 3240001170860919464816986680*q^51*#^4 + 
     365816745759648312781527258*q^52*#^4 - 38070789987872725497874791*q^53*
      #^4 + 3638962638265485102392277*q^54*#^4 - 318146239186261795170297*
      q^55*#^4 + 25319322955129106612979*q^56*#^4 - 
     1823911484055494831883*q^57*#^4 + 118134513288060511671*q^58*#^4 - 
     6824680990685723340*q^59*#^4 + 348228869908702401*q^60*#^4 - 
     15503581035158733*q^61*#^4 + 592981985870397*q^62*#^4 - 
     19091009230731*q^63*#^4 + 503087817231*q^64*#^4 - 10419211458*q^65*#^4 + 
     159017049*q^66*#^4 - 1589940*q^67*#^4 + 7812*q^68*#^4 - 
     6098072602844980804880469632344614*#^5 + 
     149272738692436935535183089507748332*q*#^5 - 
     1803762614474221006438302888523945476*q^2*#^5 + 
     14334902939364387575390976165778925757*q^3*#^5 - 
     84229041460997817844320753282043461987*q^4*#^5 + 
     390038672790541485643985180416286745120*q^5*#^5 - 
     1481746509704378321319479001422534958276*q^6*#^5 + 
     4747025406141417710445160044188842122663*q^7*#^5 - 
     13084111471371216120044130483332016707520*q^8*#^5 + 
     31501491722795490543578826489982051862901*q^9*#^5 - 
     67040400900471948516200895306527331013407*q^10*#^5 + 
     127318981906852487468031455223643937802735*q^11*#^5 - 
     217460109955127913805692167996690429336016*q^12*#^5 + 
     336204000113277414995050313369565813514545*q^13*#^5 - 
     473070051394726575679067455348283466656256*q^14*#^5 + 
     608635459971933660031936824211728500988372*q^15*#^5 - 
     718825474394301555685626980629205787784551*q^16*#^5 + 
     782016059421476872026440854244522161491504*q^17*#^5 - 
     786015392601622963354249485409338785646447*q^18*#^5 + 
     731817512575597754374875371619139556889057*q^19*#^5 - 
     632592658542451701219085469994359894423127*q^20*#^5 + 
     508706714707019125840371935242285533823320*q^21*#^5 - 
     381241017476605859481677713101131820380310*q^22*#^5 + 
     266682398734844930398973773682231656862211*q^23*#^5 - 
     174358223291362982302788834974482873810962*q^24*#^5 + 
     106674324229913350810346485469349176346534*q^25*#^5 - 
     61135688756864377217356597755919037530629*q^26*#^5 + 
     32849803321186178305483815770742892057659*q^27*#^5 - 
     16561568090880042390644388904162995967098*q^28*#^5 + 
     7839244151684102662131022285358407532850*q^29*#^5 - 
     3485562537034814067727468917506757757674*q^30*#^5 + 
     1456364885346810349468215676581423072744*q^31*#^5 - 
     571993704931591925493758464526937400905*q^32*#^5 + 
     211210083506087806434438264556194625914*q^33*#^5 - 
     73328555669061056110391280753329759055*q^34*#^5 + 
     23936114759324170862956254947762869314*q^35*#^5 - 
     7345088762518467068940622512735050178*q^36*#^5 + 
     2118347069714701474409131398862589388*q^37*#^5 - 
     573983363378880142162868578956004404*q^38*#^5 + 
     146049059981380600668022714145848005*q^39*#^5 - 
     34876897410688129420427936725281342*q^40*#^5 + 
     7810932442994756752702068362101392*q^41*#^5 - 
     1639155901821054920974731010754943*q^42*#^5 + 
     321996797253272109462444344700009*q^43*#^5 - 
     59140854692361754250034833482374*q^44*#^5 + 
     10142414247728670061504307128686*q^45*#^5 - 
     1621582859083692085621035116949*q^46*#^5 + 
     241273796019445900284290793081*q^47*#^5 - 33340599901906227154526484564*
      q^48*#^5 + 4268958131096680821851994120*q^49*#^5 - 
     505129652179197884234653500*q^50*#^5 + 55067223500368902413198910*q^51*
      #^5 - 5511479185836871958855322*q^52*#^5 + 504384482869674941115990*
      q^53*#^5 - 42006292434120838108140*q^54*#^5 + 
     3165953904512036339355*q^55*#^5 - 214514251233135764922*q^56*#^5 + 
     12963122320638900123*q^57*#^5 - 691894187416815327*q^58*#^5 + 
     32224473650767311*q^59*#^5 - 1289550733867386*q^60*#^5 + 
     43447811491701*q^61*#^5 - 1198562638023*q^62*#^5 + 
     25995906369*q^63*#^5 - 415704492*q^64*#^5 + 4357692*q^65*#^5 - 
     22464*q^66*#^5 + 493931883583630095593548302346995*#^6 - 
     11926785293833089232247687323989336*q*#^6 + 
     142840638232230291568732409586939765*q^2*#^6 - 
     1130183461426597317821940350371261758*q^3*#^6 + 
     6637496953398168362668550215057021896*q^4*#^6 - 
     30817921390038846076857922468550195181*q^5*#^6 + 
     117650762338368897995918353665443909064*q^6*#^6 - 
     379258319315619105896127902438105375076*q^7*#^6 + 
     1052284381458439095952110229680809181324*q^8*#^6 - 
     2549369755707576540857997390825771132306*q^9*#^6 + 
     5453737206560979473225814601740610014738*q^10*#^6 - 
     10394636126066060621442302040886269009711*q^11*#^6 + 
     17781504403110734564958528066770167838247*q^12*#^6 - 
     27468652428029767869058696666524315713196*q^13*#^6 + 
     38519204929972923453934009957147524552591*q^14*#^6 - 
     49252777217831333690511330439021501603077*q^15*#^6 + 
     57647699791229924101308336558146889858240*q^16*#^6 - 
     61973020629101497586658374534539710610065*q^17*#^6 + 
     61374153015456886752813780111674374697481*q^18*#^6 - 
     56139762246586835940311903204042439147093*q^19*#^6 + 
     47540706163373767249813517358095124432969*q^20*#^6 - 
     37347580816891468613535928307041719179463*q^21*#^6 + 
     27267791789582833840477677491269740461745*q^22*#^6 - 
     18532101741467123059369064085846329805828*q^23*#^6 + 
     11740851309014608858981659288647520952167*q^24*#^6 - 
     6942426631110142631851925601037099228110*q^25*#^6 + 
     3835534698147270297750780638291709982467*q^26*#^6 - 
     1981727445069762973252521849867054844641*q^27*#^6 + 
     958305871986687284191625186030678638899*q^28*#^6 - 
     433997219769072036224373720655488671604*q^29*#^6 + 
     184169071964495610404016645722736604254*q^30*#^6 - 
     73259454989058419604072784331555273118*q^31*#^6 + 
     27324068157289948085239127290448217159*q^32*#^6 - 
     9557121534491037408014906729139297306*q^33*#^6 + 
     3134890820749860439872407815159665117*q^34*#^6 - 
     964256432261045132418754272683104602*q^35*#^6 + 
     278064522984807963811130823505188633*q^36*#^6 - 
     75151038172557925416554177058863988*q^37*#^6 + 
     19026434429652824145310255850858529*q^38*#^6 - 
     4509723072135471935185565942253627*q^39*#^6 + 
     999968017443276549423862202228235*q^40*#^6 - 
     207239237631567891977994705944934*q^41*#^6 + 
     40099583419490535485003302284579*q^42*#^6 - 
     7235051816216032965023793806442*q^43*#^6 + 
     1215459000090632197158238961880*q^44*#^6 - 
     189801441054867581846669246955*q^45*#^6 + 27496079077608883167304702902*
      q^46*#^6 - 3687039694167244085238792987*q^47*#^6 + 
     456453940952431816260544128*q^48*#^6 - 52015483402109384738744157*q^49*
      #^6 + 5437338265442200749047355*q^50*#^6 - 519298290575062036770465*
      q^51*#^6 + 45101247583800617766246*q^52*#^6 - 
     3542440438635820193256*q^53*#^6 + 249979483574845514238*q^54*#^6 - 
     15723724883834391207*q^55*#^6 + 873072954083804076*q^56*#^6 - 
     42281318670535434*q^57*#^6 + 1758565274110842*q^58*#^6 - 
     61555805691288*q^59*#^6 + 1763535630678*q^60*#^6 - 
     39710869173*q^61*#^6 + 659091069*q^62*#^6 - 7169112*q^63*#^6 + 
     38340*q^64*#^6 - 387724184135613478784553868313739*#^7 + 
     7534805044669757050147095007222308*q*#^7 - 
     71408283415809802235913345217360866*q^2*#^7 + 
     440305483125065478075730004522840361*q^3*#^7 - 
     1989659174926479134593406584880258694*q^4*#^7 + 
     7043663982501670449500685787738061556*q^5*#^7 - 
     20420544388276054490553692684587790712*q^6*#^7 + 
     50128866195134351286345377513931097344*q^7*#^7 - 
     107129171527869954863606073324370367904*q^8*#^7 + 
     204230364692082580213761417234181055523*q^9*#^7 - 
     354783752821079966185014219227324770905*q^10*#^7 + 
     571156992486920063590591948052834858328*q^11*#^7 - 
     861282122990545140938148572126417326968*q^12*#^7 + 
     1221394699375158512753365264961638398282*q^13*#^7 - 
     1626514540460821316162422739213433567945*q^14*#^7 + 
     2025259397077484365554246363414595703730*q^15*#^7 - 
     2346705806898503665630418625937938659145*q^16*#^7 + 
     2520882982352897426634252136619339838132*q^17*#^7 - 
     2504666801584507581480107881722557767509*q^18*#^7 + 
     2299398215163861686141105748115353201159*q^19*#^7 - 
     1950485921651122503804648897414998181249*q^20*#^7 + 
     1529745770768056065747111469376727636045*q^21*#^7 - 
     1110436218561125921372767323079652572023*q^22*#^7 + 
     746959502946656486172866271631764454608*q^23*#^7 - 
     466213028669480129318537412231663578739*q^24*#^7 + 
     270332011350645095436951934144168743078*q^25*#^7 - 
     145794961217831436493390212906533697720*q^26*#^7 + 
     73211096747264557963133881490252036421*q^27*#^7 - 
     34261134288077413367213763893001721044*q^28*#^7 + 
     14954015394871237144598405546723954805*q^29*#^7 - 
     6091495585417713546223446251082467382*q^30*#^7 + 
     2316946522292444300155459506507184293*q^31*#^7 - 
     823165000095082520662729584527027622*q^32*#^7 + 
     273228580097082076689623327922355521*q^33*#^7 - 
     84734346131013284627510284524354651*q^34*#^7 + 
     24549811842313442977462334878356630*q^35*#^7 - 
     6643353955361759482681353420267897*q^36*#^7 + 
     1678434062827648830154193975031213*q^37*#^7 - 
     395689916350498652188701077094939*q^38*#^7 + 
     86980271683988671847224397215410*q^39*#^7 - 
     17811603635801257984710373801539*q^40*#^7 + 
     3394040102255765719156518927867*q^41*#^7 - 
     601012694686488408258034654755*q^42*#^7 + 98746118407262669707812941982*
      q^43*#^7 - 15025423973230273583645761257*q^44*#^7 + 
     2112869277715102768793385447*q^45*#^7 - 273889675222599813458555289*q^46*
      #^7 + 32634628374233736899571465*q^47*#^7 - 3562202812431159954090804*
      q^48*#^7 + 354802902209573253752319*q^49*#^7 - 
     32098066714626973963098*q^50*#^7 + 2623149801317998023906*q^51*#^7 - 
     192393907783595660382*q^52*#^7 + 12565191847550126028*q^53*#^7 - 
     723725131039944450*q^54*#^7 + 36323233808364102*q^55*#^7 - 
     1564335853632996*q^56*#^7 + 56652167050308*q^57*#^7 - 
     1677894785064*q^58*#^7 + 39029689845*q^59*#^7 - 668686725*q^60*#^7 + 
     7502976*q^61*#^7 - 41364*q^62*#^7 + 357700989016778218603982378882577*
      #^8 - 6746613396505609594788239497717608*q*#^8 + 
     62062133994357478709590385394916428*q^2*#^8 - 
     371019378466152555738328869813796941*q^3*#^8 + 
     1620437165872425495301995122878713591*q^4*#^8 - 
     5510780798918592975056118379704799845*q^5*#^8 + 
     15187434664784511441299255465120653410*q^6*#^8 - 
     34854829499894156745270487848720037863*q^7*#^8 + 
     67929397938534317483081731770065444382*q^8*#^8 - 
     114090282577255667556501892134530527563*q^9*#^8 + 
     167027883569934397557108349606233230430*q^10*#^8 - 
     215121365929449831838903858442480479023*q^11*#^8 + 
     245686346205030195610411997341033290879*q^12*#^8 - 
     250717840535220791478370019159784383862*q^13*#^8 + 
     230562964526586806902839571645897040640*q^14*#^8 - 
     193212297805130791405607636043617750091*q^15*#^8 + 
     149931532110063035946011443708318820026*q^16*#^8 - 
     110224747700792617351287374996324799319*q^17*#^8 + 
     78968858450345837251768004672104968378*q^18*#^8 - 
     56554926898861339561751665713671194983*q^19*#^8 + 
     40895048683264080854228793215030308819*q^20*#^8 - 
     29541088887824193107920673190403306587*q^21*#^8 + 
     20834517558483843774291720783764259856*q^22*#^8 - 
     14023847091950115876646261527515700335*q^23*#^8 + 
     8864583490738701830517734766820933692*q^24*#^8 - 
     5213309009911190402504123651134369928*q^25*#^8 + 
     2839833184657460301449663607841735957*q^26*#^8 - 
     1430537340449521686529123475315972157*q^27*#^8 + 
     666328910158046062248706398892336442*q^28*#^8 - 
     287157951123658608404309240142310254*q^29*#^8 + 
     114594839357627799614772197712667455*q^30*#^8 - 
     42383503287020111569309511182074238*q^31*#^8 + 
     14539333633770103523851774962072283*q^32*#^8 - 
     4628732969551581354550044458445072*q^33*#^8 + 
     1368095982341052485691765271541113*q^34*#^8 - 
     375475053654825943784664889670804*q^35*#^8 + 
     95682395810239669611280023373275*q^36*#^8 - 
     22633222071244723563751021594686*q^37*#^8 + 
     4967053465892623336231280896103*q^38*#^8 - 
     1010550223936120314165661440948*q^39*#^8 + 
     190405843103829778519374574739*q^40*#^8 - 33182037098002421681244145147*
      q^41*#^8 + 5339902776428897607001770567*q^42*#^8 - 
     792017343225263335782349843*q^43*#^8 + 108021256387706092732807118*q^44*
      #^8 - 13510606445538730418529945*q^45*#^8 + 1544669393499563229667132*
      q^46*#^8 - 160821020826360075033384*q^47*#^8 + 
     15179061336868576710747*q^48*#^8 - 1291871087530467205820*q^49*#^8 + 
     98509955688601073192*q^50*#^8 - 6678083844850971165*q^51*#^8 + 
     398644743410839756*q^52*#^8 - 20705850782620713*q^53*#^8 + 
     921570983585784*q^54*#^8 - 34444826749521*q^55*#^8 + 
     1051528281966*q^56*#^8 - 25180198083*q^57*#^8 + 443578131*q^58*#^8 - 
     5111568*q^59*#^8 + 28908*q^60*#^8 - 163507887693241254962272793980647*
      #^9 + 2971615583176007661561517813553832*q*#^9 - 
     26378387466529751057937453845232096*q^2*#^9 + 
     152416700605707766945500346999046865*q^3*#^9 - 
     644562244295645365622493394304410152*q^4*#^9 + 
     2126748693302359555716107560126134108*q^5*#^9 - 
     5699404185518736226608212256021634626*q^6*#^9 + 
     12750314938072630943484686361991284366*q^7*#^9 - 
     24287865724291484837034452500839322056*q^8*#^9 + 
     39982860545695245207216829681141172661*q^9*#^9 - 
     57532962944144741541951828893870849409*q^10*#^9 + 
     73007531496699819062265088742845471824*q^11*#^9 - 
     82269868796657652963495470327763358764*q^12*#^9 + 
     82771818483900845414941950255026005767*q^13*#^9 - 
     74658836143526647590531559114482807453*q^14*#^9 + 
     60553432730989310136832432692176755521*q^15*#^9 - 
     44250262502577139894304025753203594610*q^16*#^9 + 
     29165210811927536114704215806398477668*q^17*#^9 - 
     17340969373194973791977820347069280615*q^18*#^9 + 
     9297397234307192195507601545802922023*q^19*#^9 - 
     4493272529316486031495325273519678994*q^20*#^9 + 
     1960150717650466600496902906269336645*q^21*#^9 - 
     777893086147801647266654976440339073*q^22*#^9 + 
     287852320790756070769350785857831191*q^23*#^9 - 
     105288278316125756719466882256925260*q^24*#^9 + 
     41684795833280356335144772652454309*q^25*#^9 - 
     18876957994651030739443520602387830*q^26*#^9 + 
     9331247877708355416718258740480288*q^27*#^9 - 
     4601393078455383070407736964466975*q^28*#^9 + 
     2131245110328911459155258770119691*q^29*#^9 - 
     904065795300131103705068156911524*q^30*#^9 + 
     348745629087724463019013000893780*q^31*#^9 - 
     122333080700341010359742612753301*q^32*#^9 + 
     39104745592385773798660417737462*q^33*#^9 - 
     11418703112980650134671202926269*q^34*#^9 + 
     3052121883195474669889006887687*q^35*#^9 - 
     747898253496235287260452175367*q^36*#^9 + 168169160475121824832515775956*
      q^37*#^9 - 34712083193276590765830795189*q^38*#^9 + 
     6576356974695004838623612008*q^39*#^9 - 1142831484824194228304681238*
      q^40*#^9 + 181960777637877091213895418*q^41*#^9 - 
     26500838825912959420599363*q^42*#^9 + 3522767584741228032189675*q^43*
      #^9 - 426240756370875296000835*q^44*#^9 + 46783496056260964060152*q^45*
      #^9 - 4638610169800125625353*q^46*#^9 + 413369720775601797840*q^47*
      #^9 - 32905001528142308700*q^48*#^9 + 2322033344944196718*q^49*#^9 - 
     143907390956426130*q^50*#^9 + 7740654899393790*q^51*#^9 - 
     355925478558969*q^52*#^9 + 13711964634621*q^53*#^9 - 
     430501702158*q^54*#^9 + 10579114134*q^55*#^9 - 190841220*q^56*#^9 + 
     2247264*q^57*#^9 - 12960*q^58*#^9 + 47550549519389453506445152105281*
      #^10 - 825287283218779777421400583809045*q*#^10 + 
     6998886618774330007314018393225696*q^2*#^10 - 
     38653577065288888732432478446378155*q^3*#^10 + 
     156332407689510146569768399088382306*q^4*#^10 - 
     493660387598280652746425779949080107*q^5*#^10 + 
     1267156898268568463500071392466045783*q^6*#^10 - 
     2717960709808921946703212811753523692*q^7*#^10 + 
     4969941773075715570642695274739378122*q^8*#^10 - 
     7864971821012066901605007401885794860*q^9*#^10 + 
     10898026976094387579298579867721551170*q^10*#^10 - 
     13344563130420503274384303500172005532*q^11*#^10 + 
     14546706042109763443804683834078803460*q^12*#^10 - 
     14200347660103010413012872140554092202*q^13*#^10 + 
     12472916057563942426063343439949965396*q^14*#^10 - 
     9894697501458369681969341152685543932*q^15*#^10 + 
     7109751687123029623149964344698373269*q^16*#^10 - 
     4636864639943715069095849720429734404*q^17*#^10 + 
     2748324172975785140339289297519777381*q^18*#^10 - 
     1481077191267230836343296954765001549*q^19*#^10 + 
     725329996965583900621581078368762811*q^20*#^10 - 
     322271059329297049261565041475477892*q^21*#^10 + 
     129493479725955532053672562954301513*q^22*#^10 - 
     46802528139703462615878027207645678*q^23*#^10 + 
     15081059501603387647686842231581453*q^24*#^10 - 
     4268369198805543193075227076114913*q^25*#^10 + 
     1033020972605758262115981981347396*q^26*#^10 - 
     202291241410645953086810173419349*q^27*#^10 + 
     27586477048633704165475502655167*q^28*#^10 - 
     925913812697112558305102512583*q^29*#^10 - 
     638422330320282562381040733270*q^30*#^10 + 82698351020346692406600546730*
      q^31*#^10 + 80725378329423372592523398038*q^32*#^10 - 
     59878995712775739314690601209*q^33*#^10 + 25419667864428785929660755772*
      q^34*#^10 - 8286631525076266470586851504*q^35*#^10 + 
     2254239015925768004738702394*q^36*#^10 - 530403973861315472828981068*
      q^37*#^10 + 109944141568897467992707776*q^38*#^10 - 
     20280647397395932808842008*q^39*#^10 + 3347605070817462206231155*q^40*
      #^10 - 495768400115132865902559*q^41*#^10 + 65915328436497929727389*
      q^42*#^10 - 7860263500081117574719*q^43*#^10 + 
     838699675270321082257*q^44*#^10 - 79778211813898813367*q^45*#^10 + 
     6730376495613221395*q^46*#^10 - 500184468531586576*q^47*#^10 + 
     32460075485107134*q^48*#^10 - 1818754264881246*q^49*#^10 + 
     86689005563520*q^50*#^10 - 3445896094788*q^51*#^10 + 
     111131190165*q^52*#^10 - 2792975553*q^53*#^10 + 51303627*q^54*#^10 - 
     612432*q^55*#^10 + 3564*q^56*#^10 - 9782201518519081181421865139658*
      #^11 + 161128541295236109151827058126824*q*#^11 - 
     1296604813025190796160168445594984*q^2*#^11 + 
     6793879944786953044997943232625547*q^3*#^11 - 
     26066360204489113690673974623113313*q^4*#^11 + 
     78079151305443121550273634429464847*q^5*#^11 - 
     190110922634028132449819782144246197*q^6*#^11 + 
     386821769975200511687886796189702440*q^7*#^11 - 
     671063486693423447761250972821685703*q^8*#^11 + 
     1007736245410382369468652871003412433*q^9*#^11 - 
     1325488162343959650472888020496918995*q^10*#^11 + 
     1541382916312675607226875307096981780*q^11*#^11 - 
     1596695509468859108989635658916460528*q^12*#^11 + 
     1482422155581114851671886608552674081*q^13*#^11 - 
     1239753161092710483627279507026614521*q^14*#^11 + 
     937752674691869350241042190622367544*q^15*#^11 - 
     643679371500430250692982295931329945*q^16*#^11 + 
     401996252345823712537392423397182531*q^17*#^11 - 
     228886530378615462067994574186193800*q^18*#^11 + 
     118982964015735599820761749379915484*q^19*#^11 - 
     56517509882832455663504159578326003*q^20*#^11 + 
     24536661163961502163481543850370713*q^21*#^11 - 
     9731567767844742484687891100084805*q^22*#^11 + 
     3521475126049820358368264149409784*q^23*#^11 - 
     1159877546007040033222166321716878*q^24*#^11 + 
     346385315140132930105774566558096*q^25*#^11 - 
     93212930456052697000101283745079*q^26*#^11 + 
     22375713894093213555069901428507*q^27*#^11 - 
     4708076128486419116905606714782*q^28*#^11 + 
     838977840929947797063267032310*q^29*#^11 - 
     116383386750797365057924552380*q^30*#^11 + 8842003963887402045247779336*
      q^31*#^11 + 1186751566310444857937133240*q^32*#^11 - 
     676238558818172409523357884*q^33*#^11 + 170944033713141233973822216*q^34*
      #^11 - 30653558342992098663673347*q^35*#^11 + 
     3994256504605460686022319*q^36*#^11 - 295632243165701698294563*q^37*
      #^11 - 21079669101380082332163*q^38*#^11 + 12825324595212696705147*q^39*
      #^11 - 2901287071419022313691*q^40*#^11 + 477322142926944006234*q^41*
      #^11 - 63769977438824396517*q^42*#^11 + 7178558795671703532*q^43*#^11 - 
     690548008827725010*q^44*#^11 + 56979263713816416*q^45*#^11 - 
     4022824722784170*q^46*#^11 + 241230350767677*q^47*#^11 - 
     12136194078861*q^48*#^11 + 502989980850*q^49*#^11 - 
     16722635841*q^50*#^11 + 428519385*q^51*#^11 - 7936515*q^52*#^11 + 
     94392*q^53*#^11 - 540*q^54*#^11 + 1493884068361273996000199710902*#^12 - 
     23229285496907255780959463006241*q*#^12 + 
     176369729617906849582228176454422*q^2*#^12 - 
     871482651295382504374934992286979*q^3*#^12 + 
     3151512614520086595447813104788452*q^4*#^12 - 
     8892981382402399446407580649611048*q^5*#^12 + 
     20387889993283297149635519601583563*q^6*#^12 - 
     39040276292144806142964491758524915*q^7*#^12 + 
     63707758650711802859895242871692478*q^8*#^12 - 
     89949859348772501413497374410398357*q^9*#^12 + 
     111189388676606305502412365585291395*q^10*#^12 - 
     121466134042212415800276450509696415*q^11*#^12 + 
     118158804008162269584566572004964760*q^12*#^12 - 
     102986918500187511024901939207702045*q^13*#^12 + 
     80837131292484629884399934567242104*q^14*#^12 - 
     57381433713307170450184103872292210*q^15*#^12 + 
     36962219138649953357218559232388170*q^16*#^12 - 
     21666450535588885570542444003981741*q^17*#^12 + 
     11583334576746940451177104272660944*q^18*#^12 - 
     5657801653660666844188905187244991*q^19*#^12 + 
     2527992342449383015634803087280629*q^20*#^12 - 
     1034100733844386068623240202015798*q^21*#^12 + 
     387392504577133631731598230753021*q^22*#^12 - 
     132882518731583292227673815809240*q^23*#^12 + 
     41706078652379011091589135220362*q^24*#^12 - 
     11960470070478483347544680432967*q^25*#^12 + 
     3127233358323284311271715452942*q^26*#^12 - 
     743023957133830551149990958738*q^27*#^12 + 
     159644307245148662895150283128*q^28*#^12 - 30790020993479164190820982080*
      q^29*#^12 + 5268702989907883686469492617*q^30*#^12 - 
     783967186343785522223389055*q^31*#^12 + 97454511732920060320623724*q^32*
      #^12 - 9123093493424874702359323*q^33*#^12 + 378149778815277264765424*
      q^34*#^12 + 75611020637766814715757*q^35*#^12 - 
     23725577915652129001009*q^36*#^12 + 4032336682877366240157*q^37*#^12 - 
     509606529206106054132*q^38*#^12 + 50404916825309311449*q^39*#^12 - 
     3794917205880242469*q^40*#^12 + 184049553051123358*q^41*#^12 + 
     444818026046272*q^42*#^12 - 1230477510242496*q^43*#^12 + 
     154686092404892*q^44*#^12 - 12528653678832*q^45*#^12 + 
     758160470895*q^46*#^12 - 35351700711*q^47*#^12 + 1261794105*q^48*#^12 - 
     33398451*q^49*#^12 + 615573*q^50*#^12 - 6984*q^51*#^12 + 36*q^52*#^12 - 
     173367116563416595944485459310*#^13 + 2531754638319063948179204306268*q*
      #^13 - 18038423584584849788697053475756*q^2*#^13 + 
     83573596457772222080677030429347*q^3*#^13 - 
     283142934473255077270611413685249*q^4*#^13 + 
     747900245648852878976200831014450*q^5*#^13 - 
     1603627715663274531159374350567770*q^6*#^13 + 
     2869432177728768968495506121848518*q^7*#^13 - 
     4371545219155260622008800439072069*q^8*#^13 + 
     5757062804275102538412847011194349*q^9*#^13 - 
     6631475235418905056052390822180699*q^10*#^13 + 
     6744147148968446866870916080106484*q^11*#^13 - 
     6101435733065390999023238292065727*q^12*#^13 + 
     4940857097068400819385236590676112*q^13*#^13 - 
     3599463105103879610336627922279630*q^14*#^13 + 
     2368924326395623567089850866532887*q^15*#^13 - 
     1413298752560768444315923471293453*q^16*#^13 + 
     766485584790945164743147832750118*q^17*#^13 - 
     378739969719953685980120520470145*q^18*#^13 + 
     170809885215469226099980033037076*q^19*#^13 - 
     70403251594489625753749098347232*q^20*#^13 + 
     26544239276343088606005418541346*q^21*#^13 - 
     9159205145000077516821292168359*q^22*#^13 + 
     2892601566604005275156017374237*q^23*#^13 - 
     835814735080294144806095504157*q^24*#^13 + 
     220783986911392236918632721501*q^25*#^13 - 53245002897846541456959817620*
      q^26*#^13 + 11700158129809624507715658864*q^27*#^13 - 
     2336246587299692111878100880*q^28*#^13 + 422310343462728096641915106*
      q^29*#^13 - 68752331021842630776036801*q^30*#^13 + 
     10007321221830304958200419*q^31*#^13 - 1288361513067291077556948*q^32*
      #^13 + 144202331574633298374933*q^33*#^13 - 13603312223731887169308*
      q^34*#^13 + 1009494455308865628189*q^35*#^13 - 
     46512310890385697928*q^36*#^13 - 1043224526969754102*q^37*#^13 + 
     516818677680912819*q^38*#^13 - 67187133155636022*q^39*#^13 + 
     5944161908535729*q^40*#^13 - 398149455985749*q^41*#^13 + 
     20349878379186*q^42*#^13 - 754703810724*q^43*#^13 + 
     16797993948*q^44*#^13 + 25326432*q^45*#^13 - 18135189*q^46*#^13 + 
     706077*q^47*#^13 - 13356*q^48*#^13 + 108*q^49*#^13 + 
     15456749916138628316111789013*#^14 - 210833478683166202470941590962*q*
      #^14 + 1401630402101948865907294577355*q^2*#^14 - 
     6052850508372647725697736722382*q^3*#^14 + 
     19093182880403005125823980059484*q^4*#^14 - 
     46903903720035975656563563563775*q^5*#^14 + 
     93423447714352037292976135687923*q^6*#^14 - 
     155099755318668660150823764018498*q^7*#^14 + 
     218961742304687825762461976761181*q^8*#^14 - 
     266861008544577381831509889789183*q^9*#^14 + 
     284088271112810135919661055768335*q^10*#^14 - 
     266630845924071954183587964623802*q^11*#^14 + 
     222283680774748091142306580022704*q^12*#^14 - 
     165611454523145522923029563226279*q^13*#^14 + 
     110821643819424863042400081076898*q^14*#^14 - 
     66878485497237577919368580284163*q^15*#^14 + 
     36519767261490782546711781058995*q^16*#^14 - 
     18093621679570623682144431542701*q^17*#^14 + 
     8151073058188047139379984923142*q^18*#^14 - 
     3344392841735220457765903875876*q^19*#^14 + 
     1251291380258120845763793511565*q^20*#^14 - 
     427247862820837999218812573831*q^21*#^14 + 
     133182162186533059433274110160*q^22*#^14 - 37900566352741894766085578427*
      q^23*#^14 + 9842107729718384623316724843*q^24*#^14 - 
     2330201696131918801775352428*q^25*#^14 + 502315240776880041177597503*
      q^26*#^14 - 98405550155608391335058381*q^27*#^14 + 
     17475772377632654197285145*q^28*#^14 - 2804228022380543779603932*q^29*
      #^14 + 404878828253950610497853*q^30*#^14 - 52311990275907186580862*
      q^31*#^14 + 6004942487490343216838*q^32*#^14 - 
     606416681285829909147*q^33*#^14 + 53117309789966186979*q^34*#^14 - 
     3947149605808172915*q^35*#^14 + 239146236348379039*q^36*#^14 - 
     10786669611162614*q^37*#^14 + 251612049688853*q^38*#^14 + 
     10216632495519*q^39*#^14 - 1570942772916*q^40*#^14 + 
     100614125454*q^41*#^14 - 4236302961*q^42*#^14 + 122801745*q^43*#^14 - 
     2339535*q^44*#^14 + 25488*q^45*#^14 - 108*q^46*#^14 - 
     1062843330881866445846164989*#^15 + 13460091649696568951509705164*q*
      #^15 - 82975516415433343016521847928*q^2*#^15 + 
     331831779202237667395019304051*q^3*#^15 - 968036874368361737569856953254*
      q^4*#^15 + 2196189511578575173078145637276*q^5*#^15 - 
     4033950825229432989497863394892*q^6*#^15 + 
     6166492873015357340308108238199*q^7*#^15 - 
     8003039441387378631056418985689*q^8*#^15 + 
     8951664397211770967809598518470*q^9*#^15 - 
     8730471169609240410446535364464*q^10*#^15 + 
     7492927720261068575954273655252*q^11*#^15 - 
     5700978527037894574664444658609*q^12*#^15 + 
     3868340556491960165116316258967*q^13*#^15 - 
     2352262498075148025637029317721*q^14*#^15 + 
     1286901828702549973471517198301*q^15*#^15 - 
     635456218063461021879064922625*q^16*#^15 + 
     283926005364352053667243697241*q^17*#^15 - 
     115014910815767892337666709274*q^18*#^15 + 42301814540739369646140706803*
      q^19*#^15 - 14139685112326754676928904997*q^20*#^15 + 
     4297548638114583169681586373*q^21*#^15 - 1187780539436021589293094519*
      q^22*#^15 + 298421011608582620198188338*q^23*#^15 - 
     68100087042557531657454549*q^24*#^15 + 14097128385077344049409471*q^25*
      #^15 - 2642359946040634962076020*q^26*#^15 + 447396195620151464415774*
      q^27*#^15 - 68218339120053348971049*q^28*#^15 + 
     9331329028380756832401*q^29*#^15 - 1139525695011519825759*q^30*#^15 + 
     123486250495151397003*q^31*#^15 - 11784511079653461924*q^32*#^15 + 
     980721289399731336*q^33*#^15 - 70260003589530048*q^34*#^15 + 
     4256915347475412*q^35*#^15 - 212540126650284*q^36*#^15 + 
     8384333423631*q^37*#^15 - 240648768231*q^38*#^15 + 
     3938003967*q^39*#^15 + 19719849*q^40*#^15 - 2968434*q^41*#^15 + 
     71388*q^42*#^15 - 648*q^43*#^15 + 56372703668429527415451537*#^16 - 
     658351394127417451240652436*q*#^16 + 3736922385527085749737386816*q^2*
      #^16 - 13739061964430027136618836151*q^3*#^16 + 
     36787436377275789891307405851*q^4*#^16 - 76473095463910894144254165417*
      q^5*#^16 + 128477956599983696226699888982*q^6*#^16 - 
     179301643211452943326941284057*q^7*#^16 + 212028438056317442813091587081*
      q^8*#^16 - 215641494093585268067936308763*q^9*#^16 + 
     190808366823193338930034724061*q^10*#^16 - 
     148225733048360916116578614851*q^11*#^16 + 
     101823342643112214418547081241*q^12*#^16 - 62213799134040254325390717202*
      q^13*#^16 + 33967686573526552554597441514*q^14*#^16 - 
     16634272237922550975702920669*q^15*#^16 + 7327855013883143839362371687*
      q^16*#^16 - 2910485704324580820852600810*q^17*#^16 + 
     1043965695274876821770498300*q^18*#^16 - 338543553246211676542976242*
      q^19*#^16 + 99311347928653117120560232*q^20*#^16 - 
     26355292630914083895347521*q^21*#^16 + 6324567996881722269395465*q^22*
      #^16 - 1371109957664201396645065*q^23*#^16 + 268125785693016276071344*
      q^24*#^16 - 47197363713222734135267*q^25*#^16 + 
     7457771503611814421898*q^26*#^16 - 1054097832444014245753*q^27*#^16 + 
     132682074047258670290*q^28*#^16 - 14791493676965006520*q^29*#^16 + 
     1450463503461192556*q^30*#^16 - 124045533518506257*q^31*#^16 + 
     9152617408699358*q^32*#^16 - 574626777712881*q^33*#^16 + 
     30145106185845*q^34*#^16 - 1289348014959*q^35*#^16 + 
     43428740365*q^36*#^16 - 1093451079*q^37*#^16 + 18884958*q^38*#^16 - 
     189672*q^39*#^16 + 720*q^40*#^16 - 2302832636348219277130089*#^17 + 
     24607927330226757238070520*q*#^17 - 127577941587939024022509882*q^2*
      #^17 + 427612911716346373984824027*q^3*#^17 - 
     1041780662120692961423812131*q^4*#^17 + 1966423882448911940514066342*q^5*
      #^17 - 2993297383860316504955304420*q^6*#^17 + 
     3776294336384414088763416546*q^7*#^17 - 4027017181804324712444919420*q^8*
      #^17 + 3683915343896949979594950516*q^9*#^17 - 
     2923932366825343742211796245*q^10*#^17 + 2031449843967049964676406905*
      q^11*#^17 - 1244134455101920168995405588*q^12*#^17 + 
     675401447127410800166080017*q^13*#^17 - 326432606668202721815686722*q^14*
      #^17 + 140943116564645828888016936*q^15*#^17 - 
     54504726422815287491554674*q^16*#^17 + 18913297888979608358502972*q^17*
      #^17 - 5895983039574168391161168*q^18*#^17 + 1652120348261709006524445*
      q^19*#^17 - 416101803690715997611794*q^20*#^17 + 
     94132628486443158165810*q^21*#^17 - 19102835145660548564856*q^22*#^17 + 
     3470653527203607820581*q^23*#^17 - 562979055810944835372*q^24*#^17 + 
     81241844802695222523*q^25*#^17 - 10381863545289323541*q^26*#^17 + 
     1168023214189156821*q^27*#^17 - 114847791388379268*q^28*#^17 + 
     9778183501839126*q^29*#^17 - 712369117171257*q^30*#^17 + 
     43728110815635*q^31*#^17 - 2215546377597*q^32*#^17 + 
     90049763616*q^33*#^17 - 2816291376*q^34*#^17 + 63442734*q^35*#^17 - 
     912744*q^36*#^17 + 6264*q^37*#^17 + 72318596637881921236011*#^18 - 
     700715129196350736277227*q*#^18 + 3286884765706588138070730*q^2*#^18 - 
     9945346930655270088667389*q^3*#^18 + 21820839655703879497819806*q^4*
      #^18 - 37000307408361272576098291*q^5*#^18 + 50460524380739310024059242*
      q^6*#^18 - 56873170801904373692092913*q^7*#^18 + 
     54019025927302118321987942*q^8*#^18 - 43871430883712996090752598*q^9*
      #^18 + 30805530009147687253156877*q^10*#^18 - 
     18863227508994957334745714*q^11*#^18 + 10140228914627436958328830*q^12*
      #^18 - 4810370410676774169604626*q^13*#^18 + 2021774299421317303199876*
      q^14*#^18 - 755068327447331431961362*q^15*#^18 + 
     251085924396757891132300*q^16*#^18 - 74433229465356279910513*q^17*#^18 + 
     19679236245375266899342*q^18*#^18 - 4638780948743321947894*q^19*#^18 + 
     973807551437994019737*q^20*#^18 - 181709209735668555190*q^21*#^18 + 
     30052544266391436347*q^22*#^18 - 4388346555265887005*q^23*#^18 + 
     562881468590366738*q^24*#^18 - 63002256871514293*q^25*#^18 + 
     6101188152475964*q^26*#^18 - 505583175310412*q^27*#^18 + 
     35333404249069*q^28*#^18 - 2042269123101*q^29*#^18 + 
     95007223351*q^30*#^18 - 3417778175*q^31*#^18 + 89194764*q^32*#^18 - 
     1501812*q^33*#^18 + 12240*q^34*#^18 - 1741109867063426851938*#^19 + 
     15132864209316713911368*q*#^19 - 63506507624707576018824*q^2*#^19 + 
     171432085553827255791729*q^3*#^19 - 334573424566655040097095*q^4*#^19 + 
     503034816615923585360355*q^5*#^19 - 606243135598035075452601*q^6*#^19 + 
     601626404654931403537656*q^7*#^19 - 501176536004314250781105*q^8*#^19 + 
     355477479334130525225634*q^9*#^19 - 216994783668351126407562*q^10*#^19 + 
     114934458485656367749623*q^11*#^19 - 53150948258426129823948*q^12*#^19 + 
     21559834335219706530534*q^13*#^19 - 7696573551868257724296*q^14*#^19 + 
     2423338591498540875888*q^15*#^19 - 673735754722303609773*q^16*#^19 + 
     165419180418153326997*q^17*#^19 - 35837082666030625965*q^18*#^19 + 
     6837648453760203753*q^19*#^19 - 1145481659856337473*q^20*#^19 + 
     167759371916463189*q^21*#^19 - 21351604833462042*q^22*#^19 + 
     2343123817912746*q^23*#^19 - 219404941687632*q^24*#^19 + 
     17287572758799*q^25*#^19 - 1124680612176*q^26*#^19 + 
     58825602840*q^27*#^19 - 2378120730*q^28*#^19 + 69754593*q^29*#^19 - 
     1321164*q^30*#^19 + 12132*q^31*#^19 + 31977611659047675816*#^20 - 
     246079006972687522323*q*#^20 + 911285825661851931990*q^2*#^20 - 
     2163030649926928813929*q^3*#^20 + 3697743851207212933805*q^4*#^20 - 
     4849913411691166723997*q^5*#^20 + 5076303296064492806172*q^6*#^20 - 
     4354172734150635993034*q^7*#^20 + 3118722918689067811246*q^8*#^20 - 
     1891138344393906914530*q^9*#^20 + 980751862505386883613*q^10*#^20 - 
     438276246180068609986*q^11*#^20 + 169688553477717733121*q^12*#^20 - 
     57133816448279760067*q^13*#^20 + 16766594403844690640*q^14*#^20 - 
     4292297330990171915*q^15*#^20 + 958152870593615666*q^16*#^20 - 
     186163404254238291*q^17*#^20 + 31378899039118260*q^18*#^20 - 
     4565541246685625*q^19*#^20 + 569357873409399*q^20*#^20 - 
     60269124266387*q^21*#^20 + 5343821068419*q^22*#^20 - 
     389657388776*q^23*#^20 + 22764441861*q^24*#^20 - 1024897998*q^25*#^20 + 
     33396428*q^26*#^20 - 701268*q^27*#^20 + 7128*q^28*#^20 - 
     444151940902389144*#^21 + 2977154599579116444*q*#^21 - 
     9561668217362104854*q^2*#^21 + 19591003558054714143*q^3*#^21 - 
     28763410552029816684*q^4*#^21 + 32221822112856767580*q^5*#^21 - 
     28632532935198191451*q^6*#^21 + 20713075638743395776*q^7*#^21 - 
     12421662195974470161*q^8*#^21 + 6255825661087748565*q^9*#^21 - 
     2670357798294314694*q^10*#^21 + 972339029219918556*q^11*#^21 - 
     303260520258650979*q^12*#^21 + 81186568468632243*q^13*#^21 - 
     18661065462042777*q^14*#^21 + 3676884563295801*q^15*#^21 - 
     618808379504181*q^16*#^21 + 88432014697215*q^17*#^21 - 
     10637961854097*q^18*#^21 + 1063929087753*q^19*#^21 - 
     86921558757*q^20*#^21 + 5655352878*q^21*#^21 - 282013353*q^22*#^21 + 
     10128138*q^23*#^21 - 233352*q^24*#^21 + 2592*q^25*#^21 + 
     4599435291144525*#^22 - 26289445081478430*q*#^22 + 
     71578008177295503*q^2*#^22 - 123536214219461128*q^3*#^22 + 
     151714438921040398*q^4*#^22 - 141069013253007349*q^5*#^22 + 
     103161865753187055*q^6*#^22 - 60832781733004913*q^7*#^22 + 
     29420877252019704*q^8*#^22 - 11805536267722051*q^9*#^22 + 
     3960073926356882*q^10*#^22 - 1115297819253933*q^11*#^22 + 
     264127586454134*q^12*#^22 - 52537991037106*q^13*#^22 + 
     8742820081245*q^14*#^22 - 1208457021141*q^15*#^22 + 
     137198521399*q^16*#^22 - 12582722412*q^17*#^22 + 909448471*q^18*#^22 - 
     49882126*q^19*#^22 + 1951576*q^20*#^22 - 48520*q^21*#^22 + 
     576*q^22*#^22 - 34732412532963*#^23 + 164438440841220*q*#^23 - 
     367826901164610*q^2*#^23 + 516843233416431*q^3*#^23 - 
     511549462402452*q^4*#^23 + 378993780445656*q^5*#^23 - 
     217991471586540*q^6*#^23 + 99621353149536*q^7*#^23 - 
     36707084555928*q^8*#^23 + 11000499998604*q^9*#^23 - 
     2691883170258*q^10*#^23 + 537715483107*q^11*#^23 - 
     87279294039*q^12*#^23 + 11403154593*q^13*#^23 - 1180566639*q^14*#^23 + 
     94510455*q^15*#^23 - 5629923*q^16*#^23 + 234150*q^17*#^23 - 
     6036*q^18*#^23 + 72*q^19*#^23 + 185016493506*#^24 - 
     695594560188*q*#^24 + 1220835632513*q^2*#^24 - 1327648567271*q^3*#^24 + 
     1001079753555*q^4*#^24 - 554742877956*q^5*#^24 + 233551580430*q^6*#^24 - 
     76132750094*q^7*#^24 + 19394265736*q^8*#^24 - 3866478767*q^9*#^24 + 
     599631899*q^10*#^24 - 71299110*q^11*#^24 + 6334410*q^12*#^24 - 
     402666*q^13*#^24 + 16993*q^14*#^24 - 412*q^15*#^24 + 4*q^16*#^24 - 
     662270904*#^25 + 1850093316*q*#^25 - 2366638512*q^2*#^25 + 
     1832965302*q^3*#^25 - 957005970*q^4*#^25 + 354632094*q^5*#^25 - 
     95539092*q^6*#^25 + 18823014*q^7*#^25 - 2684826*q^8*#^25 + 
     269304*q^9*#^25 - 17916*q^10*#^25 + 702*q^11*#^25 - 12*q^12*#^25 + 
     1484346*#^26 - 2733931*q*#^26 + 2220137*q^2*#^26 - 1037688*q^3*#^26 + 
     305187*q^4*#^26 - 57797*q^5*#^26 + 6876*q^6*#^26 - 469*q^7*#^26 + 
     14*q^8*#^26 - 1836*#^27 + 1680*q*#^27 - 594*q^2*#^27 + 96*q^3*#^27 - 
     6*q^4*#^27 + #^28&, #^m&] + 
 
((-2 + q)(-1 + q)/2) RootSum[
     457369369399203240645987890625 - 13146699244318697851885005468750*q + 
     185788845548885060746832997421875*q^2 - 
     1721000078390732780754019870312500*q^3 + 
     11754882112427504166053026626046875*q^4 - 
     63142899096628378766246436675281250*q^5 + 
     277837516567498596147408071624653125*q^6 - 
     1029941684778657768705875564605068750*q^7 + 
     3283245826504824816005375879712562500*q^8 - 
     9142376778217101869313730803946068750*q^9 + 
     22512757577331380301382847722094684250*q^10 - 
     49513980111095587444624282637627883000*q^11 + 
     98063677573976401385865526578760595550*q^12 - 
     176092092321249932192664713164521514500*q^13 + 
     288363112801953306085924558380025339185*q^14 - 
     432776660509882422612699674444031452940*q^15 + 
     597827772649037410691530417458061742019*q^16 - 
     762956503035637312201714228058050291842*q^17 + 
     902521156230419303678586858215357123619*q^18 - 
     992433829276268694269815321622316862080*q^19 + 
     1017043569150571095846511324018607031942*q^20 - 
     973537907185889445482029737066311468802*q^21 + 
     872193762801746979536023311328380539388*q^22 - 
     732646140320228588486375655896502098976*q^23 + 
     577942416489305215063473487998495253308*q^24 - 
     428739913736205600059823596739805332126*q^25 + 
     299475841019825651649145338770234793144*q^26 - 
     197180158267377298789879352124489103566*q^27 + 
     122493709415601449426790958209490684782*q^28 - 
     71857815809794467126903759948625406034*q^29 + 
     39833901206388812222085246638768920233*q^30 - 
     20879048121638495808654884021884255152*q^31 + 
     10352898714577558070986735845135101211*q^32 - 
     4858219001016111773450122649014750722*q^33 + 
     2158162918964330590211623220223999342*q^34 - 
     907759069254910271539877120596308852*q^35 + 
     361562577291164210633500729901089395*q^36 - 
     136373780524429451305417138260934788*q^37 + 
     48705945187856038750084169650986264*q^38 - 
     16468996610154211193786480980937862*q^39 + 
     5270814688236127350590651262514738*q^40 - 
     1596120271900531218819582318588100*q^41 + 
     457132494948475962523332880966456*q^42 - 
     123759003015578263133315550324810*q^43 + 
     31651617087844188526149746830661*q^44 - 7641523121314728166541496466574*
      q^45 + 1740047343256492279017675553079*q^46 - 
     373353105210491527136618090894*q^47 + 75401624467565644618911896702*
      q^48 - 14315541130381403457814555976*q^49 + 
     2551514906814458110531096437*q^50 - 426260277200156826960142638*q^51 + 
     66631315637198974422623547*q^52 - 9726478102651681342520344*q^53 + 
     1322960953443551872144288*q^54 - 167251762797888917061926*q^55 + 
     19597583954004426214769*q^56 - 2121541340530720061192*q^57 + 
     211411419383507007774*q^58 - 19311058123530839464*q^59 + 
     1609040494433189419*q^60 - 121600356268858980*q^61 + 
     8279071450222791*q^62 - 503731430756958*q^63 + 27121628615359*q^64 - 
     1276521000046*q^65 + 51711283999*q^66 - 1766526194*q^67 + 
     49486069*q^68 - 1091512*q^69 + 17775*q^70 - 190*q^71 + q^72 - 
     819151432261654983756925078125*# + 22581358609655182280655393281250*q*
      # - 305992690081884592709882406750000*q^2*# + 
     2717465753213140290866917479703125*q^3*# - 
     17792593106104359615602058638034375*q^4*# + 
     91609805773727625737780610958068750*q^5*# - 
     386346051254850898068433662748987500*q^6*# + 
     1372622699524830630710655893891709375*q^7*# - 
     4193656551050456901553720196816266875*q^8*# + 
     11192071605041545427607500558088675000*q^9*# - 
     26415914546270428678342669418011165275*q^10*# + 
     55691158259926656655629864734955071475*q^11*# - 
     105739036875223757345251044570870425160*q^12*# + 
     182051210500503228694906622071053398955*q^13*# - 
     285882138585651922843075716558581193726*q^14*# + 
     411509289945307139648698433629745908737*q^15*# - 
     545307482994482858360519488629745867014*q^16*# + 
     667728700792383717418967223260793167610*q^17*# - 
     758018943146101151938183717572634110777*q^18*# + 
     800081131305452110326094549280681757078*q^19*# - 
     787166628857618509855460583638998005213*q^20*# + 
     723526370309490657014706577131951087723*q^21*# - 
     622530780035594168360134553603100881769*q^22*# + 
     502284746965446649187057890231557755751*q^23*# - 
     380624307809532962185164488861946240603*q^24*# + 
     271265530743111727033232180793924266433*q^25*# - 
     182039361879638415298211213395088544786*q^26*# + 
     115149655410868274930182240475434468092*q^27*# - 
     68719324965167282185141999898877773271*q^28*# + 
     38721209256332759353184096493167715102*q^29*# - 
     20613605956655930488080932463280541469*q^30*# + 
     10373488739293689679604743898040497499*q^31*# - 
     4936788336616555737353449021540186236*q^32*# + 
     2222544124349526824845708550741581246*q^33*# - 
     946751871862644579171389897644423632*q^34*# + 
     381639433760993645555449758675673970*q^35*# - 
     145583384424770362938000365619018576*q^36*# + 
     52551081527804427070671520064815072*q^37*# - 
     17947028453805886796844755989031255*q^38*# + 
     5797413943110806784681171279766633*q^39*# - 
     1770747000843889655580246332321917*q^40*# + 
     511172898928986778652029026156791*q^41*# - 
     139391043112376116965990194614062*q^42*# + 
     35882337926494818016726369024936*q^43*# - 
     8713303954025852519148840838105*q^44*# + 1994208051388181760793078591840*
      q^45*# - 429755258464133299047994509694*q^46*# + 
     87107821000415476572466243398*q^47*# - 16585932214440711381842255672*
      q^48*# + 2962541693955251418374555031*q^49*# - 
     495623858225886824411476366*q^50*# + 77525007932363903520322547*q^51*# - 
     11315631374693398486467234*q^52*# + 1537808577513978999456752*q^53*# - 
     194101590516987013704679*q^54*# + 22689966669180272217788*q^55*# - 
     2448635907978464385833*q^56*# + 243057773644703359212*q^57*# - 
     22098396067851064237*q^58*# + 1831295741359142829*q^59*# - 
     137538404567809280*q^60*# + 9298786393365307*q^61*# - 
     561375675592179*q^62*# + 29966114932370*q^63*# - 1397166237117*q^64*# + 
     56020939571*q^65*# - 1892617361*q^66*# + 52387564*q^67*# - 
     1140754*q^68*# + 18323*q^69*# - 193*q^70*# + q^71*# + 
     1290673827449238034871972859375*#^2 - 33964781548688415002739891656250*q*
      #^2 + 439382685969252338914305348946875*q^2*#^2 - 
     3725432978466499636039405177415625*q^3*#^2 + 
     23289555709576865988030372605634375*q^4*#^2 - 
     114499167773618029984854788199037500*q^5*#^2 + 
     461110236258330709296355731669316875*q^6*#^2 - 
     1564504986550034198596111642722667500*q^7*#^2 + 
     4565048573779700569609040906910588000*q^8*#^2 - 
     11636393000346561395343017558663373375*q^9*#^2 + 
     26233509180740911095890359164742475265*q^10*#^2 - 
     52830626651251910551462461528571300530*q^11*#^2 + 
     95822521853552513327650472419723711848*q^12*#^2 - 
     157608675033797094847961295275837011593*q^13*#^2 + 
     236453992909692937019111278371981497274*q^14*#^2 - 
     325183125052439958999576880975700914542*q^15*#^2 + 
     411709354917107168841604193698179780654*q^16*#^2 - 
     481680122002635830838043920577622208090*q^17*#^2 + 
     522459564555008924527337248828959890658*q^18*#^2 - 
     526891274909056442371083336759860558928*q^19*#^2 + 
     495295177491670869843178726861818338151*q^20*#^2 - 
     434964509525376563271531198379450538256*q^21*#^2 + 
     357560200228662551086442262784857656025*q^22*#^2 - 
     275618926318409144592648961781622947373*q^23*#^2 + 
     199527454785769411310573892432188679495*q^24*#^2 - 
     135837064425805548306861959271257766219*q^25*#^2 + 
     87070353868022267099231776929449569702*q^26*#^2 - 
     52602364885613283479116053816373050968*q^27*#^2 + 
     29978290335425177611122035505519349600*q^28*#^2 - 
     16128728933571912938837705166335174746*q^29*#^2 + 
     8197002766334155473613695907987937994*q^30*#^2 - 
     3937218688697819631300082681339320360*q^31*#^2 + 
     1788017522737560700239227347455877493*q^32*#^2 - 
     767931571741250151090757239924833601*q^33*#^2 + 
     311972802333894601251922041124607764*q^34*#^2 - 
     119890536765517724078683763944345139*q^35*#^2 + 
     43582700108644661007564362235063720*q^36*#^2 - 
     14984726615602249260746142046479143*q^37*#^2 + 
     4871818109415926974202224716117166*q^38*#^2 - 
     1497271822870052713134591778155859*q^39*#^2 + 
     434805201492345605658299984167040*q^40*#^2 - 
     119246883217984519083196146911852*q^41*#^2 + 
     30866448300565001805961988780044*q^42*#^2 - 
     7535226294599847705486991598387*q^43*#^2 + 
     1733444449027810564018487367128*q^44*#^2 - 
     375413408270688939106035035815*q^45*#^2 + 76457932839467392906833734108*
      q^46*#^2 - 14625633999948798886211959887*q^47*#^2 + 
     2624137886230791789139454682*q^48*#^2 - 440926005442594995643304257*q^49*
      #^2 + 69262385209955791334081123*q^50*#^2 - 10151613654692761973974127*
      q^51*#^2 + 1385245097035763404433567*q^52*#^2 - 
     175549213607262064647418*q^53*#^2 + 20603347692926127708673*q^54*#^2 - 
     2232356927553485975728*q^55*#^2 + 222484566923250460009*q^56*#^2 - 
     20311089622396920634*q^57*#^2 + 1690291100231801661*q^58*#^2 - 
     127504368973910191*q^59*#^2 + 8659919232379968*q^60*#^2 - 
     525338146490602*q^61*#^2 + 28187062008748*q^62*#^2 - 
     1321493105407*q^63*#^2 + 53303734276*q^64*#^2 - 1812531482*q^65*#^2 + 
     50527324*q^66*#^2 - 1108825*q^67*#^2 + 17963*q^68*#^2 - 191*q^69*#^2 + 
     q^70*#^2 - 1001999247282613419294744450000*#^3 + 
     25237181605183036511886032287500*q*#^3 - 
     312404527818198338732878372706250*q^2*#^3 + 
     2534074869485810325447595072096875*q^3*#^3 - 
     15152397924424225968769704531901875*q^4*#^3 + 
     71237856012613560408677593214176875*q^5*#^3 - 
     274291728422595966866080441860437250*q^6*#^3 + 
     889598875162521838884597659200095000*q^7*#^3 - 
     2480729191019101199358465526955589975*q^8*#^3 + 
     6041887500279261266516755678829093775*q^9*#^3 - 
     13011572475965014260675615541435635324*q^10*#^3 + 
     25024852232984957933864424209901717087*q^11*#^3 - 
     43336386914112066274589813184998830692*q^12*#^3 + 
     68036965425076246945020578908943941518*q^13*#^3 - 
     97401316897822211454728584505348485335*q^14*#^3 + 
     127781095119969201053049701290638709020*q^15*#^3 - 
     154280361787137106861504404827472445629*q^16*#^3 + 
     172073988828125043098724532322483466411*q^17*#^3 - 
     177867336022984652836421063619201474180*q^18*#^3 + 
     170882635201089982464631132772278071120*q^19*#^3 - 
     152973996848656725191852297554850764962*q^20*#^3 + 
     127886468541684708987067023496839991095*q^21*#^3 - 
     100040498268462073728201702295893002675*q^22*#^3 + 
     73354774066215616146022531514946667243*q^23*#^3 - 
     50495106120382894579808612319097730165*q^24*#^3 + 
     32675617518074824551227564922429237934*q^25*#^3 - 
     19900403285664837565048272152954214910*q^26*#^3 + 
     11418353261015722533918058678705234901*q^27*#^3 - 
     6177644102783589865711715764207281186*q^28*#^3 + 
     3153786091923772871021431251495748674*q^29*#^3 - 
     1520142751266199492632767731688518895*q^30*#^3 + 
     692110228270415861155277221198225629*q^31*#^3 - 
     297746038048097557869914531806748530*q^32*#^3 + 
     121055466178380623089132296044788267*q^33*#^3 - 
     46518591715652375143585617072444474*q^34*#^3 + 
     16894986595306963436450311050375281*q^35*#^3 - 
     5798476894556376319304937816090023*q^36*#^3 + 
     1880101613940365306736544423514213*q^37*#^3 - 
     575702001989039063614923184284034*q^38*#^3 + 
     166399502650557269664067666407596*q^39*#^3 - 
     45371551937617165632132308461989*q^40*#^3 + 
     11662230417790688783145259214891*q^41*#^3 - 
     2823468542160723512693254056944*q^42*#^3 + 
     643235756302113336532438877280*q^43*#^3 - 137742563695510993947398223445*
      q^44*#^3 + 27691080149044917737402889933*q^45*#^3 - 
     5218925814048837926810637517*q^46*#^3 + 920690345057175895787249003*q^47*
      #^3 - 151766758804145285948720475*q^48*#^3 + 23330118677614335930083022*
      q^49*#^3 - 3337148245391372025403326*q^50*#^3 + 
     443069570334318607320714*q^51*#^3 - 54448342161246280024695*q^52*#^3 + 
     6173426037059296399231*q^53*#^3 - 643445893509844778485*q^54*#^3 + 
     61393173011921706807*q^55*#^3 - 5336285741643518299*q^56*#^3 + 
     420145226788342026*q^57*#^3 - 29763245041175042*q^58*#^3 + 
     1881832053684522*q^59*#^3 - 105156845790701*q^60*#^3 + 
     5130436291213*q^61*#^3 - 215173339777*q^62*#^3 + 7601157798*q^63*#^3 - 
     219930778*q^64*#^3 + 5004590*q^65*#^3 - 83982*q^66*#^3 + 924*q^67*#^3 - 
     5*q^68*#^3 + 853428628638273187327346116875*#^4 - 
     20401845260813269916745813733125*q*#^4 + 
     239810580466343147060072898043500*q^2*#^4 - 
     1847780706524864381139749300247375*q^3*#^4 + 
     10498160364448403802964854682620675*q^4*#^4 - 
     46905866184524765516218373539765725*q^5*#^4 + 
     171656145932876759775108823401087990*q^6*#^4 - 
     529150036928268323733369900124951440*q^7*#^4 + 
     1402397525857250728225764858064199022*q^8*#^4 - 
     3245655769462291448441831004229706775*q^9*#^4 + 
     6640344266399948431251397558568266893*q^10*#^4 - 
     12128837411574587130329550026915226567*q^11*#^4 + 
     19939177933912262034747165394699490493*q^12*#^4 - 
     29702460145165153524184106879985722724*q^13*#^4 + 
     40323626645060093489885703526846822314*q^14*#^4 - 
     50134198465293021242593318632997698516*q^15*#^4 + 
     57325878242203059621658923794398725345*q^16*#^4 - 
     60507054518728952879237766248087237457*q^17*#^4 + 
     59142306918675594637552120734975119017*q^18*#^4 - 
     53685720456019291564441087448566100012*q^19*#^4 + 
     45370803753356424394881148559988686336*q^20*#^4 - 
     35778091371508280263163723320447339357*q^21*#^4 + 
     26377828399278452405816068554941766807*q^22*#^4 - 
     18213973335335001448782710317651104418*q^23*#^4 + 
     11797519750063170869185104480021889039*q^24*#^4 - 
     7177859794106079396794871084662715899*q^25*#^4 + 
     4107165885526690724694282566196073331*q^26*#^4 - 
     2212525670662866690242128593208632191*q^27*#^4 + 
     1123111642096681201671524104552775271*q^28*#^4 - 
     537615479826355141442094837540073022*q^29*#^4 + 
     242827441061734583472608277088910270*q^30*#^4 - 
     103538508151992264112185874827689681*q^31*#^4 + 
     41689211149608876302131702883185698*q^32*#^4 - 
     15854092497038823977186557745992082*q^33*#^4 + 
     5694719948539963146436024558498000*q^34*#^4 - 
     1931849204648389528815284788777559*q^35*#^4 + 
     618785347490157233432025647239893*q^36*#^4 - 
     187071883703339455279087223950583*q^37*#^4 + 
     53352432613776811137934668919060*q^38*#^4 - 
     14344725447058834217710166690693*q^39*#^4 + 
     3633094505352808050275414363702*q^40*#^4 - 
     865963570010470636054230577435*q^41*#^4 + 194039009737800696643197671893*
      q^42*#^4 - 40823112134752089033368772964*q^43*#^4 + 
     8052689123853902941891704059*q^44*#^4 - 1486986631609233013986040501*
      q^45*#^4 + 256586676523494704153224775*q^46*#^4 - 
     41291266295802625248817084*q^47*#^4 + 6183152819332233119007351*q^48*
      #^4 - 859407647818718696863790*q^49*#^4 + 110559364441815492274108*q^50*
      #^4 - 13122119789811792056980*q^51*#^4 + 1431640593527595198956*q^52*
      #^4 - 142974740523545598017*q^53*#^4 + 13006666981586580681*q^54*#^4 - 
     1071725624920936639*q^55*#^4 + 79449646931868981*q^56*#^4 - 
     5256451650588465*q^57*#^4 + 307344851570901*q^58*#^4 - 
     15689207417504*q^59*#^4 + 688464945325*q^60*#^4 - 25445794375*q^61*#^4 + 
     770318727*q^62*#^4 - 18340729*q^63*#^4 + 322051*q^64*#^4 - 
     3708*q^65*#^4 + 21*q^66*#^4 - 475269577109185254622783971750*#^5 + 
     10796643600545914687147220534250*q*#^5 - 
     120639167315057580988383374451300*q^2*#^5 + 
     883814099849126541440737545889125*q^3*#^5 - 
     4774623800069946703012596525250935*q^4*#^5 + 
     20282819469180696311446265193059040*q^5*#^5 - 
     70555387508921039236669083587758074*q^6*#^5 + 
     206656268986704905196167336258378907*q^7*#^5 - 
     520120840508518375354448881631415438*q^8*#^5 + 
     1142349834519141446370717481919643459*q^9*#^5 - 
     2216090885636969461190068349401661499*q^10*#^5 + 
     3834342376257308430291824482253907633*q^11*#^5 - 
     5964406374597012820628756575981988022*q^12*#^5 + 
     8396436391845329693494566051926370759*q^13*#^5 - 
     10757270005286330653509435572598864930*q^14*#^5 + 
     12602575818687351343594434245381124810*q^15*#^5 - 
     13556583992063657306094227010324305281*q^16*#^5 + 
     13437668161815770980249113107474582580*q^17*#^5 - 
     12312198079555569033835758116735043989*q^18*#^5 + 
     10456326526598651219873124653871034083*q^19*#^5 - 
     8251110496986203701055281192458058599*q^20*#^5 + 
     6062864020615886471313719346548121544*q^21*#^5 - 
     4156415870762807314411396676570734198*q^22*#^5 + 
     2663140032208365375922383359997661035*q^23*#^5 - 
     1597298745441606387721059673339190152*q^24*#^5 + 
     898074313290195456604614632753580846*q^25*#^5 - 
     473946138762309825122623750235747361*q^26*#^5 + 
     235037390846901547693001685503763819*q^27*#^5 - 
     109643603787526879862389913004868100*q^28*#^5 + 
     48157311620635005119810897557625282*q^29*#^5 - 
     19930308011090403405939559341710660*q^30*#^5 + 
     7777183655909540020050285668920232*q^31*#^5 - 
     2862929113695485230324464390176837*q^32*#^5 + 
     994573334478400983261039450391280*q^33*#^5 - 
     326128233756857061133138229721443*q^34*#^5 + 
     100943065390260731263405923474568*q^35*#^5 - 
     29487006484214044487978479928004*q^36*#^5 + 
     8126330715993599600938438213720*q^37*#^5 - 
     2111648939298844148863864862412*q^38*#^5 + 
     516980208848676332762932247367*q^39*#^5 - 119129346621081136108043011260*
      q^40*#^5 + 25806492596100411651777100464*q^41*#^5 - 
     5247850034193290510419100059*q^42*#^5 + 1000127640429103143818046493*
      q^43*#^5 - 178291275467012225297818618*q^44*#^5 + 
     29667384262355436122736120*q^45*#^5 - 4596886805235511321009177*q^46*
      #^5 + 661485324847835052018059*q^47*#^5 - 88134189870502960704550*q^48*
      #^5 + 10836023917099953319664*q^49*#^5 - 1224725377468070002674*q^50*
      #^5 + 126695802569935816078*q^51*#^5 - 11936316498241994180*q^52*#^5 + 
     1018222247230327570*q^53*#^5 - 78111547612278686*q^54*#^5 + 
     5345056936347929*q^55*#^5 - 323044390208288*q^56*#^5 + 
     17034421419441*q^57*#^5 - 771595751963*q^58*#^5 + 29415700537*q^59*#^5 - 
     917800006*q^60*#^5 + 22503837*q^61*#^5 - 406599*q^62*#^5 + 
     4813*q^63*#^5 - 28*q^64*#^5 + 352703895202343609467729668675*#^6 - 
     7543427760675839854043724777750*q*#^6 + 79432663481622315849213824427495*
      q^2*#^6 - 548883701072105263365417770064780*q^3*#^6 + 
     2798956255416632825514141245788152*q^4*#^6 - 
     11230489281995988128959306948993071*q^5*#^6 + 
     36917622314007687900206124378364602*q^6*#^6 - 
     102222638179501821293540539947003156*q^7*#^6 + 
     243276625024446603674289629431798092*q^8*#^6 - 
     505284539166615561526828286552202930*q^9*#^6 + 
     926934097288679795881067610782200572*q^10*#^6 - 
     1516355585277354988838860865720510907*q^11*#^6 + 
     2229420506447875690593430306271408205*q^12*#^6 - 
     2965116220371948179936550500127770214*q^13*#^6 + 
     3586905357361345388216977487305053979*q^14*#^6 - 
     3964963656855498141814492104740289819*q^15*#^6 + 
     4020910484831862053972950390344643966*q^16*#^6 - 
     3753746308789320210194238123541446913*q^17*#^6 + 
     3235603105053064940376720911677563829*q^18*#^6 - 
     2581824235838125929117546341490766853*q^19*#^6 + 
     1911492219191497313870271866188511265*q^20*#^6 - 
     1315735253880348430901322495861284729*q^21*#^6 + 
     843507950268843820552666075211708065*q^22*#^6 - 
     504454001124978286992710333267572414*q^23*#^6 + 
     281822935265748428760164590836369263*q^24*#^6 - 
     147264112934128116286107709176233334*q^25*#^6 + 
     72055493066810779480374072596238339*q^26*#^6 - 
     33045843046244128023209672589070279*q^27*#^6 + 
     14217620317498343795223610259964909*q^28*#^6 - 
     5742909183196840338012340555443256*q^29*#^6 + 
     2179325360655240160494471238762228*q^30*#^6 - 
     777397297806746935473640226654798*q^31*#^6 + 
     260792239769085768764149756659693*q^32*#^6 - 
     82305293230364535754511774710752*q^33*#^6 + 
     24442135846507569084355885704907*q^34*#^6 - 
     6830698993177635813872018945068*q^35*#^6 + 
     1796278008747353751072583152707*q^36*#^6 - 
     444379916591261534239239540552*q^37*#^6 + 103373685336951314203276702803*
      q^38*#^6 - 22596659878152098796024529353*q^39*#^6 + 
     4637163609603858626740824829*q^40*#^6 - 892300051957839245711155416*q^41*
      #^6 + 160756154903756219029992543*q^42*#^6 - 27066514020256410739772458*
      q^43*#^6 + 4249785795901433863638968*q^44*#^6 - 
     620690058274183627479281*q^45*#^6 + 84078702762989930221516*q^46*#^6 - 
     10527871696219870098977*q^47*#^6 + 1213845968249023956256*q^48*#^6 - 
     128301500857590760029*q^49*#^6 + 12368793322428293835*q^50*#^6 - 
     1081120963978809649*q^51*#^6 + 85084243619122580*q^52*#^6 - 
     5979369671506500*q^53*#^6 + 371486113299462*q^54*#^6 - 
     20152914305355*q^55*#^6 + 939793533794*q^56*#^6 - 36907161660*q^57*#^6 + 
     1186821048*q^58*#^6 - 30004214*q^59*#^6 + 559158*q^60*#^6 - 
     6829*q^61*#^6 + 41*q^62*#^6 - 152442206882702066461579853625*#^7 + 
     3092438681703003581663147735760*q*#^7 - 30888849789497818990579375588860*
      q^2*#^7 + 202462454863234403244419579455437*q^3*#^7 - 
     979192332353602521180917009109180*q^4*#^7 + 
     3725435363161459810930691070522582*q^5*#^7 - 
     11608298916246933287595932729488194*q^6*#^7 + 
     30453654910045597360815588719051232*q^7*#^7 - 
     68628157885564705649422834663384278*q^8*#^7 + 
     134881241341444679616941245595159853*q^9*#^7 - 
     233956215615875724597601207998464967*q^10*#^7 + 
     361548876992818416914784494441931570*q^11*#^7 - 
     501651725649428953003691358142777656*q^12*#^7 + 
     628948274742760080245211188159680306*q^13*#^7 - 
     716355970818060210801683575607001055*q^14*#^7 + 
     744578675654098217782200646395522536*q^15*#^7 - 
     708985900932265901106454025181749015*q^16*#^7 + 
     620512416129393359798069629389326494*q^17*#^7 - 
     500602231607492705997448503162401199*q^18*#^7 + 
     373200567177973638913933742860562243*q^19*#^7 - 
     257653376791813003908880906359776545*q^20*#^7 + 
     165040022036753130330388167694312773*q^21*#^7 - 
     98245766396160356412729755232253567*q^22*#^7 + 
     54428922905960710894044821639950128*q^23*#^7 - 
     28098134294585120163408977237028011*q^24*#^7 + 
     13530930688322414229969676933102262*q^25*#^7 - 
     6084002387634858945521013469315170*q^26*#^7 + 
     2556333629995854598180558602245013*q^27*#^7 - 
     1004429381353577137364448521743274*q^28*#^7 + 
     369283826787836355816247082923113*q^29*#^7 - 
     127106675282559254976209013372166*q^30*#^7 + 
     40976858265647450105613045652249*q^31*#^7 - 
     12377582884282190860640781347980*q^32*#^7 + 
     3504252738079648754004836855089*q^33*#^7 - 
     930085505888877524079009418813*q^34*#^7 + 231467518914378752497646572636*
      q^35*#^7 - 54016701803581968429893910889*q^36*#^7 + 
     11819957756010074777670333307*q^37*#^7 - 2424736174645607691901294255*
      q^38*#^7 + 466117459928308733934380054*q^39*#^7 - 
     83910293495561072240619667*q^40*#^7 + 14131444294694420469633567*q^41*
      #^7 - 2223290383148656467016237*q^42*#^7 + 326154911441091218641074*
      q^43*#^7 - 44505346452284321378203*q^44*#^7 + 
     5631678171721391235887*q^45*#^7 - 658392533275959379799*q^46*#^7 + 
     70797122128470717603*q^47*#^7 - 6965214990506544010*q^48*#^7 + 
     623072904583877185*q^49*#^7 - 50308924636460248*q^50*#^7 + 
     3634778980690896*q^51*#^7 - 232543012626004*q^52*#^7 + 
     13006747980320*q^53*#^7 - 625889939212*q^54*#^7 + 25376045486*q^55*#^7 - 
     842609614*q^56*#^7 + 21994654*q^57*#^7 - 423090*q^58*#^7 + 
     5331*q^59*#^7 - 33*q^60*#^7 + 63288944520888385095479175321*#^8 - 
     1215263620972733599773953718282*q*#^8 + 11485100234087107125260937385482*
      q^2*#^8 - 71195533309567012158665547981309*q^3*#^8 + 
     325503419024802957276540197188899*q^4*#^8 - 
     1170142267058308466644866698260089*q^5*#^8 + 
     3443405110432548255351480663559584*q^6*#^8 - 
     8526844094748237741221742468871197*q^7*#^8 + 
     18127525849156451800479749473916694*q^8*#^8 - 
     33590652640388252173429138610922249*q^9*#^8 + 
     54898465227239141288580519003244446*q^10*#^8 - 
     79884635106221941735720654042000437*q^11*#^8 + 
     104295173824495754297871929608058629*q^12*#^8 - 
     122947571351439185632141314328092008*q^13*#^8 + 
     131563720077835196885397706785382238*q^14*#^8 - 
     128368957519146048801328044242147491*q^15*#^8 + 
     114643376163658492014519697297970420*q^16*#^8 - 
     94020459130640389854025104628612985*q^17*#^8 + 
     71007027608560975025727549675801806*q^18*#^8 - 
     49503945574119576619292703541668033*q^19*#^8 + 
     31926346996622426689006628240473653*q^20*#^8 - 
     19081752773803073604905801174708037*q^21*#^8 + 
     10585929790771165605959088467536088*q^22*#^8 - 
     5458461847704914717221313970855939*q^23*#^8 + 
     2619080045458015623393058311931604*q^24*#^8 - 
     1170573073523809985957018315390680*q^25*#^8 + 
     487740783647438179967600727789019*q^26*#^8 - 
     189597428319798519257677816492951*q^27*#^8 + 
     68800144879557171172792650045370*q^28*#^8 - 
     23317097063942819519434283038720*q^29*#^8 + 
     7383476674546946612202553307799*q^30*#^8 - 
     2185161566159086049909663209850*q^31*#^8 + 
     604562682634338360708688659645*q^32*#^8 - 156385909687065217062533842276*
      q^33*#^8 + 37824950017233623265775655425*q^34*#^8 - 
     8553959630604581140666547200*q^35*#^8 + 1808408728055726829311291367*
      q^36*#^8 - 357301002371430880831881182*q^37*#^8 + 
     65942262140905718986484103*q^38*#^8 - 11359524045959337873192698*q^39*
      #^8 + 1824559609984422055054221*q^40*#^8 - 272845684842470324321589*
      q^41*#^8 + 37912466593603392294207*q^42*#^8 - 
     4882494947398406603481*q^43*#^8 + 580880930196508136322*q^44*#^8 - 
     63586807691545557169*q^45*#^8 + 6372963068223550214*q^46*#^8 - 
     581331970862357410*q^47*#^8 + 47919035258541433*q^48*#^8 - 
     3538801523431564*q^49*#^8 + 231707589955346*q^50*#^8 - 
     13279740783745*q^51*#^8 + 655530182996*q^52*#^8 - 27292145959*q^53*#^8 + 
     931442106*q^54*#^8 - 25009859*q^55*#^8 + 495218*q^56*#^8 - 
     6427*q^57*#^8 + 41*q^58*#^8 - 18166806858062372225133032649*#^9 + 
     330629688605588803417235700810*q*#^9 - 2958499559019509525740636427526*
      q^2*#^9 + 17345789489277888317975493141453*q^3*#^9 - 
     74926376254735310261227044563064*q^4*#^9 + 
     254203899914477070937008424939518*q^5*#^9 - 
     705204080030603626800872606136306*q^6*#^9 + 
     1644401907277736241583652193561798*q^7*#^9 - 
     3288141126421586905544583663398472*q^8*#^9 + 
     5724133187131430039955304077692751*q^9*#^9 - 
     8778166632488672813965687035294759*q^10*#^9 + 
     11970598311397888512057921484426418*q^11*#^9 - 
     14627287235459130007868596200838496*q^12*#^9 + 
     16116964770907487281383661348460765*q^13*#^9 - 
     16097405449904090730547465619650989*q^14*#^9 + 
     14638677173059008698457525229869195*q^15*#^9 - 
     12166010394377846996080349886203418*q^16*#^9 + 
     9270015368671724648111835446008572*q^17*#^9 - 
     6493549544865800275296674720063395*q^18*#^9 + 
     4191462925031327685925675281556717*q^19*#^9 - 
     2498022926035962031083734448305696*q^20*#^9 + 
     1376933310976002454252425665184379*q^21*#^9 - 
     702978881660803958598927580559057*q^22*#^9 + 
     332823373759350571342559656464947*q^23*#^9 - 
     146275018847168142617921500292138*q^24*#^9 + 
     59727878132101862151636643013457*q^25*#^9 - 
     22674215473294005674747069115128*q^26*#^9 + 
     8007065996473721267775199402878*q^27*#^9 - 
     2631394622389530227209046875891*q^28*#^9 + 
     805027862292726044187677363435*q^29*#^9 - 229325434027533896586726720092*
      q^30*#^9 + 60839373470299526165762750550*q^31*#^9 - 
     15033546460387408375774615041*q^32*#^9 + 3460350351079724289614982172*
      q^33*#^9 - 741971975279634964872908809*q^34*#^9 + 
     148210963598279448725200727*q^35*#^9 - 27580288868823946879873257*q^36*
      #^9 + 4780912081992371378428726*q^37*#^9 - 771829998870292643190617*
      q^38*#^9 + 115991919678090746648178*q^39*#^9 - 
     16212529710167790000432*q^40*#^9 + 2104537942464914342328*q^41*#^9 - 
     253142138270049408143*q^42*#^9 + 28122455634210511315*q^43*#^9 - 
     2872624236568885295*q^44*#^9 + 268225528609194134*q^45*#^9 - 
     22725400390120917*q^46*#^9 + 1731261919708832*q^47*#^9 - 
     117283199435558*q^48*#^9 + 6970041902442*q^49*#^9 - 
     357293907168*q^50*#^9 + 15459508820*q^51*#^9 - 548426229*q^52*#^9 + 
     15301871*q^53*#^9 - 314630*q^54*#^9 + 4236*q^55*#^9 - 28*q^56*#^9 + 
     5464248521556558018083932125*#^10 - 93730224826488743458278445575*q*
      #^10 + 789424541671014962096790338370*q^2*#^10 - 
     4350958148633795497814600100339*q^3*#^10 + 
     17646631583118589517707895456160*q^4*#^10 - 
     56151576874492496161860682166643*q^5*#^10 + 
     145945993639571291269481017798413*q^6*#^10 - 
     318531467442576807843840584949744*q^7*#^10 + 
     595594944722246352568343926068258*q^8*#^10 - 
     968657939607650612044857136287552*q^9*#^10 + 
     1386559045374491260511601665243054*q^10*#^10 - 
     1763366354257124774496480166822904*q^11*#^10 + 
     2007708401335053494865691562462386*q^12*#^10 - 
     2059412009098520079365588419052632*q^13*#^10 + 
     1913121133510211347113668464573142*q^14*#^10 - 
     1616607944218054847287671620425196*q^15*#^10 + 
     1247208919906897873502347083795707*q^16*#^10 - 
     881271614999650840590582735787958*q^17*#^10 + 
     571839911566866032426171236396375*q^18*#^10 - 
     341520187763243879047842971126919*q^19*#^10 + 
     188091048156852131371227042032331*q^20*#^10 - 
     95682222498394403799597674984882*q^21*#^10 + 
     45018609541441268096264428570167*q^22*#^10 - 
     19612577258878727307223494030854*q^23*#^10 + 
     7918660856513428961187665160213*q^24*#^10 - 
     2965199919789173970492323693779*q^25*#^10 + 
     1030334375395527765768694150580*q^26*#^10 - 
     332349274889265787961573721085*q^27*#^10 + 99543858449335876817786062085*
      q^28*#^10 - 27688244981860360628583485513*q^29*#^10 + 
     7152360443311583033675771720*q^30*#^10 - 1715727461939171508175930924*
      q^31*#^10 + 382146812632805435668572644*q^32*#^10 - 
     79014052763207007461382839*q^33*#^10 + 15161891546507958486966936*q^34*
      #^10 - 2699182303582380984375480*q^35*#^10 + 445614132705509509648402*
      q^36*#^10 - 68186018393396843576704*q^37*#^10 + 
     9662993203442288139314*q^38*#^10 - 1266871027786933330370*q^39*#^10 + 
     153412038128221986767*q^40*#^10 - 17118828288342118355*q^41*#^10 + 
     1754370920627381671*q^42*#^10 - 164355871525140977*q^43*#^10 + 
     13988056976259963*q^44*#^10 - 1072757836176181*q^45*#^10 + 
     73365911317711*q^46*#^10 - 4415738631972*q^47*#^10 + 
     230005076722*q^48*#^10 - 10144673058*q^49*#^10 + 367933838*q^50*#^10 - 
     10523124*q^51*#^10 + 222301*q^52*#^10 - 3081*q^53*#^10 + 21*q^54*#^10 - 
     1294992779905390038459632316*#^11 + 20893578390910375412688860382*q*
      #^11 - 165264644823271726727229373368*q^2*#^11 + 
     854201984263690268328749723313*q^3*#^11 - 
     3244463789965182845595536192451*q^4*#^11 + 
     9655482875893116495012351164889*q^5*#^11 - 
     23441392409967115981595145931023*q^6*#^11 + 
     47729761812155409455483328632886*q^7*#^11 - 
     83159741011936614552283494187971*q^8*#^11 + 
     125876431041581580392970403159655*q^9*#^11 - 
     167498808691596697537352821997427*q^10*#^11 + 
     197786694019030424965665716916436*q^11*#^11 - 
     208836085234297881355564770110502*q^12*#^11 + 
     198402956939989598523045693059307*q^13*#^11 - 
     170478697761844013997018375855347*q^14*#^11 + 
     133058782906594243639188212286916*q^15*#^11 - 
     94675054220794978759751686522663*q^16*#^11 + 
     61597012411665795204700797391687*q^17*#^11 - 
     36737930438078677791003908381192*q^18*#^11 + 
     20128668459697697845881361400750*q^19*#^11 - 
     10148781812648941355623522635353*q^20*#^11 + 
     4715431962528813253328959112461*q^21*#^11 - 
     2021245590302732529873445342993*q^22*#^11 + 
     799963507781387964367282010326*q^23*#^11 - 
     292501931302718839330905458396*q^24*#^11 + 98842936774148373133957420140*
      q^25*#^11 - 30872609587268265702497201759*q^26*#^11 + 
     8911879116990289984590265075*q^27*#^11 - 2376831364768137950249371818*
      q^28*#^11 + 585375863449495815454899246*q^29*#^11 - 
     133034401805014603102340394*q^30*#^11 + 27873058787855668564094804*q^31*
      #^11 - 5377901466342149759224512*q^32*#^11 + 954307195253673524312998*
      q^33*#^11 - 155519402754757710517044*q^34*#^11 + 
     23239527876960174402837*q^35*#^11 - 3179210760437261671265*q^36*#^11 + 
     397538071314222380691*q^37*#^11 - 45371974713434102261*q^38*#^11 + 
     4721140343687333479*q^39*#^11 - 447524294160895997*q^40*#^11 + 
     38627928271617294*q^41*#^11 - 3034637866638091*q^42*#^11 + 
     216709220258060*q^43*#^11 - 14017103019594*q^44*#^11 + 
     814768485670*q^45*#^11 - 41958681802*q^46*#^11 + 1871830973*q^47*#^11 - 
     70014357*q^48*#^11 + 2095708*q^49*#^11 - 46787*q^50*#^11 + 
     689*q^51*#^11 - 5*q^52*#^11 + 293617595896437377134719954*#^12 - 
     4435738075731758742691476831*q*#^12 + 32809224740080228964373158226*q^2*
      #^12 - 158376714084602054693688256425*q^3*#^12 + 
     561134033181007184182894433496*q^4*#^12 - 
     1555942594793882392654677633654*q^5*#^12 + 
     3515800200556583904481936172439*q^6*#^12 - 
     6655730358353295617052754833639*q^7*#^12 + 
     10770725577562398855879807313266*q^8*#^12 - 
     15127671974472003474077607553603*q^9*#^12 + 
     18659993143889778261547268862951*q^10*#^12 - 
     20405420424487730863293000261989*q^11*#^12 + 
     19933067589297610843823043907466*q^12*#^12 - 
     17502383173947257090188820662761*q^13*#^12 + 
     13884905259257812857196817015056*q^14*#^12 - 
     9994483019773110691805902503714*q^15*#^12 + 
     6550694934437005680908058057916*q^16*#^12 - 
     3921047507414173411093302309877*q^17*#^12 + 
     2148629820079335145013535226774*q^18*#^12 - 
     1080019937461277359132521925713*q^19*#^12 + 
     498781484950758682870907140961*q^20*#^12 - 
     211906528548288617576198343832*q^21*#^12 + 82897919609141836589679763097*
      q^22*#^12 - 29880690654054721877107507390*q^23*#^12 + 
     9927669328351673188012257734*q^24*#^12 - 3040601851976057195026304479*
      q^25*#^12 + 858340000003082012908986472*q^26*#^12 - 
     223236237976473186272020230*q^27*#^12 + 53453674570524800858999990*q^28*
      #^12 - 11772801276022926639226934*q^29*#^12 + 
     2381918903146500729507997*q^30*#^12 - 442017946095035648520559*q^31*
      #^12 + 75092093262714279654786*q^32*#^12 - 11652185317398506507999*q^33*
      #^12 + 1647114485634906302826*q^34*#^12 - 211445279580954693273*q^35*
      #^12 + 24562782882735824647*q^36*#^12 - 2571507040923999435*q^37*#^12 + 
     241502953026556478*q^38*#^12 - 20241868702570959*q^39*#^12 + 
     1505742434234669*q^40*#^12 - 98831217262710*q^41*#^12 + 
     5691089173636*q^42*#^12 - 286030515492*q^43*#^12 + 
     12492544486*q^44*#^12 - 471960842*q^45*#^12 + 15278831*q^46*#^12 - 
     413449*q^47*#^12 + 8821*q^48*#^12 - 131*q^49*#^12 + q^50*#^12 - 
     46864907190345445366675266*#^13 + 661748678496625432812683454*q*#^13 - 
     4568785866664706209762240272*q^2*#^13 + 20558713907676038426717804487*
      q^3*#^13 - 67810550171706970259194578771*q^4*#^13 + 
     174814801161737628588310249398*q^5*#^13 - 366766196996721760830572207454*
      q^6*#^13 + 643817424215092261762950597762*q^7*#^13 - 
     964774655127021342472188739119*q^8*#^13 + 
     1253039522531471015592206700391*q^9*#^13 - 
     1427230795171441647661636640471*q^10*#^13 + 
     1439035024604103664285067908850*q^11*#^13 - 
     1294090445196809770801998546325*q^12*#^13 + 
     1044325675136213107114208074118*q^13*#^13 - 
     760096434716542597263157909520*q^14*#^13 + 
     501025373004558282432173102567*q^15*#^13 - 
     300114649172690411811543871153*q^16*#^13 + 
     163817869568329329833309777780*q^17*#^13 - 81669973994360233522421892523*
      q^18*#^13 + 37253792128830451387666245902*q^19*#^13 - 
     15569933819814890733765192078*q^20*#^13 + 5968296522985183099011782648*
      q^21*#^13 - 2099665971748104178901480085*q^22*#^13 + 
     678160920971295248331490967*q^23*#^13 - 201097571742271093616856271*q^24*
      #^13 + 54732439193220824693909989*q^25*#^13 - 
     13664097113388417401784802*q^26*#^13 + 3126125204773439512177776*q^27*
      #^13 - 654576807650244555430944*q^28*#^13 + 125233087845932354568870*
      q^29*#^13 - 21846192789874702975407*q^30*#^13 + 
     3465930279110284613315*q^31*#^13 - 498545268961739208780*q^32*#^13 + 
     64774812182521470167*q^33*#^13 - 7567766952061224160*q^34*#^13 + 
     790722545728589531*q^35*#^13 - 73400076170391176*q^36*#^13 + 
     6004029830065640*q^37*#^13 - 428387606409303*q^38*#^13 + 
     26316518268672*q^39*#^13 - 1368327742607*q^40*#^13 + 
     58823219061*q^41*#^13 - 2020712938*q^42*#^13 + 52527172*q^43*#^13 - 
     931878*q^44*#^13 + 8476*q^45*#^13 + 23*q^46*#^13 - q^47*#^13 + 
     6067045242524346260118093*#^14 - 79744683359169037539263016*q*#^14 + 
     511821189858681439046056395*q^2*#^14 - 2138153892675393231992251890*q^3*
      #^14 + 6538321892557591323252956154*q^4*#^14 - 
     15604640365552787376142683615*q^5*#^14 + 30264126529854612508005720453*
      q^6*#^14 - 49033594971790593289021964984*q^7*#^14 + 
     67708898892717546315879981741*q^8*#^14 - 80897171791270970692336214629*
      q^9*#^14 + 84611523374582303181641187209*q^10*#^14 - 
     78188751828910805198008360542*q^11*#^14 + 64312161095928546699981270890*
      q^12*#^14 - 47367315595551556539159014679*q^13*#^14 + 
     31391980636434094412951702560*q^14*#^14 - 18794747754529519517781398371*
      q^15*#^14 + 10198326292935890822350320515*q^16*#^14 - 
     5028237620424913516026862637*q^17*#^14 + 2257238727903134944409084220*
      q^18*#^14 - 924022911655735149392924420*q^19*#^14 + 
     345310167252022765310629181*q^20*#^14 - 117885156050000089842207271*q^21*
      #^14 + 36776264815758963603048236*q^22*#^14 - 
     10483588807479090570007727*q^23*#^14 + 2729622550046012998952803*q^24*
      #^14 - 648636064709012062476190*q^25*#^14 + 140505846929851322518781*
      q^26*#^14 - 27700952030414310595461*q^27*#^14 + 
     4960468042067913279947*q^28*#^14 - 804798467469107969738*q^29*#^14 + 
     117939189327675974539*q^30*#^14 - 15553607562775537528*q^31*#^14 + 
     1837724121811564514*q^32*#^14 - 193507002181399933*q^33*#^14 + 
     18042856084143969*q^34*#^14 - 1478264552130233*q^35*#^14 + 
     105425525684973*q^36*#^14 - 6468834071052*q^37*#^14 + 
     336519908685*q^38*#^14 - 14561934733*q^39*#^14 + 510797120*q^40*#^14 - 
     13994586*q^41*#^14 + 282309*q^42*#^14 - 3757*q^43*#^14 + 25*q^44*#^14 - 
     473829154862957682792651*#^15 + 5786968449450648134733012*q*#^15 - 
     34481158939545489845108748*q^2*#^15 + 133592879401116218119309113*q^3*
      #^15 - 378450641220975814803859626*q^4*#^15 + 
     835716042117855580661240258*q^5*#^15 - 1497609475980027972102007056*q^6*
      #^15 + 2238553900758095321622328769*q^7*#^15 - 
     2847015839564572154646238161*q^8*#^15 + 3127074171050075680738298390*q^9*
      #^15 - 3000566807453468202993727014*q^10*#^15 + 
     2538091204491872738988961938*q^11*#^15 - 1906212163899190594683965735*
      q^12*#^15 + 1278489965635963347362524147*q^13*#^15 - 
     769298474324445828108709723*q^14*#^15 + 416841874315960697793318205*q^15*
      #^15 - 203985027451021998368970459*q^16*#^15 + 
     90356607255976173264683971*q^17*#^15 - 36290144580589204191702716*q^18*
      #^15 + 13230957217525333132205801*q^19*#^15 - 
     4381939842970786512024943*q^20*#^15 + 1318610774656394348313895*q^21*
      #^15 - 360457323032916227677785*q^22*#^15 + 89454044875932722833988*
      q^23*#^15 - 20131766959671062939311*q^24*#^15 + 
     4102238472201800986039*q^25*#^15 - 755293499844900954922*q^26*#^15 + 
     125319277404378812070*q^27*#^15 - 18676569763176660683*q^28*#^15 + 
     2489972618380119979*q^29*#^15 - 295500651459099931*q^30*#^15 + 
     31028117281583875*q^31*#^15 - 2861189526458538*q^32*#^15 + 
     229567004704212*q^33*#^15 - 15840679504022*q^34*#^15 + 
     926008095348*q^35*#^15 - 44956331728*q^36*#^15 + 1763566503*q^37*#^15 - 
     53708219*q^38*#^15 + 1191547*q^39*#^15 - 17137*q^40*#^15 + 
     120*q^41*#^15 + 29006764000484617954521*#^16 - 
     327277446450901520531274*q*#^16 + 1799498799922331704307238*q^2*#^16 - 
     6425678233181396061821043*q^3*#^16 + 16753757228730957853304573*q^4*
      #^16 - 33998994772891643560211537*q^5*#^16 + 55895632088171416212783424*
      q^6*#^16 - 76508727983249847322457207*q^7*#^16 + 
     88921650283232036271311331*q^8*#^16 - 89053414167143601977277877*q^9*
      #^16 + 77720111655085643373029321*q^10*#^16 - 
     59630946351241537686292391*q^11*#^16 + 40501488584618515711030769*q^12*
      #^16 - 24485407745827765896773218*q^13*#^16 + 
     13232841353872866243324712*q^14*#^16 - 6414552083695432145331711*q^15*
      #^16 + 2796116185445531474641061*q^16*#^16 - 1098055931844831711481816*
      q^17*#^16 + 388962953801414740921250*q^18*#^16 - 
     124363338682872083653364*q^19*#^16 + 35894484419726401976452*q^20*#^16 - 
     9348364498456750154949*q^21*#^16 + 2194855394661479761509*q^22*#^16 - 
     463859983998622286965*q^23*#^16 + 88057641290353417360*q^24*#^16 - 
     14974279773748699733*q^25*#^16 + 2272963111478871714*q^26*#^16 - 
     306608924207753943*q^27*#^16 + 36553338527127628*q^28*#^16 - 
     3824974841846250*q^29*#^16 + 348281125327394*q^30*#^16 - 
     27292406899669*q^31*#^16 + 1814427282124*q^32*#^16 - 
     100392266039*q^33*#^16 + 4501386075*q^34*#^16 - 157266635*q^35*#^16 + 
     4020359*q^36*#^16 - 66963*q^37*#^16 + 546*q^38*#^16 - 
     1315404887208973054263*#^17 + 13628224047522948705126*q*#^17 - 
     68678636745380445742014*q^2*#^17 + 224324858709029914100297*q^3*#^17 - 
     533896800569459083555837*q^4*#^17 + 986846848024233249676576*q^5*#^17 - 
     1474345987608595965729576*q^6*#^17 + 1829397766709146828933958*q^7*
      #^17 - 1922406329286671678638818*q^8*#^17 + 1735829974123832994825708*
      q^9*#^17 - 1361712288611462514573481*q^10*#^17 + 
     936000290508758365695197*q^11*#^17 - 567474241593005033385464*q^12*
      #^17 + 305008950527945408572545*q^13*#^17 - 145903346410010774778156*
      q^14*#^17 + 62295140905245477090990*q^15*#^17 - 
     23787581145623410212002*q^16*#^17 + 8133681216136126425778*q^17*#^17 - 
     2491652741605741185152*q^18*#^17 + 683718112847250984857*q^19*#^17 - 
     167913854617133174334*q^20*#^17 + 36850365190553317756*q^21*#^17 - 
     7210104751838524986*q^22*#^17 + 1253775061613519651*q^23*#^17 - 
     192969112795754658*q^24*#^17 + 26148872032333487*q^25*#^17 - 
     3098822868428529*q^26*#^17 + 318419532338213*q^27*#^17 - 
     28059357640754*q^28*#^17 + 2090129520838*q^29*#^17 - 
     129088763453*q^30*#^17 + 6434657363*q^31*#^17 - 248813807*q^32*#^17 + 
     7005054*q^33*#^17 - 127784*q^34*#^17 + 1134*q^35*#^17 + 
     52644749886626892687*#^18 - 495975906806661015321*q*#^18 + 
     2266764571380191269894*q^2*#^18 - 6695946195196614418015*q^3*#^18 + 
     14370643994087285885356*q^4*#^18 - 23879876062164677089093*q^5*#^18 + 
     31971408835607032270304*q^6*#^18 - 35431931856514391214535*q^7*#^18 + 
     33137133095127464524032*q^8*#^18 - 26528749331590857662368*q^9*#^18 + 
     18376800463036329789707*q^10*#^18 - 11105179838349679251840*q^11*#^18 + 
     5890861408070707465702*q^12*#^18 - 2755767213299516069276*q^13*#^18 + 
     1140686294584877188672*q^14*#^18 - 418712676225065283156*q^15*#^18 + 
     136467046896173955026*q^16*#^18 - 39503643947779583003*q^17*#^18 + 
     10150618921973799536*q^18*#^18 - 2311793089174846196*q^19*#^18 + 
     465525698554502361*q^20*#^18 - 82594114086217194*q^21*#^18 + 
     12849843493367131*q^22*#^18 - 1742080797141555*q^23*#^18 + 
     204133056732418*q^24*#^18 - 20455028270701*q^25*#^18 + 
     1728236408270*q^26*#^18 - 120792374074*q^27*#^18 + 
     6799999731*q^28*#^18 - 296402935*q^29*#^18 + 9390743*q^30*#^18 - 
     192463*q^31*#^18 + 1916*q^32*#^18 - 1778956952465102328*#^19 + 
     15074654267271091186*q*#^19 - 61727586311392370800*q^2*#^19 + 
     162710372634784714391*q^3*#^19 - 310297860483380687949*q^4*#^19 + 
     456159299231910178931*q^5*#^19 - 537789375378602536821*q^6*#^19 + 
     522254047836926864728*q^7*#^19 - 425771911684161399915*q^8*#^19 + 
     295486286191177292018*q^9*#^19 - 176379517857369945558*q^10*#^19 + 
     91251598059377729985*q^11*#^19 - 41147574415363246010*q^12*#^19 + 
     16234998819370251098*q^13*#^19 - 5618570915884668400*q^14*#^19 + 
     1707493701692727252*q^15*#^19 - 455628321233929419*q^16*#^19 + 
     106612347909602009*q^17*#^19 - 21818214554842381*q^18*#^19 + 
     3889557279729835*q^19*#^19 - 600604805982513*q^20*#^19 + 
     79716319756431*q^21*#^19 - 9001404111414*q^22*#^19 + 
     852876474050*q^23*#^19 - 66542308722*q^24*#^19 + 4163216153*q^25*#^19 - 
     200824588*q^26*#^19 + 7012196*q^27*#^19 - 157750*q^28*#^19 + 
     1717*q^29*#^19 + 55653214984789036*#^20 - 419260656283813605*q*#^20 + 
     1519681161429617864*q^2*#^20 - 3529321154424124933*q^3*#^20 + 
     5900042561193732913*q^4*#^20 - 7561525461953031645*q^5*#^20 + 
     7725746329420720952*q^6*#^20 - 6460223915481227752*q^7*#^20 + 
     4503410602733083914*q^8*#^20 - 2652099648786053990*q^9*#^20 + 
     1332187556228394953*q^10*#^20 - 574690366166931492*q^11*#^20 + 
     213890177446816387*q^12*#^20 - 68865728305762455*q^13*#^20 + 
     19199312885631248*q^14*#^20 - 4631541779070589*q^15*#^20 + 
     964403888181414*q^16*#^20 - 172582058368821*q^17*#^20 + 
     26368046857562*q^18*#^20 - 3407565738247*q^19*#^20 + 
     367655796407*q^20*#^20 - 32521889961*q^21*#^20 + 2298088361*q^22*#^20 - 
     124780572*q^23*#^20 + 4889555*q^24*#^20 - 123110*q^25*#^20 + 
     1496*q^26*#^20 - 1438048221560036*#^21 + 9489518897071926*q*#^21 - 
     29971318669281692*q^2*#^21 + 60299152965811137*q^3*#^21 - 
     86763862711334978*q^4*#^21 + 95025726349099090*q^5*#^21 - 
     82309669756176875*q^6*#^21 + 57831662064048540*q^7*#^21 - 
     33538035196000189*q^8*#^21 + 16248189247853661*q^9*#^21 - 
     6630139236209886*q^10*#^21 + 2290465550768342*q^11*#^21 - 
     671614131298995*q^12*#^21 + 167182331028989*q^13*#^21 - 
     35251912971251*q^14*#^21 + 6266449183101*q^15*#^21 - 
     931769053109*q^16*#^21 + 114540435411*q^17*#^21 - 
     11443859045*q^18*#^21 + 906356993*q^19*#^21 - 54783547*q^20*#^21 + 
     2375262*q^21*#^21 - 65817*q^22*#^21 + 876*q^23*#^21 + 
     31463191881253*#^22 - 178639243831656*q*#^22 + 
     482843726807331*q^2*#^22 - 826165890690120*q^3*#^22 + 
     1003735048862290*q^4*#^22 - 920538309670103*q^5*#^22 + 
     661341763370015*q^6*#^22 - 381186143888233*q^7*#^22 + 
     179051843497288*q^8*#^22 - 69228867431277*q^9*#^22 + 
     22156900895948*q^10*#^22 - 5881474132817*q^11*#^22 + 
     1292831441526*q^12*#^22 - 234095355924*q^13*#^22 + 
     34582958461*q^14*#^22 - 4104879451*q^15*#^22 + 382374135*q^16*#^22 - 
     26944730*q^17*#^22 + 1351461*q^18*#^22 - 43026*q^19*#^22 + 
     654*q^20*#^22 - 510712595221*#^23 + 2419884082532*q*#^23 - 
     5414663943524*q^2*#^23 + 7598349953907*q^3*#^23 - 
     7489204171138*q^4*#^23 + 5501950897244*q^5*#^23 - 
     3119702510756*q^6*#^23 + 1394581371726*q^7*#^23 - 
     497601283120*q^8*#^23 + 142538847420*q^9*#^23 - 32782415838*q^10*#^23 + 
     6019766651*q^11*#^23 - 871875571*q^12*#^23 + 97525485*q^13*#^23 - 
     8137353*q^14*#^23 + 477319*q^15*#^23 - 17577*q^16*#^23 + 306*q^17*#^23 + 
     6365461634*#^24 - 24146997218*q*#^24 + 42824356485*q^2*#^24 - 
     47051548341*q^3*#^24 + 35774208763*q^4*#^24 - 19909478276*q^5*#^24 + 
     8363390138*q^6*#^24 - 2693809854*q^7*#^24 + 668546998*q^8*#^24 - 
     127226233*q^9*#^24 + 18276291*q^10*#^24 - 1921944*q^11*#^24 + 
     139882*q^12*#^24 - 6308*q^13*#^24 + 133*q^14*#^24 - 49875406*#^25 + 
     139396400*q*#^25 - 178832018*q^2*#^25 + 139126354*q^3*#^25 - 
     72973014*q^4*#^25 + 27104856*q^5*#^25 - 7275984*q^6*#^25 + 
     1411448*q^7*#^25 - 193864*q^8*#^25 + 17950*q^9*#^25 - 1008*q^10*#^25 + 
     26*q^11*#^25 + 274150*#^26 - 496237*q*#^26 + 401567*q^2*#^26 - 
     190272*q^3*#^26 + 57885*q^4*#^26 - 11607*q^5*#^26 + 1502*q^6*#^26 - 
     115*q^7*#^26 + 4*q^8*#^26 - 614*#^27 + 562*q*#^27 - 198*q^2*#^27 + 
     32*q^3*#^27 - 2*q^4*#^27 + #^28&, #^m&] + 

(* l=3 *)
    (5(-1 + q)(3 - 5q + q^2)/3) (6 - 5*q + q^2)^m + 
 
((-1 + q)(3 - 5q + q^2)/3) RootSum[
     4751136 - 13684296*q + 17255872*q^2 - 12553000*q^3 + 5820904*q^4 - 
     1787376*q^5 + 363848*q^6 - 47384*q^7 + 3584*q^8 - 120*q^9 - 1419088*# + 
     3280824*q*# - 3280728*q^2*# + 1861816*q^3*# - 658032*q^4*# + 
     148664*q^5*# - 20996*q^6*# + 1696*q^7*# - 60*q^8*# + 64244*#^2 - 
     91488*q*#^2 + 54656*q^2*#^2 - 17454*q^3*#^2 + 3134*q^4*#^2 - 
     300*q^5*#^2 + 12*q^6*#^2 - 668*#^3 + 435*q*#^3 - 99*q^2*#^3 + 
     8*q^3*#^3 + #^4&, #^m&] +
 
((-1 + q)(3 - 5q + q^2)/3) RootSum[
     4976640 - 18247680*q + 36721728*q^2 - 54146304*q^3 + 61986036*q^4 - 
     54632774*q^5 + 36636895*q^6 - 18601668*q^7 + 7127233*q^8 - 2045898*q^9 + 
     433133*q^10 - 65640*q^11 + 6739*q^12 - 420*q^13 + 12*q^14 + 
     8349696*#^2 - 25153632*q*#^2 + 34792056*q^2*#^2 - 28895876*q^3*#^2 + 
     15864291*q^4*#^2 - 5989676*q^5*#^2 + 1570466*q^6*#^2 - 281912*q^7*#^2 + 
     33139*q^8*#^2 - 2304*q^9*#^2 + 72*q^10*#^2 + 25236*#^4 - 41622*q*#^4 + 
     28749*q^2*#^4 - 10648*q^3*#^4 + 2233*q^4*#^4 - 252*q^5*#^4 + 
     12*q^6*#^4 + #^6&, #^m&] + 
 
((-4 + q)(-2 + q)q/3) RootSum[
     23025822444094427136 - 371265388859205697536*q + 
     2912645090803487348736*q^2 - 14816802130356524156928*q^3 + 
     54955649966534868416256*q^4 - 158433494464457849599488*q^5 + 
     369594761394786862017024*q^6 - 717137098165082692843776*q^7 + 
     1180671391821344805608688*q^8 - 1674254408490090420685056*q^9 + 
     2068836068709215699373432*q^10 - 2248192130233113809203176*q^11 + 
     2164438348959455212581225*q^12 - 1857184313656413516576006*q^13 + 
     1427164261164583230646693*q^14 - 986099566972379757563992*q^15 + 
     614592046086727224642184*q^16 - 346405512262031027624138*q^17 + 
     176922413763104106115200*q^18 - 82003357997146587553452*q^19 + 
     34528842299996701408276*q^20 - 13215922957208753401712*q^21 + 
     4598976827119327121271*q^22 - 1454716038608985189638*q^23 + 
     417996940710743879223*q^24 - 108989050577644487830*q^25 + 
     25748066396279896041*q^26 - 5500182034427732768*q^27 + 
     1059630816396833841*q^28 - 183515075608264886*q^29 + 
     28457399041418095*q^30 - 3931861267439220*q^31 + 481138925078166*q^32 - 
     51759785597510*q^33 + 4850139426286*q^34 - 391280326876*q^35 + 
     26770451506*q^36 - 1522576356*q^37 + 70028829*q^38 - 2501790*q^39 + 
     65115*q^40 - 1098*q^41 + 9*q^42 - 38002789836258988032*# + 
     571133631473857474560*q*# - 4176665319861401241600*q^2*# + 
     19806284558929000955904*q^3*# - 68480288162576205878016*q^4*# + 
     184027531969744069817088*q^5*# - 400129384949204124886272*q^6*# + 
     723517376734573458027264*q^7*# - 1109830638787183564456752*q^8*# + 
     1465927255458483642086544*q^9*# - 1686686277865209339719304*q^10*# + 
     1706011823889491968790400*q^11*# - 1528001244107214511111709*q^12*# + 
     1219034627266211597977409*q^13*# - 870421716751506991550806*q^14*# + 
     558391346361218660047509*q^15*# - 322838114264590442888765*q^16*# + 
     168626226934656147372392*q^17*# - 79719816069504271473969*q^18*# + 
     34157752718327174832233*q^19*# - 13275977570424229517463*q^20*# + 
     4682441609124410577084*q^21*# - 1498609142228172412018*q^22*# + 
     435013679751705133491*q^23*# - 114421009827406146959*q^24*# + 
     27231846132280536184*q^25*# - 5852882147554742694*q^26*# + 
     1133142126445016742*q^27*# - 196985388031542082*q^28*# + 
     30626439479984934*q^29*# - 4237884402790432*q^30*# + 
     518774116516053*q^31*# - 55763956275584*q^32*# + 5214902515111*q^33*# - 
     419334756069*q^34*# + 28557637213*q^35*# - 1614374226*q^36*# + 
     73682589*q^37*# - 2607540*q^38*# + 67095*q^39*# - 1116*q^40*# + 
     9*q^41*# + 42963070325602268160*#^2 - 597292485123320653824*q*#^2 + 
     4045301819556075263232*q^2*#^2 - 17784946164930324003072*q^3*#^2 + 
     57063047993587896230016*q^4*#^2 - 142422831356387950665216*q^5*#^2 + 
     287825083025433324178464*q^6*#^2 - 484048370512290507533280*q^7*#^2 + 
     690945965644866634310436*q^8*#^2 - 849646251826844554966104*q^9*#^2 + 
     910421651564422778246809*q^10*#^2 - 857765592134185139362593*q^11*#^2 + 
     715704396016447494902882*q^12*#^2 - 531913455524344098613956*q^13*#^2 + 
     353756397020314332064287*q^14*#^2 - 211318119188024879359800*q^15*#^2 + 
     113714165770357903342902*q^16*#^2 - 55248906685142782044815*q^17*#^2 + 
     24276888760559362901825*q^18*#^2 - 9658687408473155512324*q^19*#^2 + 
     3481581974954653694105*q^20*#^2 - 1137201130207961499690*q^21*#^2 + 
     336482599252019678437*q^22*#^2 - 90116828338139483826*q^23*#^2 + 
     21817354519322723375*q^24*#^2 - 4765976890326976241*q^25*#^2 + 
     937126448215329820*q^26*#^2 - 165345338598335857*q^27*#^2 + 
     26076300587773867*q^28*#^2 - 3658226128181473*q^29*#^2 + 
     453821018640955*q^30*#^2 - 49418645658116*q^31*#^2 + 
     4680540494472*q^32*#^2 - 381104883472*q^33*#^2 + 26278904344*q^34*#^2 - 
     1504228002*q^35*#^2 + 69532992*q^36*#^2 - 2493177*q^37*#^2 + 
     65043*q^38*#^2 - 1098*q^39*#^2 + 9*q^40*#^2 - 25824471487636552704*#^3 + 
     333509477112996074496*q*#^3 - 2096721133087823564544*q^2*#^3 + 
     8550259280809697290752*q^3*#^3 - 25425379754082615159936*q^4*#^3 + 
     58762776660553134387072*q^5*#^3 - 109864311254747589596256*q^6*#^3 + 
     170758512137767395824640*q^7*#^3 - 225020938521465205358124*q^8*#^3 + 
     255137866405136286060404*q^9*#^3 - 251742270272403206800363*q^10*#^3 + 
     218080364312201743109230*q^11*#^3 - 167033698043352639234629*q^12*#^3 + 
     113747895430780805921062*q^13*#^3 - 69176637201090467488840*q^14*#^3 + 
     37702068266370388272113*q^15*#^3 - 18463903207498757061512*q^16*#^3 + 
     8141265036823214349101*q^17*#^3 - 3236332498202250348979*q^18*#^3 + 
     1160742290562886778651*q^19*#^3 - 375686659922612627796*q^20*#^3 + 
     109690715262283444955*q^21*#^3 - 28865030410339382377*q^22*#^3 + 
     6835676229053889949*q^23*#^3 - 1453691398291114798*q^24*#^3 + 
     276829014406574005*q^25*#^3 - 47034399357962788*q^26*#^3 + 
     7097179769902356*q^27*#^3 - 945630054622356*q^28*#^3 + 
     110457110164967*q^29*#^3 - 11209008582947*q^30*#^3 + 
     976856592376*q^31*#^3 - 72025286032*q^32*#^3 + 4404235134*q^33*#^3 - 
     217271454*q^34*#^3 + 8305269*q^35*#^3 - 230697*q^36*#^3 + 
     4140*q^37*#^3 - 36*q^38*#^3 + 11508367976428930560*#^4 - 
     137543419851424828416*q*#^4 + 799578926592551566848*q^2*#^4 - 
     3012404730739696369152*q^3*#^4 + 8268365233718790357312*q^4*#^4 - 
     17621926999359506161920*q^5*#^4 + 30349975500382427150112*q^6*#^4 - 
     43406236249885007749920*q^7*#^4 + 52570019631282487492518*q^8*#^4 - 
     54709981393849578911636*q^9*#^4 + 49476831941313453035444*q^10*#^4 - 
     39222288264918624579416*q^11*#^4 + 27443389250700651181535*q^12*#^4 - 
     17039667783342544489867*q^13*#^4 + 9428373573139300665699*q^14*#^4 - 
     4664153467807565974894*q^15*#^4 + 2067815056427073229296*q^16*#^4 - 
     822946176586537020619*q^17*#^4 + 294288188547788000005*q^18*#^4 - 
     94592088881855408647*q^19*#^4 + 27319932158574680157*q^20*#^4 - 
     7083177593777877189*q^21*#^4 + 1645830188278970690*q^22*#^4 - 
     341910287088742236*q^23*#^4 + 63300596118960224*q^24*#^4 - 
     10400329012499112*q^25*#^4 + 1508332452422105*q^26*#^4 - 
     191776323831510*q^27*#^4 + 21191953280925*q^28*#^4 - 
     2012721506845*q^29*#^4 + 161923664980*q^30*#^4 - 10821301365*q^31*#^4 + 
     584669181*q^32*#^4 - 24541440*q^33*#^4 + 750969*q^34*#^4 - 
     14904*q^35*#^4 + 144*q^36*#^4 - 3336119353695257856*#^5 + 
     36746184394724009472*q*#^5 - 196513626704818906368*q^2*#^5 + 
     679768974218610713088*q^3*#^5 - 1709537107295236406112*q^4*#^5 + 
     3330780836873308870464*q^5*#^5 - 5231523084045427317648*q^6*#^5 + 
     6805402282561989426048*q^7*#^5 - 7475285210961578391645*q^8*#^5 + 
     7033806889269518221990*q^9*#^5 - 5731706886504913377712*q^10*#^5 + 
     4079065538638996410598*q^11*#^5 - 2551795456742699153719*q^12*#^5 + 
     1410304189738850265780*q^13*#^5 - 691197134081243671364*q^14*#^5 + 
     301232972309776348060*q^15*#^5 - 116952040584398973590*q^16*#^5 + 
     40490256619346993093*q^17*#^5 - 12503234522221583864*q^18*#^5 + 
     3441753477103648393*q^19*#^5 - 843405314961490694*q^20*#^5 + 
     183586859001930827*q^21*#^5 - 35386966100432589*q^22*#^5 + 
     6014920619376352*q^23*#^5 - 896696312306447*q^24*#^5 + 
     116430405531616*q^25*#^5 - 13050339692635*q^26*#^5 + 
     1248310849323*q^27*#^5 - 100379386540*q^28*#^5 + 6650390607*q^29*#^5 - 
     353017368*q^30*#^5 + 14411970*q^31*#^5 - 424017*q^32*#^5 + 
     7983*q^33*#^5 - 72*q^34*#^5 + 759116966537816640*#^6 - 
     7680069045695691648*q*#^6 + 37662977091057999984*q^2*#^6 - 
     119257615510267979952*q^3*#^6 + 274022258453610660684*q^4*#^6 - 
     486807560212492542720*q^5*#^6 + 695668091879020819617*q^6*#^6 - 
     821451341094295417191*q^7*#^6 + 817012993109208772467*q^8*#^6 - 
     694233791015607173324*q^9*#^6 + 509412454669097195831*q^10*#^6 - 
     325446720345555880298*q^11*#^6 + 182162692195073724720*q^12*#^6 - 
     89756656114297736549*q^13*#^6 + 39067167181293126473*q^14*#^6 - 
     15056877449877774175*q^15*#^6 + 5145818266702167300*q^16*#^6 - 
     1560258054733105691*q^17*#^6 + 419569111248379933*q^18*#^6 - 
     99937171318282099*q^19*#^6 + 21037819553837560*q^20*#^6 - 
     3901145617434915*q^21*#^6 + 634346631704500*q^22*#^6 - 
     89902542799177*q^23*#^6 + 11017077659165*q^24*#^6 - 
     1155201372096*q^25*#^6 + 102210527110*q^26*#^6 - 7488003003*q^27*#^6 + 
     442313241*q^28*#^6 - 20254023*q^29*#^6 + 674982*q^30*#^6 - 
     14571*q^31*#^6 + 153*q^32*#^6 - 111569341712933952*#^7 + 
     1037571002493157440*q*#^7 - 4666457992043948400*q^2*#^7 + 
     13517243652190812768*q^3*#^7 - 28335216874193682348*q^4*#^7 + 
     45786744697637180340*q^5*#^7 - 59321972341340742945*q^6*#^7 + 
     63283838530004446056*q^7*#^7 - 56646068487842889147*q^8*#^7 + 
     43138079329236699565*q^9*#^7 - 28239568299152014876*q^10*#^7 + 
     16015275260153831044*q^11*#^7 - 7914061064029060450*q^12*#^7 + 
     3421885729328133195*q^13*#^7 - 1298243586012698222*q^14*#^7 + 
     432885731404371098*q^15*#^7 - 126921023090777781*q^16*#^7 + 
     32702407018548813*q^17*#^7 - 7392083417068601*q^18*#^7 + 
     1461582435377762*q^19*#^7 - 251698337602193*q^20*#^7 + 
     37528466524250*q^21*#^7 - 4806279855777*q^22*#^7 + 
     523155018016*q^23*#^7 - 47718057970*q^24*#^7 + 3577734699*q^25*#^7 - 
     214618674*q^26*#^7 + 9897408*q^27*#^7 - 329166*q^28*#^7 + 
     7020*q^29*#^7 - 72*q^30*#^7 + 16073806244584032*#^8 - 
     138513042858757824*q*#^8 + 576061629421607280*q^2*#^8 - 
     1539580154046199536*q^3*#^8 + 2970381472566854838*q^4*#^8 - 
     4406059702116118032*q^5*#^8 + 5225357233089242142*q^6*#^8 - 
     5086903848473692416*q^7*#^8 + 4141500683413674468*q^8*#^8 - 
     2858420607112818080*q^9*#^8 + 1689335812890863974*q^10*#^8 - 
     861274161370645463*q^11*#^8 + 380821999649016212*q^12*#^8 - 
     146568296498240388*q^13*#^8 + 49208083095094542*q^14*#^8 - 
     14423238505695963*q^15*#^8 + 3688898945155323*q^16*#^8 - 
     821720792744025*q^17*#^8 + 158885925389878*q^18*#^8 - 
     26532378568859*q^19*#^8 + 3799175547511*q^20*#^8 - 
     461917388347*q^21*#^8 + 47053129620*q^22*#^8 - 3942209475*q^23*#^8 + 
     264626196*q^24*#^8 - 13687218*q^25*#^8 + 512235*q^26*#^8 - 
     12348*q^27*#^8 + 144*q^28*#^8 - 1586685756865968*#^9 + 
     12870880236622368*q*#^9 - 49993574715305112*q^2*#^9 + 
     123817668184360416*q^3*#^9 - 219649257551477775*q^4*#^9 + 
     297212460136390250*q^5*#^9 - 318944027300825210*q^6*#^9 + 
     278608501598332568*q^7*#^9 - 201758477943542557*q^8*#^9 + 
     122716267445999600*q^9*#^9 - 63282200797190016*q^10*#^9 + 
     27850678563478172*q^11*#^9 - 10506482300889712*q^12*#^9 + 
     3405708838800870*q^13*#^9 - 949273385456085*q^14*#^9 + 
     227289475837568*q^15*#^9 - 46620910847083*q^16*#^9 + 
     8153846984185*q^17*#^9 - 1207537442945*q^18*#^9 + 
     149945316702*q^19*#^9 - 15401318943*q^20*#^9 + 1284001047*q^21*#^9 - 
     84578772*q^22*#^9 + 4228884*q^23*#^9 - 150471*q^24*#^9 + 3384*q^25*#^9 - 
     36*q^26*#^9 + 266793141813156*#^10 - 1875944325988488*q*#^10 + 
     6292565083523337*q^2*#^10 - 13398978094457629*q^3*#^10 + 
     20330574250799551*q^4*#^10 - 23390154024380270*q^5*#^10 + 
     21197079580622766*q^6*#^10 - 15516835418517979*q^7*#^10 + 
     9334760764058896*q^8*#^10 - 4670540555666379*q^9*#^10 + 
     1959417658241278*q^10*#^10 - 692834310552861*q^11*#^10 + 
     207039580298620*q^12*#^10 - 52315117951230*q^13*#^10 + 
     11160146706452*q^14*#^10 - 2002481597605*q^15*#^10 + 
     300392452725*q^16*#^10 - 37342636570*q^17*#^10 + 3800207865*q^18*#^10 - 
     311323587*q^19*#^10 + 20057232*q^20*#^10 - 982152*q^21*#^10 + 
     34614*q^22*#^10 - 792*q^23*#^10 + 9*q^24*#^10 - 12778697611380*#^11 + 
     80203010447060*q*#^11 - 238242448030821*q^2*#^11 + 
     445544660973346*q^3*#^11 - 588584696237205*q^4*#^11 + 
     584115693561831*q^5*#^11 - 452075483394513*q^6*#^11 + 
     279571667344794*q^7*#^11 - 140399812063069*q^8*#^11 + 
     57867946243978*q^9*#^11 - 19701705410998*q^10*#^11 + 
     5557393749211*q^11*#^11 - 1298677321036*q^12*#^11 + 
     250617270347*q^13*#^11 - 39676656834*q^14*#^11 + 5098111876*q^15*#^11 - 
     523089649*q^16*#^11 + 41829603*q^17*#^11 - 2511489*q^18*#^11 + 
     106494*q^19*#^11 - 2844*q^20*#^11 + 36*q^21*#^11 + 579341671429*#^12 - 
     3099581274284*q*#^12 + 7793018171855*q^2*#^12 - 
     12234881760394*q^3*#^12 + 13443317738465*q^4*#^12 - 
     10980741587630*q^5*#^12 + 6912521482621*q^6*#^12 - 
     3430619840059*q^7*#^12 + 1361452632685*q^8*#^12 - 
     435546083412*q^9*#^12 + 112669738956*q^10*#^12 - 23530860482*q^11*#^12 + 
     3941589707*q^12*#^12 - 522870436*q^13*#^12 + 53776636*q^14*#^12 - 
     4142223*q^15*#^12 + 225273*q^16*#^12 - 7728*q^17*#^12 + 126*q^18*#^12 - 
     9961349812*#^13 + 45085265047*q*#^13 - 94723247008*q^2*#^13 + 
     122557123039*q^3*#^13 - 109207113788*q^4*#^13 + 70989128571*q^5*#^13 - 
     34778356703*q^6*#^13 + 13077878334*q^7*#^13 - 3806712761*q^8*#^13 + 
     858048483*q^9*#^13 - 148619976*q^10*#^13 + 19437508*q^11*#^13 - 
     1859479*q^12*#^13 + 122940*q^13*#^13 - 5028*q^14*#^13 + 96*q^15*#^13 + 
     267065267*#^14 - 898449842*q*#^14 + 1391520431*q^2*#^14 - 
     1311888245*q^3*#^14 + 838630437*q^4*#^14 - 383048980*q^5*#^14 + 
     128218457*q^6*#^14 - 31698481*q^7*#^14 + 5745415*q^8*#^14 - 
     744702*q^9*#^14 + 65533*q^10*#^14 - 3516*q^11*#^14 + 87*q^12*#^14 - 
     2134366*#^15 + 4179751*q*#^15 - 3536923*q^2*#^15 + 1688289*q^3*#^15 - 
     496273*q^4*#^15 + 91636*q^5*#^15 - 10304*q^6*#^15 + 636*q^7*#^15 - 
     16*q^8*#^15 + 111569*#^16 - 155837*q*#^16 + 91457*q^2*#^16 - 
     28991*q^3*#^16 + 5259*q^4*#^16 - 520*q^5*#^16 + 22*q^6*#^16 - 337*#^17 + 
     230*q*#^17 - 52*q^2*#^17 + 4*q^3*#^17 + #^18&, #^m&] + 
 
((-4 + q)(-2 + q)q/3) RootSum[
     11784340305425203200 - 211172715145467002880*q + 
     1843332795795988021248*q^2 - 10429819782020410245120*q^3 + 
     42959882854597930721280*q^4 - 137195049868929859239936*q^5 + 
     353388786062210020371456*q^6 - 754257356555647508974080*q^7 + 
     1360243423089874930707504*q^8 - 2103477480697354126184304*q^9 + 
     2821323671337303787119444*q^10 - 3312159060581775964590444*q^11 + 
     3428483945685824845483623*q^12 - 3147963824777844541769046*q^13 + 
     2576519666217322483536891*q^14 - 1887443420531564900049984*q^15 + 
     1241638062474468885875460*q^16 - 735477006016969373818062*q^17 + 
     393124805285754051500544*q^18 - 189932543848441613305908*q^19 + 
     83042311092638800745664*q^20 - 32882787329600107334088*q^21 + 
     11796846022556744459265*q^22 - 3834183619230323544990*q^23 + 
     1128473231438277845361*q^24 - 300493696382168637834*q^25 + 
     72296943271233757263*q^26 - 15687060277566819708*q^27 + 
     3062336304741238719*q^28 - 536200502996571246*q^29 + 
     83890090846712025*q^30 - 11672311448558484*q^31 + 
     1435943205634590*q^32 - 155065571932842*q^33 + 14566876980426*q^34 - 
     1176820269300*q^35 + 80556109146*q^36 - 4580856612*q^37 + 
     210557475*q^38 - 7515774*q^39 + 195453*q^40 - 3294*q^41 + 27*q^42 - 
     30401822569495265280*# + 520619265355974967296*q*# - 
     4330174180666634993664*q^2*# + 23282167868428883705856*q^3*# - 
     90899465886556686213120*q^4*# + 274514042284531440417792*q^5*# - 
     667179536130984863667456*q^6*# + 1340785945487144701000512*q^7*# - 
     2272129827781954217574888*q^8*# + 3295250681089467812668380*q^9*# - 
     4137290171728586674659558*q^10*# + 4538122082499321374227830*q^11*# - 
     4380863553685203522354351*q^12*# + 3744227338237941129286983*q^13*# - 
     2847114959971922419743396*q^14*# + 1933842309336681480978921*q^15*# - 
     1177109236682389091693943*q^16*# + 643749663154401180596610*q^17*# - 
     316955228807547145159407*q^18*# + 140705239649689978429275*q^19*# - 
     56376166226677834275117*q^20*# + 20398383561519847899774*q^21*# - 
     6665886279242800898058*q^22*# + 1966677679837447893819*q^23*# - 
     523445084887375737459*q^24*# + 125518568148148770666*q^25*# - 
     27067539852952740900*q^26*# + 5236505988446526048*q^27*# - 
     906028471986267312*q^28*# + 139657290566288760*q^29*# - 
     19085927820082362*q^30*# + 2298783025423305*q^31*# - 
     242213024904858*q^32*# + 22119763419837*q^33*# - 1730345315067*q^34*# + 
     114192942075*q^35*# - 6230262204*q^36*# + 273267459*q^37*# - 
     9250308*q^38*# + 226503*q^39*# - 3564*q^40*# + 27*q^41*# + 
     34306588847328067584*#^2 - 562424658046208114688*q*#^2 + 
     4461732144272805175296*q^2*#^2 - 22803910821219331399680*q^3*#^2 + 
     84370801374305229888000*q^4*#^2 - 240769562599932153949440*q^5*#^2 + 
     551485457565879069159264*q^6*#^2 - 1041895510412111931115008*q^7*#^2 + 
     1655945212729983002656488*q^8*#^2 - 2247321973496075942971806*q^9*#^2 + 
     2634511393952013829844043*q^10*#^2 - 2692308786045852261129489*q^11*
      #^2 + 2416193791737480231556446*q^12*#^2 - 1915603038536550765523992*
      q^13*#^2 + 1348170174311509959581367*q^14*#^2 - 
     845566183553519786002182*q^15*#^2 + 474104177187568977407346*q^16*#^2 - 
     238225768226344567652157*q^17*#^2 + 107472115940164283455839*q^18*#^2 - 
     43587137711736986845950*q^19*#^2 + 15904285590829033341099*q^20*#^2 - 
     5222555101689445301220*q^21*#^2 + 1543008060495864040113*q^22*#^2 - 
     409875326192774150694*q^23*#^2 + 97765087240464312573*q^24*#^2 - 
     20900853472919674941*q^25*#^2 + 3994986059479408356*q^26*#^2 - 
     680527817599879053*q^27*#^2 + 102895919219087217*q^28*#^2 - 
     13739708567851299*q^29*#^2 + 1610107220308977*q^30*#^2 - 
     164296741534002*q^31*#^2 + 14455405155978*q^32*#^2 - 
     1083002193576*q^33*#^2 + 67981343184*q^34*#^2 - 3499011180*q^35*#^2 + 
     143335260*q^36*#^2 - 4474449*q^37*#^2 + 99369*q^38*#^2 - 1386*q^39*#^2 + 
     9*q^40*#^2 - 21058144615004700672*#^3 + 332843193724774219776*q*#^3 - 
     2532391153773471461376*q^2*#^3 + 12355013370149068916736*q^3*#^3 - 
     43449382847206573141248*q^4*#^3 + 117399495381307742911104*q^5*#^3 - 
     253702479531517259367888*q^6*#^3 + 450718767169032548024856*q^7*#^3 - 
     671539915472115673963134*q^8*#^3 + 851836255373296895126310*q^9*#^3 - 
     930728702386238303735271*q^10*#^3 + 884046293735117673766194*q^11*#^3 - 
     735383073950750536145739*q^12*#^3 + 538910021772683436441834*q^13*#^3 - 
     349588637522921430252666*q^14*#^3 + 201508879011121185027705*q^15*#^3 - 
     103521032605431139825044*q^16*#^3 + 47506187111812436581371*q^17*#^3 - 
     19505942537301145171575*q^18*#^3 + 7173403847410387229253*q^19*#^3 - 
     2363857170041071400778*q^20*#^3 + 697917212726590107315*q^21*#^3 - 
     184489380232576997877*q^22*#^3 + 43607233608037143165*q^23*#^3 - 
     9198481633697499408*q^24*#^3 + 1726946760554569701*q^25*#^3 - 
     287554487054644746*q^26*#^3 + 42275377457281170*q^27*#^3 - 
     5456495615595498*q^28*#^3 + 613889869115277*q^29*#^3 - 
     59660222051889*q^30*#^3 + 4950733949892*q^31*#^3 - 
     345545058888*q^32*#^3 + 19882007910*q^33*#^3 - 917153028*q^34*#^3 + 
     32565645*q^35*#^3 - 834255*q^36*#^3 + 13698*q^37*#^3 - 108*q^38*#^3 + 
     7491165817067016192*#^4 - 115972359158098501632*q*#^4 + 
     856351519202690486784*q^2*#^4 - 4023196309860130167552*q^3*#^4 + 
     13532310078353155346832*q^4*#^4 - 34763960864162221782480*q^5*#^4 + 
     71050056325099689470076*q^6*#^4 - 118809540330459146829144*q^7*#^4 + 
     165893342069565388708398*q^8*#^4 - 196409560645191158318808*q^9*#^4 + 
     199531441939090627843278*q^10*#^4 - 175565142616370569569822*q^11*#^4 + 
     134795778096115236271059*q^12*#^4 - 90846067427281253497641*q^13*#^4 + 
     53998264060812180230505*q^14*#^4 - 28412335776523921639884*q^15*#^4 + 
     13271372637485167203168*q^16*#^4 - 5514368553205046195853*q^17*#^4 + 
     2040915609711133139745*q^18*#^4 - 673266751459778513115*q^19*#^4 + 
     197959755387958758987*q^20*#^4 - 51843732655735295187*q^21*#^4 + 
     12076473404134320810*q^22*#^4 - 2496722230143229620*q^23*#^4 + 
     456745876663425372*q^24*#^4 - 73639125009545496*q^25*#^4 + 
     10409019475247799*q^26*#^4 - 1281375893066262*q^27*#^4 + 
     136204231458933*q^28*#^4 - 12363817869759*q^29*#^4 + 
     944652114276*q^30*#^4 - 59579780757*q^31*#^4 + 3019002699*q^32*#^4 - 
     118103412*q^33*#^4 + 3346995*q^34*#^4 - 61128*q^35*#^4 + 540*q^36*#^4 - 
     1455272071836456960*#^5 + 23085919615963751424*q*#^5 - 
     170813414003812413696*q^2*#^5 + 790408557565423673472*q^3*#^5 - 
     2583172419063218050680*q^4*#^5 + 6376974461718261610212*q^5*#^5 - 
     12409840662765626029734*q^6*#^5 + 19605397553318260842462*q^7*#^5 - 
     25687232750358687929787*q^8*#^5 + 28364294510686766633778*q^9*#^5 - 
     26725226557992003992448*q^10*#^5 + 21695897122853290627938*q^11*#^5 - 
     15291908552793789529071*q^12*#^5 + 9414365308318025404590*q^13*#^5 - 
     5086374923597153443542*q^14*#^5 + 2420311275335917581798*q^15*#^5 - 
     1016983223008100265876*q^16*#^5 + 377996506416485240667*q^17*#^5 - 
     124390381478014200462*q^18*#^5 + 36245680426715017311*q^19*#^5 - 
     9345227465800998540*q^20*#^5 + 2128688099198041491*q^21*#^5 - 
     427310944190746371*q^22*#^5 + 75326937633123156*q^23*#^5 - 
     11605349901973329*q^24*#^5 + 1552887447369318*q^25*#^5 - 
     178994041747053*q^26*#^5 + 17583528863277*q^27*#^5 - 
     1451428803312*q^28*#^5 + 98763617127*q^29*#^5 - 5393562462*q^30*#^5 + 
     227229102*q^31*#^5 - 6931989*q^32*#^5 + 136269*q^33*#^5 - 
     1296*q^34*#^5 + 97940419528656384*#^6 - 2024424219847484160*q*#^6 + 
     17157581123109269472*q^2*#^6 - 84807540747828530784*q^3*#^6 + 
     283521684996528663672*q^4*#^6 - 695354552183844971154*q^5*#^6 + 
     1316403986357378022867*q^6*#^6 - 1991209324767650925507*q^7*#^6 + 
     2466590672547186142485*q^8*#^6 - 2548361063627827191810*q^9*#^6 + 
     2226514788840815050825*q^10*#^6 - 1662731653663777689280*q^11*#^6 + 
     1070127004350779815468*q^12*#^6 - 597348964222704780613*q^13*#^6 + 
     290599030763139086003*q^14*#^6 - 123640499070206345993*q^15*#^6 + 
     46116572128211955302*q^16*#^6 - 15099258057863041855*q^17*#^6 + 
     4341026191945337691*q^18*#^6 - 1095131747895933849*q^19*#^6 + 
     242002058205762102*q^20*#^6 - 46707988438962957*q^21*#^6 + 
     7840615358005378*q^22*#^6 - 1138095291251259*q^23*#^6 + 
     141744242877397*q^24*#^6 - 14991594597444*q^25*#^6 + 
     1328028188418*q^26*#^6 - 96695632713*q^27*#^6 + 5635521825*q^28*#^6 - 
     252774225*q^29*#^6 + 8192232*q^30*#^6 - 170757*q^31*#^6 + 
     1719*q^32*#^6 + 11297319497501184*#^7 - 84859185755324736*q*#^7 - 
     44473218649979472*q^2*#^7 + 2467071463235534280*q^3*#^7 - 
     12588178033171795626*q^4*#^7 + 36579103359731692794*q^5*#^7 - 
     74005573505439597777*q^6*#^7 + 113165380151838912852*q^7*#^7 - 
     136872393910346096577*q^8*#^7 + 134782588413647297223*q^9*#^7 - 
     110228266674480051822*q^10*#^7 + 75940435484124337050*q^11*#^7 - 
     44534271602173387098*q^12*#^7 + 22401151628173136649*q^13*#^7 - 
     9718133108917751130*q^14*#^7 + 3649661132592373818*q^15*#^7 - 
     1189167165618894843*q^16*#^7 + 336447094187000619*q^17*#^7 - 
     82614332416609149*q^18*#^7 + 17572884602774154*q^19*#^7 - 
     3227121126718917*q^20*#^7 + 509052173722512*q^21*#^7 - 
     68481251815155*q^22*#^7 + 7779993160728*q^23*#^7 - 
     736497598068*q^24*#^7 + 57033212787*q^25*#^7 - 3519402444*q^26*#^7 + 
     166437036*q^27*#^7 - 5664528*q^28*#^7 + 123516*q^29*#^7 - 
     1296*q^30*#^7 + 1030811973558192*#^8 + 17000269550692848*q*#^8 - 
     135976768701036732*q^2*#^8 + 411978176083296000*q^3*#^8 - 
     633437681228472330*q^4*#^8 + 321320159929759572*q^5*#^8 + 
     782284724670947532*q^6*#^8 - 2276899151957512698*q^7*#^8 + 
     3357896216718723410*q^8*#^8 - 3507260813394008002*q^9*#^8 + 
     2841749036594661284*q^10*#^8 - 1861359632215869487*q^11*#^8 + 
     1008544760043558942*q^12*#^8 - 458481153017625728*q^13*#^8 + 
     176439048481214694*q^14*#^8 - 57793775794417249*q^15*#^8 + 
     16158269930756431*q^16*#^8 - 3858135826990593*q^17*#^8 + 
     785527791640268*q^18*#^8 - 135877194820525*q^19*#^8 + 
     19846717048655*q^20*#^8 - 2425954195605*q^21*#^8 + 
     245010628044*q^22*#^8 - 20080306275*q^23*#^8 + 1301328300*q^24*#^8 - 
     64143768*q^25*#^8 + 2258223*q^26*#^8 - 50544*q^27*#^8 + 540*q^28*#^8 - 
     1686271319985384*#^9 + 6704789224681836*q*#^9 - 
     5301043104627378*q^2*#^9 - 23209670730532806*q^3*#^9 + 
     80689994697390795*q^4*#^9 - 131766917142222954*q^5*#^9 + 
     136009934781797232*q^6*#^9 - 91565184707846574*q^7*#^9 + 
     32800995164854215*q^8*#^9 + 7236194899257318*q^9*#^9 - 
     20455481656824972*q^10*#^9 + 17208690750256860*q^11*#^9 - 
     9783315747490278*q^12*#^9 + 4264435605335202*q^13*#^9 - 
     1491155532779763*q^14*#^9 + 426927882741324*q^15*#^9 - 
     101021309608977*q^16*#^9 + 19811793720561*q^17*#^9 - 
     3213784959255*q^18*#^9 + 428458065450*q^19*#^9 - 46422082377*q^20*#^9 + 
     4017490125*q^21*#^9 - 270605772*q^22*#^9 + 13634280*q^23*#^9 - 
     481653*q^24*#^9 + 10584*q^25*#^9 - 108*q^26*#^9 + 416588270535216*#^10 - 
     2044697857564806*q*#^10 + 4314907934005347*q^2*#^10 - 
     4694578965279189*q^3*#^10 + 1699033356381429*q^4*#^10 + 
     2727709796166630*q^5*#^10 - 5370824613483278*q^6*#^10 + 
     5133051974348991*q^7*#^10 - 3301279723494954*q^8*#^10 + 
     1527656464893103*q^9*#^10 - 502553696299006*q^10*#^10 + 
     102077419064749*q^11*#^10 - 1065871902250*q^12*#^10 - 
     8608210232680*q^13*#^10 + 3974302289634*q^14*#^10 - 
     1128640799355*q^15*#^10 + 234434046477*q^16*#^10 - 
     37288278240*q^17*#^10 + 4589055657*q^18*#^10 - 433706409*q^19*#^10 + 
     30776370*q^20*#^10 - 1573668*q^21*#^10 + 53946*q^22*#^10 - 
     1080*q^23*#^10 + 9*q^24*#^10 - 52680050446122*#^11 + 
     249872797713042*q*#^11 - 539109211493241*q^2*#^11 + 
     691622811272970*q^3*#^11 - 571774877490753*q^4*#^11 + 
     296752867967307*q^5*#^11 - 67955692315263*q^6*#^11 - 
     31566101668872*q^7*#^11 + 41020110494949*q^8*#^11 - 
     22989139126398*q^9*#^11 + 8616433225590*q^10*#^11 - 
     2339080035129*q^11*#^11 + 462203225886*q^12*#^11 - 
     62651196087*q^13*#^11 + 4389147360*q^14*#^11 + 278171712*q^15*#^11 - 
     124173981*q^16*#^11 + 17925633*q^17*#^11 - 1549179*q^18*#^11 + 
     83934*q^19*#^11 - 2628*q^20*#^11 + 36*q^21*#^11 + 3881296761111*#^12 - 
     16442965804500*q*#^12 + 32021516710071*q^2*#^12 - 
     37868442220032*q^3*#^12 + 30191866178493*q^4*#^12 - 
     16957360715644*q^5*#^12 + 6736593578583*q^6*#^12 - 
     1791739244149*q^7*#^12 + 237676795347*q^8*#^12 + 34877257192*q^9*#^12 - 
     28399301646*q^10*#^12 + 8257123044*q^11*#^12 - 1520097431*q^12*#^12 + 
     190935012*q^13*#^12 - 16047990*q^14*#^12 + 806649*q^15*#^12 - 
     14397*q^16*#^12 - 648*q^17*#^12 + 30*q^18*#^12 - 167728554252*#^13 + 
     598713855669*q*#^13 - 978893348544*q^2*#^13 + 969595806537*q^3*#^13 - 
     647747751702*q^4*#^13 + 306982816329*q^5*#^13 - 105372748185*q^6*#^13 + 
     26105847618*q^7*#^13 - 4492304247*q^8*#^13 + 468288873*q^9*#^13 - 
     9490614*q^10*#^13 - 5624844*q^11*#^13 + 991419*q^12*#^13 - 
     83976*q^13*#^13 + 3780*q^14*#^13 - 72*q^15*#^13 + 4237723989*#^14 - 
     12024763434*q*#^14 + 15442313439*q^2*#^14 - 11848125565*q^3*#^14 + 
     6034172769*q^4*#^14 - 2141340646*q^5*#^14 + 539950757*q^6*#^14 - 
     96617709*q^7*#^14 + 11989551*q^8*#^14 - 975936*q^9*#^14 + 
     45879*q^10*#^14 - 828*q^11*#^14 - 9*q^12*#^14 - 58895640*#^15 + 
     123008715*q*#^15 - 113321979*q^2*#^15 + 60382251*q^3*#^15 - 
     20478657*q^4*#^15 + 4574538*q^5*#^15 - 670818*q^6*#^15 + 
     61944*q^7*#^15 - 3240*q^8*#^15 + 72*q^9*#^15 + 413979*#^16 - 
     557013*q*#^16 + 313311*q^2*#^16 - 94211*q^3*#^16 + 15953*q^4*#^16 - 
     1440*q^5*#^16 + 54*q^6*#^16 - 1035*#^17 + 690*q*#^17 - 156*q^2*#^17 + 
     12*q^3*#^17 + #^18&, #^m&] + 

(2(-4 + q)(-2 + q)q/3) RootSum[
     4980944988 - 32901518142*q + 101861167437*q^2 - 196488929169*q^3 + 
     264755291472*q^4 - 264719199897*q^5 + 203614657080*q^6 - 
     123224017730*q^7 + 59494977739*q^8 - 23093715432*q^9 + 7225202347*q^10 - 
     1817998629*q^11 + 365221406*q^12 - 57792297*q^13 + 7045826*q^14 - 
     638680*q^15 + 40539*q^16 - 1608*q^17 + 30*q^18 - 5375872476*# + 
     30448545489*q*# - 80476022475*q^2*# + 131893705017*q^3*# - 
     150192165819*q^4*# + 126151487003*q^5*# - 80950888000*q^6*# + 
     40543108452*q^7*# - 16045972552*q^8*# + 5047083354*q^9*# - 
     1261520323*q^10*# + 249090529*q^11*# - 38364059*q^12*# + 
     4509851*q^13*# - 390482*q^14*# + 23442*q^15*# - 870*q^16*# + 15*q^17*# + 
     2150808957*#^2 - 10235785131*q*#^2 + 22589556858*q^2*#^2 - 
     30693503337*q^3*#^2 + 28735128188*q^4*#^2 - 19645482530*q^5*#^2 + 
     10137684794*q^6*#^2 - 4022601519*q^7*#^2 + 1237964138*q^8*#^2 - 
     295606104*q^9*#^2 + 54341191*q^10*#^2 - 7555244*q^11*#^2 + 
     769321*q^12*#^2 - 54183*q^13*#^2 + 2361*q^14*#^2 - 48*q^15*#^2 - 
     402554745*#^3 + 1568875770*q*#^3 - 2810016351*q^2*#^3 + 
     3064742063*q^3*#^3 - 2272244418*q^4*#^3 + 1210027914*q^5*#^3 - 
     476402336*q^6*#^3 + 140477386*q^7*#^3 - 31039843*q^8*#^3 + 
     5078790*q^9*#^3 - 598497*q^10*#^3 + 48135*q^11*#^3 - 2370*q^12*#^3 + 
     54*q^13*#^3 + 37313064*#^4 - 115201779*q*#^4 + 160849258*q^2*#^4 - 
     134106472*q^3*#^4 + 74197853*q^4*#^4 - 28605910*q^5*#^4 + 
     7840968*q^6*#^4 - 1527576*q^7*#^4 + 207181*q^8*#^4 - 18615*q^9*#^4 + 
     996*q^10*#^4 - 24*q^11*#^4 - 1721487*#^5 + 3966328*q*#^5 - 
     4012579*q^2*#^5 + 2335407*q^3*#^5 - 859231*q^4*#^5 + 206189*q^5*#^5 - 
     31991*q^6*#^5 + 3045*q^7*#^5 - 156*q^8*#^5 + 3*q^9*#^5 + 37498*#^6 - 
     57256*q*#^6 + 36146*q^2*#^6 - 12080*q^3*#^6 + 2253*q^4*#^6 - 
     222*q^5*#^6 + 9*q^6*#^6 - 352*#^7 + 265*q*#^7 - 68*q^2*#^7 + 6*q^3*#^7 + 
     #^8&, #^m&] + 
 
((-4 + q)(-2 + q)q/3) RootSum[
     11461447746576 - 172010564630784*q + 1239339548127528*q^2 - 
     5710816429298712*q^3 + 18915508032591177*q^4 - 47988089181884646*q^5 + 
     97026913021793445*q^6 - 160622598682476594*q^7 + 
     221954013281163150*q^8 - 259704415816961436*q^9 + 
     260117378645452335*q^10 - 224878720126675374*q^11 + 
     168885717785232642*q^12 - 110716551008279334*q^13 + 
     63586437551717994*q^14 - 32072309648504136*q^15 + 
     14228663921084961*q^16 - 5555464828083864*q^17 + 1908366808266774*q^18 - 
     576037785266820*q^19 + 152448354255141*q^20 - 35256221461890*q^21 + 
     7092438710841*q^22 - 1233501082578*q^23 + 183977559144*q^24 - 
     23284587564*q^25 + 2465704899*q^26 - 214339446*q^27 + 14891616*q^28 - 
     794898*q^29 + 30600*q^30 - 756*q^31 + 9*q^32 + 162412300137636*#^2 - 
     2281873601196396*q*#^2 + 15539740247109645*q^2*#^2 - 
     68349867240120894*q^3*#^2 + 218247447536416755*q^4*#^2 - 
     539055673950010824*q^5*#^2 + 1071414208673872947*q^6*#^2 - 
     1760003827718894496*q^7*#^2 + 2435271947188841637*q^8*#^2 - 
     2878260833546475138*q^9*#^2 + 2936548548546788655*q^10*#^2 - 
     2607154657585945560*q^11*#^2 + 2026795973805406002*q^12*#^2 - 
     1386215421266372280*q^13*#^2 + 837119356585216938*q^14*#^2 - 
     447523646827858368*q^15*#^2 + 212170560119908482*q^16*#^2 - 
     89295702368842092*q^17*#^2 + 33371333940266706*q^18*#^2 - 
     11069432451061350*q^19*#^2 + 3255205595208375*q^20*#^2 - 
     847001861304528*q^21*#^2 + 194453626399335*q^22*#^2 - 
     39238309494792*q^23*#^2 + 6924435098577*q^24*#^2 - 
     1061732730786*q^25*#^2 + 140269472415*q^26*#^2 - 15794573460*q^27*#^2 + 
     1494304404*q^28*#^2 - 116517024*q^29*#^2 + 7289100*q^30*#^2 - 
     351624*q^31*#^2 + 12276*q^32*#^2 - 276*q^33*#^2 + 3*q^34*#^2 + 
     365649277939821*#^4 - 4174489918980000*q*#^4 + 
     23001844945995567*q^2*#^4 - 81458407213005024*q^3*#^4 + 
     208289435153969214*q^4*#^4 - 409561534316765142*q^5*#^4 + 
     644021173599513021*q^6*#^4 - 831518111902113792*q^7*#^4 + 
     898176862158510744*q^8*#^4 - 822858485801894526*q^9*#^4 + 
     645961522075077526*q^10*#^4 - 437870801393209138*q^11*#^4 + 
     257770707367832002*q^12*#^4 - 132335584149291316*q^13*#^4 + 
     59416470535531943*q^14*#^4 - 23369370722863442*q^15*#^4 + 
     8056516159130516*q^16*#^4 - 2433300472299736*q^17*#^4 + 
     642843425531484*q^18*#^4 - 148140763542594*q^19*#^4 + 
     29656490662209*q^20*#^4 - 5128191316830*q^21*#^4 + 
     760101440164*q^22*#^4 - 95584767582*q^23*#^4 + 10058709187*q^24*#^4 - 
     869313426*q^25*#^4 + 60089139*q^26*#^4 - 3194172*q^27*#^4 + 
     122595*q^28*#^4 - 3024*q^29*#^4 + 36*q^30*#^4 + 195432481956663*#^6 - 
     1695733295359536*q*#^6 + 7086447352529982*q^2*#^6 - 
     18983772349490250*q^3*#^6 + 36605412234247653*q^4*#^6 - 
     54082300349291652*q^5*#^6 + 63632732494277385*q^6*#^6 - 
     61181068496982474*q^7*#^6 + 48942890048136170*q^8*#^6 - 
     32999013435717208*q^9*#^6 + 18927017267155340*q^10*#^6 - 
     9295679055847360*q^11*#^6 + 3926443512954186*q^12*#^6 - 
     1429992273844970*q^13*#^6 + 449418842145966*q^14*#^6 - 
     121790197423798*q^15*#^6 + 28388655695725*q^16*#^6 - 
     5667178256508*q^17*#^6 + 962593519280*q^18*#^6 - 137830354162*q^19*#^6 + 
     16423360949*q^20*#^6 - 1599372846*q^21*#^6 + 124045437*q^22*#^6 - 
     7371300*q^23*#^6 + 315246*q^24*#^6 - 8640*q^25*#^6 + 114*q^26*#^6 + 
     2953404344106*#^8 - 20003028527232*q*#^8 + 64657747033173*q^2*#^8 - 
     132724287967320*q^3*#^8 + 194216902467732*q^4*#^8 - 
     215588568569994*q^5*#^8 + 188607318357142*q^6*#^8 - 
     133368817135146*q^7*#^8 + 77560533437361*q^8*#^8 - 
     37542782351750*q^9*#^8 + 15248082946682*q^10*#^8 - 
     5222102807324*q^11*#^8 + 1511321478542*q^12*#^8 - 
     369430925062*q^13*#^8 + 76020859326*q^14*#^8 - 13082621106*q^15*#^8 + 
     1862847063*q^16*#^8 - 215934522*q^17*#^8 + 19884705*q^18*#^8 - 
     1400928*q^19*#^8 + 70980*q^20*#^8 - 2304*q^21*#^8 + 36*q^22*#^8 + 
     14290547877*#^10 - 70257104460*q*#^10 + 162822561426*q^2*#^10 - 
     236468934882*q^3*#^10 + 241386911835*q^4*#^10 - 184142805202*q^5*#^10 + 
     108953526987*q^6*#^10 - 51211117798*q^7*#^10 + 19421541717*q^8*#^10 - 
     6000393362*q^9*#^10 + 1517645751*q^10*#^10 - 314409900*q^11*#^10 + 
     53138629*q^12*#^10 - 7255932*q^13*#^10 + 786225*q^14*#^10 - 
     65508*q^15*#^10 + 3966*q^16*#^10 - 156*q^17*#^10 + 3*q^18*#^10 + 
     23713668*#^12 - 73661184*q*#^12 + 107252784*q^2*#^12 - 
     96676066*q^3*#^12 + 60016980*q^4*#^12 - 27018058*q^5*#^12 + 
     9045614*q^6*#^12 - 2271762*q^7*#^12 + 425505*q^8*#^12 - 58086*q^9*#^12 + 
     5496*q^10*#^12 - 324*q^11*#^12 + 9*q^12*#^12 + 9108*#^14 - 
     13944*q*#^14 + 9495*q^2*#^14 - 3668*q^3*#^14 + 842*q^4*#^14 - 
     108*q^5*#^14 + 6*q^6*#^14 + #^16&, #^m&] + 
 
((-1 + q)(3 - 5q + q^2)/3) RootSum[
     11864752475625 - 133688766519000*q + 725937245739000*q^2 - 
     2530128734181720*q^3 + 6360074133325884*q^4 - 12283566239543166*q^5 + 
     18960519438591714*q^6 - 24022470927158262*q^7 + 25460847880175124*q^8 - 
     22892188892560902*q^9 + 17644942964136213*q^10 - 
     11752260540963822*q^11 + 6804347148030033*q^12 - 3439716343467630*q^13 + 
     1522845440152969*q^14 - 591557791038292*q^15 + 201780349257742*q^16 - 
     60417739249342*q^17 + 15857522673299*q^18 - 3638744727968*q^19 + 
     727080585848*q^20 - 125804700302*q^21 + 18706587246*q^22 - 
     2366190614*q^23 + 251134523*q^24 - 21949064*q^25 + 1538438*q^26 - 
     83146*q^27 + 3253*q^28 - 82*q^29 + q^30 - 14631102171000*# + 
     147567317233275*q*# - 714989694294495*q^2*# + 2214254417801121*q^3*# - 
     4919414979247677*q^4*# + 8341892641823400*q^5*# - 
     11213773657417170*q^6*# + 12250997231350266*q^7*# - 
     11060912868755175*q^8*# + 8344536359069115*q^9*# - 
     5294289539647701*q^10*# + 2830779914636598*q^11*# - 
     1271520851816915*q^12*# + 474459033359162*q^13*# - 
     143114132943545*q^14*# + 32482263451193*q^15*# - 4165998893032*q^16*# - 
     537423827958*q^17*# + 535925821392*q^18*# - 196996644087*q^19*# + 
     50897435257*q^20*# - 10248953558*q^21*# + 1657610867*q^22*# - 
     216534569*q^23*# + 22664267*q^24*# - 1863418*q^25*# + 116220*q^26*# - 
     5178*q^27*# + 147*q^28*# - 2*q^29*# + 22600296162000*#^2 - 
     208532962447470*q*#^2 + 926554915507041*q^2*#^2 - 
     2638544522609925*q^3*#^2 + 5408928050971203*q^4*#^2 - 
     8502308685380142*q^5*#^2 + 10662872849466894*q^6*#^2 - 
     10964421647232966*q^7*#^2 + 9431728395989670*q^8*#^2 - 
     6893410888658619*q^9*#^2 + 4334412786059239*q^10*#^2 - 
     2368768050299811*q^11*#^2 + 1134591270752260*q^12*#^2 - 
     479415251159302*q^13*#^2 + 179512847397058*q^14*#^2 - 
     59697372982558*q^15*#^2 + 17626643591270*q^16*#^2 - 
     4607857869292*q^17*#^2 + 1060760670770*q^18*#^2 - 
     213386501044*q^19*#^2 + 37133783238*q^20*#^2 - 5519728214*q^21*#^2 + 
     689722724*q^22*#^2 - 70967408*q^23*#^2 + 5846600*q^24*#^2 - 
     370369*q^25*#^2 + 16922*q^26*#^2 - 496*q^27*#^2 + 7*q^28*#^2 - 
     9521696914560*#^3 + 78222610665342*q*#^3 - 309964297779270*q^2*#^3 + 
     790689128715918*q^3*#^3 - 1463651617975263*q^4*#^3 + 
     2103503946783795*q^5*#^3 - 2453829609934737*q^6*#^3 + 
     2398355432228142*q^7*#^3 - 2009437060098261*q^8*#^3 + 
     1465642968351224*q^9*#^3 - 938870682847703*q^10*#^3 + 
     529966854705322*q^11*#^3 - 263438306047895*q^12*#^3 + 
     114971274411147*q^13*#^3 - 43869903378113*q^14*#^3 + 
     14566997575463*q^15*#^3 - 4187889955107*q^16*#^3 + 
     1036556452886*q^17*#^3 - 219429719620*q^18*#^3 + 39407102698*q^19*#^3 - 
     5941795124*q^20*#^3 + 741944758*q^21*#^3 - 75307866*q^22*#^3 + 
     6052027*q^23*#^3 - 370318*q^24*#^3 + 16200*q^25*#^3 - 451*q^26*#^3 + 
     6*q^27*#^3 + 10946103963246*#^4 - 84603185540424*q*#^4 + 
     318905490237669*q^2*#^4 - 782697570255639*q^3*#^4 + 
     1408399307784315*q^4*#^4 - 1981575544451526*q^5*#^4 + 
     2266915039756758*q^6*#^4 - 2161530390730017*q^7*#^4 + 
     1745105831622609*q^8*#^4 - 1204665899005852*q^9*#^4 + 
     715222238469450*q^10*#^4 - 366407759692224*q^11*#^4 + 
     162215648926509*q^12*#^4 - 62074726256929*q^13*#^4 + 
     20513446362447*q^14*#^4 - 5842435016387*q^15*#^4 + 
     1429474049691*q^16*#^4 - 299045846187*q^17*#^4 + 53139084017*q^18*#^4 - 
     7948064769*q^19*#^4 + 988203864*q^20*#^4 - 100363920*q^21*#^4 + 
     8119676*q^22*#^4 - 503814*q^23*#^4 + 22540*q^24*#^4 - 648*q^25*#^4 + 
     9*q^26*#^4 - 2977325480376*#^5 + 21621126451617*q*#^5 - 
     77903183300913*q^2*#^5 + 186475307155794*q^3*#^5 - 
     332507403864810*q^4*#^5 + 466905155400297*q^5*#^5 - 
     531622685156997*q^6*#^5 + 499046811385668*q^7*#^5 - 
     390278494464765*q^8*#^5 + 256108486029822*q^9*#^5 - 
     141749383914743*q^10*#^5 + 66404371756770*q^11*#^5 - 
     26383078444915*q^12*#^5 + 8894296822889*q^13*#^5 - 
     2541177244218*q^14*#^5 + 613420467609*q^15*#^5 - 124445090229*q^16*#^5 + 
     21046715571*q^17*#^5 - 2932758186*q^18*#^5 + 331063033*q^19*#^5 - 
     29536350*q^20*#^5 + 2005826*q^21*#^5 - 97501*q^22*#^5 + 3024*q^23*#^5 - 
     45*q^24*#^5 + 4430339021232*#^6 - 26732346691824*q*#^6 + 
     80049112451874*q^2*#^6 - 158553382929840*q^3*#^6 + 
     232703603335818*q^4*#^6 - 267948966052299*q^5*#^6 + 
     249843983762157*q^6*#^6 - 192179454376539*q^7*#^6 + 
     123331223096778*q^8*#^6 - 66493196377780*q^9*#^6 + 
     30236284694302*q^10*#^6 - 11614422980075*q^11*#^6 + 
     3766246548462*q^12*#^6 - 1028078437092*q^13*#^6 + 
     234993435123*q^14*#^6 - 44610657054*q^15*#^6 + 6950054352*q^16*#^6 - 
     873487734*q^17*#^6 + 86377310*q^18*#^6 - 6471125*q^19*#^6 + 
     345283*q^20*#^6 - 11694*q^21*#^6 + 189*q^22*#^6 - 267410080944*#^7 + 
     1400504797809*q*#^7 - 3972756446064*q^2*#^7 + 7920239950161*q^3*#^7 - 
     11900431476381*q^4*#^7 + 13822210833684*q^5*#^7 - 
     12634626844836*q^6*#^7 + 9240550018323*q^7*#^7 - 5484996924036*q^8*#^7 + 
     2671017314375*q^9*#^7 - 1074260813304*q^10*#^7 + 357729818766*q^11*#^7 - 
     98461841745*q^12*#^7 + 22266274872*q^13*#^7 - 4093142907*q^14*#^7 + 
     601653558*q^15*#^7 - 68997609*q^16*#^7 + 5945448*q^17*#^7 - 
     361960*q^18*#^7 + 13878*q^19*#^7 - 252*q^20*#^7 + 280665840375*#^8 - 
     1433220613164*q*#^8 + 3569841450765*q^2*#^8 - 5707817172039*q^3*#^8 + 
     6512827373796*q^4*#^8 - 5602203397725*q^5*#^8 + 3755329864299*q^6*#^8 - 
     2005234556103*q^7*#^8 + 865737877587*q^8*#^8 - 305118666297*q^9*#^8 + 
     88194989238*q^10*#^8 - 20897738913*q^11*#^8 + 4033066611*q^12*#^8 - 
     625288731*q^13*#^8 + 76080564*q^14*#^8 - 6996066*q^15*#^8 + 
     456753*q^16*#^8 - 18846*q^17*#^8 + 369*q^18*#^8 - 42469485192*#^9 + 
     214886324673*q*#^9 - 498539280279*q^2*#^9 + 707514122745*q^3*#^9 - 
     690540558048*q^4*#^9 + 493567427822*q^5*#^9 - 268359659774*q^6*#^9 + 
     113697893438*q^7*#^9 - 38094738809*q^8*#^9 + 10168567597*q^9*#^9 - 
     2163090187*q^10*#^9 + 363896530*q^11*#^9 - 47548633*q^12*#^9 + 
     4667808*q^13*#^9 - 324477*q^14*#^9 + 14247*q^15*#^9 - 297*q^16*#^9 + 
     14692746960*#^10 - 56434118016*q*#^10 + 100606798818*q^2*#^10 - 
     110478796732*q^3*#^10 + 83625144040*q^4*#^10 - 46245777229*q^5*#^10 + 
     19310539759*q^6*#^10 - 6199276739*q^7*#^10 + 1541026047*q^8*#^10 - 
     295780653*q^9*#^10 + 43219179*q^10*#^10 - 4666552*q^11*#^10 + 
     352065*q^12*#^10 - 16605*q^13*#^10 + 369*q^14*#^10 - 1022725632*#^11 + 
     3373073057*q*#^11 - 5107161774*q^2*#^11 + 4697544050*q^3*#^11 - 
     2925591476*q^4*#^11 + 1300740161*q^5*#^11 - 423704276*q^6*#^11 + 
     101976055*q^7*#^11 - 18013904*q^8*#^11 + 2279710*q^9*#^11 - 
     196348*q^10*#^11 + 10341*q^11*#^11 - 252*q^12*#^11 + 52333990*#^12 - 
     145480960*q*#^12 + 183287597*q^2*#^12 - 137701939*q^3*#^12 + 
     68283729*q^4*#^12 - 23346760*q^5*#^12 + 5573497*q^6*#^12 - 
     917361*q^7*#^12 + 99640*q^8*#^12 - 6450*q^9*#^12 + 189*q^10*#^12 - 
     1268624*#^13 + 2734806*q*#^13 - 2611248*q^2*#^13 + 1439232*q^3*#^13 - 
     499865*q^4*#^13 + 111843*q^5*#^13 - 15724*q^6*#^13 + 1269*q^7*#^13 - 
     45*q^8*#^13 + 22392*#^14 - 34222*q*#^14 + 22521*q^2*#^14 - 
     8117*q^3*#^14 + 1681*q^4*#^14 - 189*q^5*#^14 + 9*q^6*#^14 - 176*#^15 + 
     131*q*#^15 - 34*q^2*#^15 + 3*q^3*#^15 + #^16&, #^m&] + 
 
((-4 + q)(-2 + q)q/3) RootSum[
     55279355708446884 - 763355183340513708*q + 5102867738259400221*q^2 - 
     22001515707130075494*q^3 + 68780022365052260991*q^4 - 
     166157001796819037994*q^5 + 322829107053984631179*q^6 - 
     518387321415438728460*q^7 + 701591322916326162978*q^8 - 
     812145903436930128912*q^9 + 813194237527561354851*q^10 - 
     710531847861616255338*q^11 + 545523152185077337701*q^12 - 
     370053416458871359032*q^13 + 222746090922897287941*q^14 - 
     119371244365570487536*q^15 + 57097749220581310636*q^16 - 
     24419156539204748866*q^17 + 9347624221917257660*q^18 - 
     3204173598574859912*q^19 + 983295144098244950*q^20 - 
     269918245816483706*q^21 + 66174679016888229*q^22 - 
     14456724873605516*q^23 + 2805491835595298*q^24 - 481645255596500*q^25 + 
     72766800619415*q^26 - 9609568447618*q^27 + 1099782998581*q^28 - 
     107878985572*q^29 + 8939310163*q^30 - 613716744*q^31 + 33976308*q^32 - 
     1457646*q^33 + 45477*q^34 - 918*q^35 + 9*q^36 - 56275642639040832*# + 
     746924451894793998*q*# - 4787653717164059019*q^2*# + 
     19747068244763704128*q^3*# - 58918126601946185379*q^4*# + 
     135532402261806053430*q^5*# - 250171095266751067857*q^6*# + 
     380764144913497024140*q^7*# - 487314973614550509927*q^8*# + 
     532173635190461212200*q^9*# - 501480318353700472938*q^10*# + 
     411338693768157907284*q^11*# - 295708263407883644387*q^12*# + 
     187318123771876171946*q^13*# - 104994024139554800069*q^14*# + 
     52239523383710214350*q^15*# - 23125342811292029632*q^16*# + 
     9122161751573846121*q^17*# - 3209074260810706812*q^18*# + 
     1006891740246677445*q^19*# - 281612621667537086*q^20*# + 
     70116191589621724*q^21*# - 15508621143827164*q^22*# + 
     3038301886679116*q^23*# - 525134105765776*q^24*# + 
     79661864751320*q^25*# - 10536366032211*q^26*# + 1204741742526*q^27*# - 
     117782788488*q^28*# + 9704799820*q^29*# - 660972642*q^30*# + 
     36218490*q^31*# - 1534461*q^32*# + 47169*q^33*# - 936*q^34*# + 
     9*q^35*# + 44672802907310316*#^2 - 564273539440581600*q*#^2 + 
     3437044931578674006*q^2*#^2 - 13450328490664450440*q^3*#^2 + 
     38012821329589932924*q^4*#^2 - 82685018021409807948*q^5*#^2 + 
     144060662451220387155*q^6*#^2 - 206577034810483900122*q^7*#^2 + 
     248609090003182077825*q^8*#^2 - 254785118018088360240*q^9*#^2 + 
     224846491583320735180*q^10*#^2 - 172346869784370977211*q^11*#^2 + 
     115519710917499849166*q^12*#^2 - 68065863467656146499*q^13*#^2 + 
     35398315586269650454*q^14*#^2 - 16297890261405916456*q^15*#^2 + 
     6657376839339027311*q^16*#^2 - 2415867566323481068*q^17*#^2 + 
     779264465679233237*q^18*#^2 - 223386560993295883*q^19*#^2 + 
     56856139328669805*q^20*#^2 - 12825759431007668*q^21*#^2 + 
     2557559533281170*q^22*#^2 - 449175831620585*q^23*#^2 + 
     69142390984121*q^24*#^2 - 9269561079094*q^25*#^2 + 
     1073484638642*q^26*#^2 - 106246182682*q^27*#^2 + 8861085583*q^28*#^2 - 
     611002437*q^29*#^2 + 33915603*q^30*#^2 - 1456989*q^31*#^2 + 
     45477*q^32*#^2 - 918*q^33*#^2 + 9*q^34*#^2 - 17174404156826880*#^3 + 
     205661644015476294*q*#^3 - 1185565506209384985*q^2*#^3 + 
     4382174456848690038*q^3*#^3 - 11672078630951019123*q^4*#^3 + 
     23870779528602986208*q^5*#^3 - 39002033622012683688*q^6*#^3 + 
     52302958713988841862*q^7*#^3 - 58692092461343121216*q^8*#^3 + 
     55908625723234187018*q^9*#^3 - 45703900876873543994*q^10*#^3 + 
     32332160277976469605*q^11*#^3 - 19921238280544916792*q^12*#^3 + 
     10742948509863362499*q^13*#^3 - 5088951333452928965*q^14*#^3 + 
     2122880797750724948*q^15*#^3 - 781054777270926297*q^16*#^3 + 
     253606316713302368*q^17*#^3 - 72649390715683810*q^18*#^3 + 
     18338570929762897*q^19*#^3 - 4070044642148528*q^20*#^3 + 
     791576587683838*q^21*#^3 - 134292354099726*q^22*#^3 + 
     19751861379436*q^23*#^3 - 2498356282087*q^24*#^3 + 
     268892440476*q^25*#^3 - 24280611229*q^26*#^3 + 1804689522*q^27*#^3 - 
     107492889*q^28*#^3 + 4931979*q^29*#^3 - 163611*q^30*#^3 + 
     3492*q^31*#^3 - 36*q^32*#^3 + 5805108096231564*#^4 - 
     64355233895714844*q*#^4 + 343835659489394493*q^2*#^4 - 
     1178389035580359672*q^3*#^4 + 2909559703984901424*q^4*#^4 - 
     5511806975560830876*q^5*#^4 + 8331431912779130361*q^6*#^4 - 
     10318751911993504431*q^7*#^4 + 10671618276099111840*q^8*#^4 - 
     9345059918151209296*q^9*#^4 + 7002137244279723717*q^10*#^4 - 
     4524983084947916157*q^11*#^4 + 2537041663053329823*q^12*#^4 - 
     1239533203057869685*q^13*#^4 + 529321762324589871*q^14*#^4 - 
     197927127208341632*q^15*#^4 + 64852393503434187*q^16*#^4 - 
     18613251847587165*q^17*#^4 + 4672521254340929*q^18*#^4 - 
     1023173599199904*q^19*#^4 + 194654022208749*q^20*#^4 - 
     31992095983167*q^21*#^4 + 4507877700620*q^22*#^4 - 
     539034005211*q^23*#^4 + 53953056019*q^24*#^4 - 4436374893*q^25*#^4 + 
     291855753*q^26*#^4 - 14770761*q^27*#^4 + 539946*q^28*#^4 - 
     12690*q^29*#^4 + 144*q^30*#^4 - 945788405762178*#^5 + 
     9150730639948845*q*#^5 - 42870423757836204*q^2*#^5 + 
     129330207449264295*q^3*#^5 - 281882419704860742*q^4*#^5 + 
     472191204657453867*q^5*#^5 - 631551656609278581*q^6*#^5 + 
     691841332769943669*q^7*#^5 - 631955447148276888*q^8*#^5 + 
     487620267415255464*q^9*#^5 - 320872330407752135*q^10*#^5 + 
     181331821439854428*q^11*#^5 - 88446411374010805*q^12*#^5 + 
     37360414658921897*q^13*#^5 - 13693279480760454*q^14*#^5 + 
     4357446361125306*q^15*#^5 - 1203060555522189*q^16*#^5 + 
     287602638645150*q^17*#^5 - 59323714699938*q^18*#^5 + 
     10503533633428*q^19*#^5 - 1584735934881*q^20*#^5 + 
     201736966898*q^21*#^5 - 21377869219*q^22*#^5 + 1851093495*q^23*#^5 - 
     127570089*q^24*#^5 + 6728643*q^25*#^5 - 255033*q^26*#^5 + 
     6183*q^27*#^5 - 72*q^28*#^5 + 280430137833804*#^6 - 
     2380044566263527*q*#^6 + 9759866524333884*q^2*#^6 - 
     25741481077760427*q^3*#^6 + 49030811163427644*q^4*#^6 - 
     71782708480448079*q^5*#^6 + 83934733275979350*q^6*#^6 - 
     80405956266117915*q^7*#^6 + 64228216680447237*q^8*#^6 - 
     43320450881969137*q^9*#^6 + 24891919916059921*q^10*#^6 - 
     12260708255745074*q^11*#^6 + 5197839810569079*q^12*#^6 - 
     1900847044563828*q^13*#^6 + 599983338078060*q^14*#^6 - 
     163288737856335*q^15*#^6 + 38215185976887*q^16*#^6 - 
     7656281486928*q^17*#^6 + 1304362560881*q^18*#^6 - 
     187193390825*q^19*#^6 + 22337456524*q^20*#^6 - 2176411050*q^21*#^6 + 
     168713493*q^22*#^6 - 10009692*q^23*#^6 + 426915*q^24*#^6 - 
     11655*q^25*#^6 + 153*q^26*#^6 - 42292604820834*#^7 + 
     302469928349166*q*#^7 - 1037435915744082*q^2*#^7 + 
     2274078503928843*q^3*#^7 - 3581634683180856*q^4*#^7 + 
     4319786557314330*q^5*#^7 - 4151696504508270*q^6*#^7 + 
     3266026528131318*q^7*#^7 - 2143037495699388*q^8*#^7 + 
     1188726576657980*q^9*#^7 - 562661421539817*q^10*#^7 + 
     228656580470670*q^11*#^7 - 80045218166400*q^12*#^7 + 
     24156917416839*q^13*#^7 - 6274600182864*q^14*#^7 + 
     1396980658983*q^15*#^7 - 264811532394*q^16*#^7 + 42324523641*q^17*#^7 - 
     5626912648*q^18*#^7 + 610694772*q^19*#^7 - 52690080*q^20*#^7 + 
     3474558*q^21*#^7 - 164403*q^22*#^7 + 4968*q^23*#^7 - 72*q^24*#^7 + 
     8185206701952*#^8 - 53882155294884*q*#^8 + 170209812736755*q^2*#^8 - 
     343702348704741*q^3*#^8 + 498437828266926*q^4*#^8 - 
     552723046746441*q^5*#^8 + 487037627477169*q^6*#^8 - 
     349694308613304*q^7*#^8 + 208065623979942*q^8*#^8 - 
     103739172660075*q^9*#^8 + 43643808734037*q^10*#^8 - 
     15547937107662*q^11*#^8 + 4693012732197*q^12*#^8 - 
     1197629107155*q^13*#^8 + 257110615371*q^14*#^8 - 46056991233*q^15*#^8 + 
     6801193716*q^16*#^8 - 813583197*q^17*#^8 + 76863282*q^18*#^8 - 
     5519358*q^19*#^8 + 283050*q^20*#^8 - 9234*q^21*#^8 + 144*q^22*#^8 - 
     450802982682*#^9 + 2445389822466*q*#^9 - 6359762826219*q^2*#^9 + 
     10572262484805*q^3*#^9 - 12633180698136*q^4*#^9 + 
     11563598038523*q^5*#^9 - 8430283104809*q^6*#^9 + 5019511737611*q^7*#^9 - 
     2480271615416*q^8*#^9 + 1026644636890*q^9*#^9 - 357457332763*q^10*#^9 + 
     104671188430*q^11*#^9 - 25672416085*q^12*#^9 + 5232761811*q^13*#^9 - 
     875712549*q^14*#^9 + 118231236*q^15*#^9 - 12553923*q^16*#^9 + 
     1008891*q^17*#^9 - 57663*q^18*#^9 + 2088*q^19*#^9 - 36*q^20*#^9 + 
     27580303017*#^10 - 128056676754*q*#^10 + 285285449937*q^2*#^10 - 
     405218449237*q^3*#^10 + 411212739790*q^4*#^10 - 316555693162*q^5*#^10 + 
     191548988383*q^6*#^10 - 93148814432*q^7*#^10 + 36907515822*q^8*#^10 - 
     12008472603*q^9*#^10 + 3218218677*q^10*#^10 - 709356268*q^11*#^10 + 
     127774299*q^12*#^10 - 18570600*q^13*#^10 + 2131122*q^14*#^10 - 
     186336*q^15*#^10 + 11682*q^16*#^10 - 468*q^17*#^10 + 9*q^18*#^10 - 
     696992673*#^11 + 2735161673*q*#^11 - 5064659274*q^2*#^11 + 
     5850516674*q^3*#^11 - 4697212058*q^4*#^11 + 2765576210*q^5*#^11 - 
     1228703393*q^6*#^11 + 417770302*q^7*#^11 - 109110209*q^8*#^11 + 
     21767137*q^9*#^11 - 3264004*q^10*#^11 + 356712*q^11*#^11 - 
     26862*q^12*#^11 + 1248*q^13*#^11 - 27*q^14*#^11 + 37994578*#^12 - 
     121323625*q*#^12 + 179630753*q^2*#^12 - 162220684*q^3*#^12 + 
     99261612*q^4*#^12 - 43338700*q^5*#^12 + 13865308*q^6*#^12 - 
     3285270*q^7*#^12 + 574723*q^8*#^12 - 72789*q^9*#^12 + 6372*q^10*#^12 - 
     348*q^11*#^12 + 9*q^12*#^12 - 892541*#^13 + 2201808*q*#^13 - 
     2362881*q^2*#^13 + 1460748*q^3*#^13 - 576872*q^4*#^13 + 
     151620*q^5*#^13 - 26617*q^6*#^13 + 3018*q^7*#^13 - 201*q^8*#^13 + 
     6*q^9*#^13 + 30726*#^14 - 43120*q*#^14 + 26121*q^2*#^14 - 
     8771*q^3*#^14 + 1726*q^4*#^14 - 189*q^5*#^14 + 9*q^6*#^14 - 185*#^15 + 
     134*q*#^15 - 34*q^2*#^15 + 3*q^3*#^15 + #^16&, #^m&] + 
 
((-4 + q)(-2 + q)q/3) RootSum[
     1073041001675701776 - 14344552714086035496*q + 
     92824732895526758817*q^2 - 387359960619874582026*q^3 + 
     1171653618601834887987*q^4 - 2737332505507210193214*q^5 + 
     5140230430555998812691*q^6 - 7971182901495964060740*q^7 + 
     10408632479286263749386*q^8 - 11611508285878863251940*q^9 + 
     11189630977210711695951*q^10 - 9395229793491873622530*q^11 + 
     6919652618170066287333*q^12 - 4493991446255992322196*q^13 + 
     2584184001494288264073*q^14 - 1319777739872283778956*q^15 + 
     599979949852819744332*q^16 - 243149332883320241082*q^17 + 
     87911685923216677488*q^18 - 28359766457092930680*q^19 + 
     8158271888035418778*q^20 - 2090232963400817718*q^21 + 
     476036718900754149*q^22 - 96103768792218156*q^23 + 
     17136070303769514*q^24 - 2686065935856984*q^25 + 367939411455051*q^26 - 
     43715549848122*q^27 + 4462524343197*q^28 - 386685276696*q^29 + 
     27999567207*q^30 - 1659188916*q^31 + 78178968*q^32 - 2809026*q^33 + 
     72045*q^34 - 1170*q^35 + 9*q^36 - 2552939494108910856*# + 
     31681857130163497638*q*# - 190052737037437853529*q^2*# + 
     734153894641051000524*q^3*# - 2052553100927404454883*q^4*# + 
     4425777319897058004864*q^5*# - 7658362318820209772715*q^6*# + 
     10926197649386784154782*q^7*# - 13104122575050257144301*q^8*# + 
     13403399357050687806930*q^9*# - 11821214620734977286738*q^10*# + 
     9066500163130730522526*q^11*# - 6087224639333790102411*q^12*# + 
     3596081561353165334922*q^13*# - 1876615394041838620395*q^14*# + 
     867601991570342195538*q^15*# - 356077598144748782850*q^16*# + 
     129891053379921761997*q^17*# - 42133734101860415172*q^18*# + 
     12150249776405918631*q^19*# - 3111809185886467860*q^20*# + 
     706553888046421536*q^21*# - 141856591456521072*q^22*# + 
     25094762923202064*q^23*# - 3893387978850984*q^24*# + 
     526617137454588*q^25*# - 61630027694937*q^26*# + 6180568869294*q^27*# - 
     524596291074*q^28*# + 37083095910*q^29*# - 2136652038*q^30*# + 
     97406712*q^31*# - 3364893*q^32*# + 82287*q^33*# - 1260*q^34*# + 
     9*q^35*# + 2774718368190115236*#^2 - 31801687790738743854*q*#^2 + 
     175919492549115191070*q^2*#^2 - 625681556134866253692*q^3*#^2 + 
     1608040746101162270124*q^4*#^2 - 3182137398328370415516*q^5*#^2 + 
     5044969896569323267113*q^6*#^2 - 6582990054202749591606*q^7*#^2 + 
     7207721160305312515311*q^8*#^2 - 6717463688794969530288*q^9*#^2 + 
     5387287544088333233196*q^10*#^2 - 3749102501844572548989*q^11*#^2 + 
     2278679601397253973792*q^12*#^2 - 1215597482475295384479*q^13*#^2 + 
     571296518430905064636*q^14*#^2 - 237167954788244347668*q^15*#^2 + 
     87121664185022990943*q^16*#^2 - 28343502783197613198*q^17*#^2 + 
     8167030921411699437*q^18*#^2 - 2082718479234100257*q^19*#^2 + 
     469308688051042281*q^20*#^2 - 93209414821319424*q^21*#^2 + 
     16259419568030724*q^22*#^2 - 2479451002736487*q^23*#^2 + 
     328520553347289*q^24*#^2 - 37525224769398*q^25*#^2 + 
     3658231507332*q^26*#^2 - 300444093726*q^27*#^2 + 20436297189*q^28*#^2 - 
     1125275757*q^29*#^2 + 48590553*q^30*#^2 - 1570983*q^31*#^2 + 
     35355*q^32*#^2 - 486*q^33*#^2 + 3*q^34*#^2 - 1784606875832746044*#^3 + 
     18789374551447843812*q*#^3 - 95317452177339575583*q^2*#^3 + 
     310346362584653537556*q^3*#^3 - 728852602867473825999*q^4*#^3 + 
     1315515519844815513366*q^5*#^3 - 1898538233926664841948*q^6*#^3 + 
     2250474875057807316540*q^7*#^3 - 2233544182677549278100*q^8*#^3 + 
     1882531674735639207282*q^9*#^3 - 1361979629094417825570*q^10*#^3 + 
     852765586415744785839*q^11*#^3 - 464971015502730306222*q^12*#^3 + 
     221815934593047581721*q^13*#^3 - 92897640800995783251*q^14*#^3 + 
     34233574490908997508*q^15*#^3 - 11114477086850047677*q^16*#^3 + 
     3180215756184219282*q^17*#^3 - 801475443422235156*q^18*#^3 + 
     177626056974555873*q^19*#^3 - 34528065463383066*q^20*#^3 + 
     5864727963961986*q^21*#^3 - 865973116014180*q^22*#^3 + 
     110407000226994*q^23*#^3 - 12046928211543*q^24*#^3 + 
     1112016405840*q^25*#^3 - 85516084833*q^26*#^3 + 5366629302*q^27*#^3 - 
     267009849*q^28*#^3 + 10094703*q^29*#^3 - 271071*q^30*#^3 + 
     4572*q^31*#^3 - 36*q^32*#^3 + 748854507884200020*#^4 - 
     7199834664488766984*q*#^4 + 33287942863950401547*q^2*#^4 - 
     98579300399717364918*q^3*#^4 + 210129868604325531816*q^4*#^4 - 
     343474029528408089370*q^5*#^4 + 447873464246241680667*q^6*#^4 - 
     478490629573908894339*q^7*#^4 + 426881572484737617798*q^8*#^4 - 
     322500382591607934336*q^9*#^4 + 208492300300603685629*q^10*#^4 - 
     116255245296220259995*q^11*#^4 + 56241501069613307359*q^12*#^4 - 
     23707264556032487263*q^13*#^4 + 8732763786945866501*q^14*#^4 - 
     2815837547079942044*q^15*#^4 + 795243006840433181*q^16*#^4 - 
     196607898830664709*q^17*#^4 + 42480702502165155*q^18*#^4 - 
     7998746859172356*q^19*#^4 + 1306894614478563*q^20*#^4 - 
     184197596459055*q^21*#^4 + 22218046281994*q^22*#^4 - 
     2269428242325*q^23*#^4 + 193540945033*q^24*#^4 - 13517884275*q^25*#^4 + 
     752602671*q^26*#^4 - 32089911*q^27*#^4 + 982878*q^28*#^4 - 
     19224*q^29*#^4 + 180*q^30*#^4 - 214617182659598484*#^5 + 
     1871504755599448197*q*#^5 - 7829839562201491068*q^2*#^5 + 
     20931672452590749177*q^3*#^5 - 40175568617894660124*q^4*#^5 + 
     58974704773369670259*q^5*#^5 - 68863875850795714857*q^6*#^5 + 
     65682661440898181601*q^7*#^5 - 52142983997183265882*q^8*#^5 + 
     34927920803788771686*q^9*#^5 - 19942438537629985467*q^10*#^5 + 
     9778185916642675506*q^11*#^5 - 4139585755132279269*q^12*#^5 + 
     1518708062079566277*q^13*#^5 - 483909410306152302*q^14*#^5 + 
     134024990795394294*q^15*#^5 - 32249415422034309*q^16*#^5 + 
     6729156599744202*q^17*#^5 - 1213510834581738*q^18*#^5 + 
     188177773684038*q^19*#^5 - 24913217019855*q^20*#^5 + 
     2788504698618*q^21*#^5 - 260367177057*q^22*#^5 + 19909456905*q^23*#^5 - 
     1214546229*q^24*#^5 + 56846673*q^25*#^5 - 1916991*q^26*#^5 + 
     41463*q^27*#^5 - 432*q^28*#^5 + 43073976051964782*#^6 - 
     337828821297171489*q*#^6 + 1267697574365133798*q^2*#^6 - 
     3030849954424715913*q^3*#^6 + 5186638927366628166*q^4*#^6 - 
     6765940261353747429*q^5*#^6 + 6996130497002726544*q^6*#^6 - 
     5886486270915332931*q^7*#^6 + 4105055637715740917*q^8*#^6 - 
     2404397194663657801*q^9*#^6 + 1194240556160250833*q^10*#^6 - 
     506470517284882798*q^11*#^6 + 184252829397887481*q^12*#^6 - 
     57660513940217570*q^13*#^6 + 15538770247417314*q^14*#^6 - 
     3604005097932925*q^15*#^6 + 717803372801581*q^16*#^6 - 
     122260403099310*q^17*#^6 + 17696254952105*q^18*#^6 - 
     2157028813249*q^19*#^6 + 218622024644*q^20*#^6 - 18098814738*q^21*#^6 + 
     1192897551*q^22*#^6 - 60235836*q^23*#^6 + 2189463*q^24*#^6 - 
     51027*q^25*#^6 + 573*q^26*#^6 - 6114850435007586*#^7 + 
     42682439519174952*q*#^7 - 142069419370730322*q^2*#^7 + 
     300218725292405193*q^3*#^7 - 452364181404183846*q^4*#^7 + 
     517440369616629498*q^5*#^7 - 467039974285223448*q^6*#^7 + 
     341311298817171816*q^7*#^7 - 205592677937222238*q^8*#^7 + 
     103370937313521348*q^9*#^7 - 43767584478644463*q^10*#^7 + 
     15697481021637552*q^11*#^7 - 4785627384192888*q^12*#^7 + 
     1241796421964607*q^13*#^7 - 274052931762792*q^14*#^7 + 
     51289041512853*q^15*#^7 - 8096629988952*q^16*#^7 + 
     1069276311519*q^17*#^7 - 116723160510*q^18*#^7 + 10351440642*q^19*#^7 - 
     727272264*q^20*#^7 + 38967942*q^21*#^7 - 1496547*q^22*#^7 + 
     36702*q^23*#^7 - 432*q^24*#^7 + 612040979301498*#^8 - 
     3752590331636820*q*#^8 + 10926582907626675*q^2*#^8 - 
     20108640667048677*q^3*#^8 + 26258273628684606*q^4*#^8 - 
     25889196511110267*q^5*#^8 + 20020355289713809*q^6*#^8 - 
     12450495005857524*q^7*#^8 + 6333389239583514*q^8*#^8 - 
     2665812685510787*q^9*#^8 + 935471411272697*q^10*#^8 - 
     274853347164932*q^11*#^8 + 67713766884467*q^12*#^8 - 
     13970758150843*q^13*#^8 + 2404141222593*q^14*#^8 - 
     342542468553*q^15*#^8 + 39951870204*q^16*#^8 - 3750516891*q^17*#^8 + 
     276384294*q^18*#^8 - 15389166*q^19*#^8 + 608244*q^20*#^8 - 
     15192*q^21*#^8 + 180*q^22*#^8 - 42475131944028*#^9 + 
     225126114525792*q*#^9 - 563702002356753*q^2*#^9 + 
     886913965237689*q^3*#^9 - 983657512120824*q^4*#^9 + 
     817603871105517*q^5*#^9 - 528517514782209*q^6*#^9 + 
     272089249011123*q^7*#^9 - 113295441723012*q^8*#^9 + 
     38526547690878*q^9*#^9 - 10754853573237*q^10*#^9 + 
     2467859858784*q^11*#^9 - 464381311869*q^12*#^9 + 71205040059*q^13*#^9 - 
     8798741037*q^14*#^9 + 861192408*q^15*#^9 - 65034927*q^16*#^9 + 
     3638403*q^17*#^9 - 141057*q^18*#^9 + 3348*q^19*#^9 - 36*q^20*#^9 + 
     1985735670903*#^10 - 8928130685112*q*#^10 + 18830934871461*q^2*#^10 - 
     24755249096193*q^3*#^10 + 22726193377350*q^4*#^10 - 
     15467173383226*q^5*#^10 + 8083891759623*q^6*#^10 - 
     3315229337566*q^7*#^10 + 1080443281326*q^8*#^10 - 
     281545740065*q^9*#^10 + 58695091851*q^10*#^10 - 9742068708*q^11*#^10 + 
     1273359097*q^12*#^10 - 128647368*q^13*#^10 + 9752142*q^14*#^10 - 
     528948*q^15*#^10 + 18942*q^16*#^10 - 384*q^17*#^10 + 3*q^18*#^10 - 
     60509005155*#^11 + 225689270895*q*#^11 - 390693040902*q^2*#^11 + 
     416356133262*q^3*#^11 - 305402871816*q^4*#^11 + 163265159904*q^5*#^11 - 
     65674152255*q^6*#^11 + 20224344090*q^7*#^11 - 4801393599*q^8*#^11 + 
     877267947*q^9*#^11 - 122056008*q^10*#^11 + 12654984*q^11*#^11 - 
     941574*q^12*#^11 + 47076*q^13*#^11 - 1395*q^14*#^11 + 18*q^15*#^11 + 
     1198296774*#^12 - 3579997329*q*#^12 + 4881506619*q^2*#^12 - 
     4016809234*q^3*#^12 + 2221099740*q^4*#^12 - 869148514*q^5*#^12 + 
     246661256*q^6*#^12 - 51108570*q^7*#^12 + 7663701*q^8*#^12 - 
     809523*q^9*#^12 + 57018*q^10*#^12 - 2394*q^11*#^12 + 45*q^12*#^12 - 
     15222789*#^13 + 34322364*q*#^13 - 34316541*q^2*#^13 + 
     19972596*q^3*#^13 - 7457196*q^4*#^13 + 1852062*q^5*#^13 - 
     305853*q^6*#^13 + 32364*q^7*#^13 - 1989*q^8*#^13 + 54*q^9*#^13 + 
     119118*#^14 - 180768*q*#^14 + 114537*q^2*#^14 - 38837*q^3*#^14 + 
     7442*q^4*#^14 - 765*q^5*#^14 + 33*q^6*#^14 - 519*#^15 + 396*q*#^15 - 
     102*q^2*#^15 + 9*q^3*#^15 + #^16&, #^m&] + 
 
((-1 + q)(3 - 5*q + q^2)/3) RootSum[
     72626517472955625 - 932212701615942000*q + 5768370768645851400*q^2 - 
     22930625712184866900*q^3 + 65839350906081242460*q^4 - 
     145539738342225085950*q^5 + 257800069803618348966*q^6 - 
     376038172902602866230*q^7 + 460622998470937957416*q^8 - 
     480814625630197290366*q^9 + 432498937934444968485*q^10 - 
     338171831528968592082*q^11 + 231409359870034454289*q^12 - 
     139320144750693499182*q^13 + 74098102757143739553*q^14 - 
     34920937062046575792*q^15 + 14614590196959241014*q^16 - 
     5438672229510926226*q^17 + 1800760477187463327*q^18 - 
     530397967187827188*q^19 + 138843378234228492*q^20 - 
     32245511441871150*q^21 + 6626599189823070*q^22 - 1200615462904338*q^23 + 
     190853264510127*q^24 - 26449977868164*q^25 + 3169645033086*q^26 - 
     324940697406*q^27 + 28097314857*q^28 - 2010462858*q^29 + 
     115900461*q^30 - 5174784*q^31 + 167976*q^32 - 3528*q^33 + 36*q^34 - 
     199880828138661750*# + 2392363624250397375*q*# - 
     13788113590454325795*q^2*# + 50988750348062276685*q^3*# - 
     136012080708918448209*q^4*# + 278925544022704763274*q^5*# - 
     457651592743764909042*q^6*# + 617309324992810681074*q^7*# - 
     697984166736851247207*q^8*# + 671189758115821571169*q^9*# - 
     554981569516719196407*q^10*# + 397945875122421885270*q^11*# - 
     249071801052466336167*q^12*# + 136760626335254976558*q^13*# - 
     66125623516239949353*q^14*# + 28230694091203597173*q^15*# - 
     10660414939439817384*q^16*# + 3563717583770728812*q^17*# - 
     1054671483037983822*q^18*# + 276092660300301405*q^19*# - 
     63821781281908251*q^20*# + 12992450144913792*q^21*# - 
     2320469690903577*q^22*# + 361756886979825*q^23*# - 
     48901502540583*q^24*# + 5682421548378*q^25*# - 561243748932*q^26*# + 
     46420855866*q^27*# - 3151388997*q^28*# + 170747694*q^29*# - 
     7085952*q^30*# + 210942*q^31*# - 3996*q^32*# + 36*q^33*# + 
     253016759164189050*#^2 - 2812000226822799930*q*#^2 + 
     15030470822814304407*q^2*#^2 - 51480421567955329707*q^3*#^2 + 
     127002478415904224199*q^4*#^2 - 240490759210819728534*q^5*#^2 + 
     363717490394957735772*q^6*#^2 - 451359882944542910124*q^7*#^2 + 
     468541485291324313494*q^8*#^2 - 412697025263642875299*q^9*#^2 + 
     311779389435749757147*q^10*#^2 - 203685165649300984617*q^11*#^2 + 
     115791999187720760058*q^12*#^2 - 57548618683922070984*q^13*#^2 + 
     25089442362228068430*q^14*#^2 - 9616490418481317966*q^15*#^2 + 
     3244403174794454388*q^16*#^2 - 963708990594571092*q^17*#^2 + 
     251843928411335268*q^18*#^2 - 57801595722252372*q^19*#^2 + 
     11618521136431470*q^20*#^2 - 2037120224746530*q^21*#^2 + 
     309863484864336*q^22*#^2 - 40596719919474*q^23*#^2 + 
     4538395240212*q^24*#^2 - 427633134429*q^25*#^2 + 33414697026*q^26*#^2 - 
     2118106104*q^27*#^2 + 105616053*q^28*#^2 - 3959010*q^29*#^2 + 
     103782*q^30*#^2 - 1668*q^31*#^2 + 12*q^32*#^2 - 191682895069729620*#^3 + 
     1970102676992486742*q*#^3 - 9724368288437919900*q^2*#^3 + 
     30708764585197189038*q^3*#^3 - 69729134320647015111*q^4*#^3 + 
     121299730641368772363*q^5*#^3 - 168182700054882836391*q^6*#^3 + 
     190897868541140181234*q^7*#^3 - 180796451894224818147*q^8*#^3 + 
     144885038398996732542*q^9*#^3 - 99276031459897592361*q^10*#^3 + 
     58622513068794580944*q^11*#^3 - 30006874150117698465*q^12*#^3 + 
     13370318839495589559*q^13*#^3 - 5200614750749372979*q^14*#^3 + 
     1768692788636012421*q^15*#^3 - 526173939589263327*q^16*#^3 + 
     136833129588577086*q^17*#^3 - 31048501637921568*q^18*#^3 + 
     6128237601089364*q^19*#^3 - 1047410972113782*q^20*#^3 + 
     154061599068570*q^21*#^3 - 19340592364284*q^22*#^3 + 
     2049609686391*q^23*#^3 - 180689615586*q^24*#^3 + 12990109920*q^25*#^3 - 
     740627817*q^26*#^3 + 32141040*q^27*#^3 - 994386*q^28*#^3 + 
     19458*q^29*#^3 - 180*q^30*#^3 + 96026635562581044*#^4 - 
     908484016420657620*q*#^4 + 4120575723537697827*q^2*#^4 - 
     11934376295916797127*q^3*#^4 + 24801722814869579727*q^4*#^4 - 
     39396137215949453214*q^5*#^4 + 49749944154800166972*q^6*#^4 - 
     51286456428963997077*q^7*#^4 + 43976457162264740973*q^8*#^4 - 
     31795620889371696912*q^9*#^4 + 19579861034242197334*q^10*#^4 - 
     10345569738416088856*q^11*#^4 + 4715199647900258137*q^12*#^4 - 
     1860347006896644565*q^13*#^4 + 636691819374766811*q^14*#^4 - 
     189146201676339965*q^15*#^4 + 48742215514078589*q^16*#^4 - 
     10873155361614853*q^17*#^4 + 2092162423976829*q^18*#^4 - 
     345395330345697*q^19*#^4 + 48561924239076*q^20*#^4 - 
     5756313457026*q^21*#^4 + 567421470742*q^22*#^4 - 45645179262*q^23*#^4 + 
     2917695688*q^24*#^4 - 142452360*q^25*#^4 + 4985463*q^26*#^4 - 
     111258*q^27*#^4 + 1188*q^28*#^4 - 33302160453525498*#^5 + 
     288433498245114717*q*#^5 - 1195106201334794421*q^2*#^5 + 
     3154599746266226760*q^3*#^5 - 5959226211215444532*q^4*#^5 + 
     8579676513449121111*q^5*#^5 - 9788742565665353091*q^6*#^5 + 
     9084571514761845150*q^7*#^5 - 6984881930647050735*q^8*#^5 + 
     4508204652535248756*q^9*#^5 - 2465810386142873085*q^10*#^5 + 
     1150660232041814910*q^11*#^5 - 460174445939160069*q^12*#^5 + 
     158132922149726331*q^13*#^5 - 46734703873595814*q^14*#^5 + 
     11869925396408139*q^15*#^5 - 2584512968030001*q^16*#^5 + 
     480334083858255*q^17*#^5 - 75699311255376*q^18*#^5 + 
     10022459469789*q^19*#^5 - 1100402415492*q^20*#^5 + 
     98388538506*q^21*#^5 - 6980490423*q^22*#^5 + 378023346*q^23*#^5 - 
     14675751*q^24*#^5 + 363654*q^25*#^5 - 4320*q^26*#^5 + 
     8158567854906396*#^6 - 64262123645290668*q*#^6 + 
     241500729076005906*q^2*#^6 - 576458227374354846*q^3*#^6 + 
     981505050049143216*q^4*#^6 - 1268992892355532947*q^5*#^6 + 
     1294860164796732981*q^6*#^6 - 1069835502966029781*q^7*#^6 + 
     728531912671948388*q^8*#^6 - 414035827090490164*q^9*#^6 + 
     198088296707470916*q^10*#^6 - 80244080477419165*q^11*#^6 + 
     27615192398261790*q^12*#^6 - 8082989948272688*q^13*#^6 + 
     2010432320417979*q^14*#^6 - 423610175973418*q^15*#^6 + 
     75199832150344*q^16*#^6 - 11152857783192*q^17*#^6 + 
     1365140358740*q^18*#^6 - 135522733591*q^19*#^6 + 10638802211*q^20*#^6 - 
     635634144*q^21*#^6 + 27160713*q^22*#^6 - 739380*q^23*#^6 + 
     9636*q^24*#^6 - 1418341660693398*#^7 + 10074939906493845*q*#^7 - 
     34028148487767210*q^2*#^7 + 72722702948167251*q^3*#^7 - 
     110392815766718709*q^4*#^7 + 126649136662159140*q^5*#^7 - 
     114066561667210386*q^6*#^7 + 82688862511010157*q^7*#^7 - 
     49070861815195080*q^8*#^7 + 24114928704910143*q^9*#^7 - 
     9887651605922508*q^10*#^7 + 3397127771634126*q^11*#^7 - 
     979475044896135*q^12*#^7 + 236716418638596*q^13*#^7 - 
     47763199106667*q^14*#^7 + 7988676652998*q^15*#^7 - 
     1095278057931*q^16*#^7 + 121071201702*q^17*#^7 - 10528023396*q^18*#^7 + 
     693595386*q^19*#^7 - 32549478*q^20*#^7 + 969714*q^21*#^7 - 
     13788*q^22*#^7 + 173940730935381*#^8 - 1101688276989456*q*#^8 + 
     3303276411875049*q^2*#^8 - 6236590365245475*q^3*#^8 + 
     8317983629039706*q^4*#^8 - 8333219558825649*q^5*#^8 + 
     6508528004822389*q^6*#^8 - 4059206313500337*q^7*#^8 + 
     2053648743750903*q^8*#^8 - 851328524676767*q^9*#^8 + 
     290812544548304*q^10*#^8 - 82019825712509*q^11*#^8 + 
     19069188802391*q^12*#^8 - 3635451936889*q^13*#^8 + 
     562865846298*q^14*#^8 - 69695414316*q^15*#^8 + 6740921913*q^16*#^8 - 
     490887240*q^17*#^8 + 25323687*q^18*#^8 - 825282*q^19*#^8 + 
     12780*q^20*#^8 - 14836315365954*#^9 + 82465596174573*q*#^9 - 
     215766478736289*q^2*#^9 + 353226084891111*q^3*#^9 - 
     405582832608498*q^4*#^9 + 346972342358118*q^5*#^9 - 
     229261816147320*q^6*#^9 + 119663961552282*q^7*#^9 - 
     50029439803215*q^8*#^9 + 16883147520747*q^9*#^9 - 
     4610727914433*q^10*#^9 + 1016786955960*q^11*#^9 - 
     179754725289*q^12*#^9 + 25134374016*q^13*#^9 - 2718991467*q^14*#^9 + 
     219614085*q^15*#^9 - 12473703*q^16*#^9 + 444654*q^17*#^9 - 
     7488*q^18*#^9 + 864252370620*#^10 - 4120393995540*q*#^10 + 
     9177343160094*q^2*#^10 - 12680631682554*q^3*#^10 + 
     12169918160352*q^4*#^10 - 8604800977165*q^5*#^10 + 
     4637911418433*q^6*#^10 - 1944335606341*q^7*#^10 + 
     640877764713*q^8*#^10 - 166673719685*q^9*#^10 + 34094304303*q^10*#^10 - 
     5428746834*q^11*#^10 + 659707393*q^12*#^10 - 59154339*q^13*#^10 + 
     3691437*q^14*#^10 - 143244*q^15*#^10 + 2604*q^16*#^10 - 
     33577356222*#^11 + 132766370325*q*#^11 - 242639915310*q^2*#^11 + 
     271736087244*q^3*#^11 - 208381175934*q^4*#^11 + 115766260365*q^5*#^11 - 
     48052364256*q^6*#^11 + 15139000983*q^7*#^11 - 3637546824*q^8*#^11 + 
     663211236*q^9*#^11 - 90291894*q^10*#^11 + 8896557*q^11*#^11 - 
     599286*q^12*#^11 + 24678*q^13*#^11 - 468*q^14*#^11 + 852253164*#^12 - 
     2663791884*q*#^12 + 3787606119*q^2*#^12 - 3238763827*q^3*#^12 + 
     1853982321*q^4*#^12 - 747840856*q^5*#^12 + 217677233*q^6*#^12 - 
     45977163*q^7*#^12 + 6973086*q^8*#^12 - 737190*q^9*#^12 + 
     51189*q^10*#^12 - 2070*q^11*#^12 + 36*q^12*#^12 - 13552812*#^13 + 
     31102974*q*#^13 - 31641750*q^2*#^13 + 18731190*q^3*#^13 - 
     7109667*q^4*#^13 + 1793379*q^5*#^13 - 300318*q^6*#^13 + 32139*q^7*#^13 - 
     1989*q^8*#^13 + 54*q^9*#^13 + 124194*#^14 - 184062*q*#^14 + 
     115137*q^2*#^14 - 38825*q^3*#^14 + 7433*q^4*#^14 - 765*q^5*#^14 + 
     33*q^6*#^14 - 546*#^15 + 399*q*#^15 - 
     102*q^2*#^15 + 9*q^3*#^15 + #^16&, #^m&] + 

(* l=4 *)
     (3(-1 + q)(-4 + 14q - 7q^2 + q^3)/4) (6 - 2*q)^m +
 
     ((-1 + q)(-4 + 14q - 7q^2 + q^3)/4) (26 - 18*q + 3*q^2)^m +  
 
((-3 + q)^2(-2 + q)q/4) *
     RootSum[192 - 304*q + 176*q^2 - 44*q^3 + 4*q^4 + #^2&, #^m&] +
      
((-4 + q)(-3 + q)(-1 + q)q/2) RootSum[
    -768 + 1408*q - 1008*q^2 + 352*q^3 - 60*q^4 + 4*q^5 + 416*# - 488*q*# + 
     200*q^2*# - 34*q^3*# + 2*q^4*# - 58*#^2 + 30*q*#^2 - 
     4*q^2*#^2 + #^3&, #^m&] +
 
((-3 + q)^2(-2 + q)q/4) RootSum[
     9744 - 25952*q + 28952*q^2 - 17640*q^3 + 6360*q^4 - 1360*q^5 + 
     160*q^6 - 8*q^7 - 9376*# + 17040*q*# - 12476*q^2*# + 4712*q^3*# - 
     964*q^4*# + 100*q^5*# - 4*q^6*# + 2584*#^2 - 2696*q*#^2 + 1066*q^2*#^2 - 
     186*q^3*#^2 + 12*q^4*#^2 - 168*#^3 + 76*q*#^3 - 9*q^2*#^3 + #^4&, #^m&]+ 
 
((-3 + q)^2(-2 + q)q/4) RootSum[
     320787 - 1226250*q + 2074395*q^2 - 2048730*q^3 + 1310448*q^4 - 
     568074*q^5 + 169215*q^6 - 34230*q^7 + 4503*q^8 - 348*q^9 + 12*q^10 - 
     361989*# + 1105857*q*# - 1472145*q^2*# + 1123551*q^3*# - 542580*q^4*# + 
     172083*q^5*# - 35862*q^6*# + 4737*q^7*# - 360*q^8*# + 12*q^9*# + 
     166572*#^2 - 384276*q*#^2 + 380101*q^2*#^2 - 210373*q^3*#^2 + 
     71147*q^4*#^2 - 15019*q^5*#^2 + 1925*q^6*#^2 - 136*q^7*#^2 + 4*q^8*#^2 - 
     34317*#^3 + 55851*q*#^3 - 37479*q^2*#^3 + 13290*q^3*#^3 - 2631*q^4*#^3 + 
     276*q^5*#^3 - 12*q^6*#^3 + 3252*#^4 - 3212*q*#^4 + 1222*q^2*#^4 - 
     211*q^3*#^4 + 14*q^4*#^4 - 93*#^5 + 45*q*#^5 - 6*q^2*#^5 + #^6&, #^m&]+
 
((-1 + q)(-4 + 14q - 7q^2 + q^3)/4) RootSum[
     54675 - 182250*q + 258795*q^2 - 204930*q^3 + 99252*q^4 - 30186*q^5 + 
     5643*q^6 - 594*q^7 + 27*q^8 - 86265*# + 238545*q*# - 275103*q^2*# + 
     172071*q^3*# - 63234*q^4*# + 13689*q^5*# - 1620*q^6*# + 81*q^7*# + 
     56304*#^2 - 123984*q*#^2 + 110889*q^2*#^2 - 51705*q^3*#^2 + 
     13293*q^4*#^2 - 1791*q^5*#^2 + 99*q^6*#^2 - 17253*#^3 + 28539*q*#^3 - 
     18369*q^2*#^3 + 5778*q^3*#^3 - 891*q^4*#^3 + 54*q^5*#^3 + 2400*#^4 - 
     2664*q*#^4 + 1080*q^2*#^4 - 189*q^3*#^4 + 12*q^4*#^4 - 81*#^5 + 
     45*q*#^5 - 6*q^2*#^5 + #^6&, #^m&]+
 
((-4 + q)(-3 + q)(-1 + q)q/4) RootSum[
     147456 - 1056768*q + 3245056*q^2 - 5685248*q^3 + 6390272*q^4 - 
     4894720*q^5 + 2636608*q^6 - 1011328*q^7 + 275200*q^8 - 51968*q^9 + 
     6480*q^10 - 480*q^11 + 16*q^12 + 858688*#^2 - 3858048*q*#^2 + 
     7930624*q^2*#^2 - 9703808*q^3*#^2 + 7886480*q^4*#^2 - 4511872*q^5*#^2 + 
     1872800*q^6*#^2 - 570032*q^7*#^2 + 126416*q^8*#^2 - 19920*q^9*#^2 + 
     2116*q^10*#^2 - 136*q^11*#^2 + 4*q^12*#^2 + 656688*#^4 - 1291072*q*#^4 + 
     1157632*q^2*#^4 - 618944*q^3*#^4 + 215128*q^4*#^4 - 49472*q^5*#^4 + 
     7300*q^6*#^4 - 628*q^7*#^4 + 24*q^8*#^4 + 4268*#^6 - 4456*q*#^6 + 
     1760*q^2*#^6 - 312*q^3*#^6 + 21*q^4*#^6 + #^8&, #^m&]+
 
((-3 + q)^2(-2 + q)q/4) RootSum[
     42029289 - 219553278*q + 526545625*q^2 - 768479930*q^3 + 
     762601072*q^4 - 544384806*q^5 + 288323317*q^6 - 115111958*q^7 + 
     34818393*q^8 - 7941380*q^9 + 1344652*q^10 - 163928*q^11 + 13604*q^12 - 
     688*q^13 + 16*q^14 - 26087592*# + 118880833*q*# - 247215442*q^2*# + 
     310821107*q^3*# - 263796508*q^4*# + 159714107*q^5*# - 71025037*q^6*# + 
     23508301*q^7*# - 5795943*q^8*# + 1052120*q^9*# - 136782*q^10*# + 
     12068*q^11*# - 648*q^12*# + 16*q^13*# + 12212014*#^2 - 47726101*q*#^2 + 
     84870235*q^2*#^2 - 90989302*q^3*#^2 + 65637625*q^4*#^2 - 
     33633072*q^5*#^2 + 12576106*q^6*#^2 - 3463251*q^7*#^2 + 698005*q^8*#^2 - 
     100498*q^9*#^2 + 9816*q^10*#^2 - 584*q^11*#^2 + 16*q^12*#^2 - 
     2470736*#^3 + 7814836*q*#^3 - 11077009*q^2*#^3 + 9283414*q^3*#^3 - 
     5101820*q^4*#^3 + 1923226*q^5*#^3 - 504055*q^6*#^3 + 90749*q^7*#^3 - 
     10746*q^8*#^3 + 756*q^9*#^3 - 24*q^10*#^3 + 383479*#^4 - 935137*q*#^4 + 
     1008154*q^2*#^4 - 627056*q^3*#^4 + 245840*q^4*#^4 - 62131*q^5*#^4 + 
     9871*q^6*#^4 - 900*q^7*#^4 + 36*q^8*#^4 - 8048*#^5 + 16268*q*#^5 - 
     13169*q^2*#^5 + 5541*q^3*#^5 - 1289*q^4*#^5 + 158*q^5*#^5 - 8*q^6*#^5 + 
     614*#^6 - 751*q*#^6 + 354*q^2*#^6 - 75*q^3*#^6 + 
     6*q^4*#^6 - q*#^7 + #^8&, #^m&]+
 
((-1 + q)(-4 + 14q - 7q^2 + q^3)/4) RootSum[
     35721 - 105462*q + 134541*q^2 - 96930*q^3 + 43164*q^4 - 12174*q^5 + 
     2125*q^6 - 210*q^7 + 9*q^8 - 44226*# + 90801*q*# - 68796*q^2*# + 
     18423*q^3*# + 4428*q^4*# - 4467*q^5*# + 1283*q^6*# - 171*q^7*# + 
     9*q^8*# + 66096*#^2 - 112239*q*#^2 + 79281*q^2*#^2 - 34410*q^3*#^2 + 
     13023*q^4*#^2 - 4602*q^5*#^2 + 1150*q^6*#^2 - 159*q^7*#^2 + 9*q^8*#^2 - 
     26028*#^3 + 30312*q*#^3 - 23151*q^2*#^3 + 18748*q^3*#^3 - 
     10308*q^4*#^3 + 3078*q^5*#^3 - 459*q^6*#^3 + 27*q^7*#^3 + 28593*#^4 - 
     47043*q*#^4 + 44454*q^2*#^4 - 24172*q^3*#^4 + 7140*q^4*#^4 - 
     1065*q^5*#^4 + 63*q^6*#^4 - 6828*#^5 + 21456*q*#^5 - 16989*q^2*#^5 + 
     5761*q^3*#^5 - 903*q^4*#^5 + 54*q^5*#^5 + 11176*#^6 - 10641*q*#^6 + 
     3798*q^2*#^6 - 603*q^3*#^6 + 36*q^4*#^6 - 106*#^7 + 51*q*#^7 - 
     6*q^2*#^7 + #^8&, #^m&]+
 
((-4 + q)(-3 + q)(-1 + q)q/4) RootSum[
     595311201 - 4915032156*q + 19155715974*q^2 - 46862866488*q^3 + 
     80713135453*q^4 - 104034164616*q^5 + 104126267686*q^6 - 
     82872078696*q^7 + 53268555280*q^8 - 27927735708*q^9 + 12008915506*q^10 - 
     4243011084*q^11 + 1229782825*q^12 - 290831796*q^13 + 55577098*q^14 - 
     8450796*q^15 + 998581*q^16 - 88380*q^17 + 5512*q^18 - 216*q^19 + 
     4*q^20 - 912473802*# + 6856544322*q*# - 24296367438*q^2*# + 
     53948667152*q^3*# - 84126388874*q^4*# + 97859833982*q^5*# - 
     88043027974*q^6*# + 62682425612*q^7*# - 35833464708*q^8*# + 
     16592611838*q^9*# - 6249031538*q^10*# + 1914246326*q^11*# - 
     475015600*q^12*# + 94660562*q^13*# - 14929698*q^14*# + 1821350*q^15*# - 
     165752*q^16*# + 10592*q^17*# - 424*q^18*# + 8*q^19*# + 1073493729*#^2 - 
     7167006666*q*#^2 + 22596809991*q^2*#^2 - 44649729832*q^3*#^2 + 
     61898849883*q^4*#^2 - 63885789298*q^5*#^2 + 50844301977*q^6*#^2 - 
     31891334778*q^7*#^2 + 15977224632*q^8*#^2 - 6440082574*q^9*#^2 + 
     2093363985*q^10*#^2 - 547444876*q^11*#^2 + 114336570*q^12*#^2 - 
     18815724*q^13*#^2 + 2386629*q^14*#^2 - 225208*q^15*#^2 + 
     14892*q^16*#^2 - 616*q^17*#^2 + 12*q^18*#^2 - 557861910*#^3 + 
     3422053874*q*#^3 - 9833507460*q^2*#^3 + 17570462814*q^3*#^3 - 
     21854149412*q^4*#^3 + 20073833354*q^5*#^3 - 14097554420*q^6*#^3 + 
     7731359090*q^7*#^3 - 3352267826*q^8*#^3 + 1155927966*q^9*#^3 - 
     317053900*q^10*#^3 + 68802650*q^11*#^3 - 11672386*q^12*#^3 + 
     1516274*q^13*#^3 - 145720*q^14*#^3 + 9768*q^15*#^3 - 408*q^16*#^3 + 
     8*q^17*#^3 + 245115886*#^4 - 1328377720*q*#^4 + 3364939672*q^2*#^4 - 
     5279086110*q^3*#^4 + 5734108577*q^4*#^4 - 4568967940*q^5*#^4 + 
     2761537905*q^6*#^4 - 1291424756*q^7*#^4 + 472345165*q^8*#^4 - 
     135635956*q^9*#^4 + 30498987*q^10*#^4 - 5318918*q^11*#^4 + 
     706145*q^12*#^4 - 69096*q^13*#^4 + 4708*q^14*#^4 - 200*q^15*#^4 + 
     4*q^16*#^4 - 49569962*#^5 + 235574202*q*#^5 - 521283134*q^2*#^5 + 
     708549020*q^3*#^5 - 658689666*q^4*#^5 + 442044236*q^5*#^5 - 
     220555706*q^6*#^5 + 83062668*q^7*#^5 - 23723888*q^8*#^5 + 
     5114824*q^9*#^5 - 819750*q^10*#^5 + 94756*q^11*#^5 - 7472*q^12*#^5 + 
     360*q^13*#^5 - 8*q^14*#^5 + 15587861*#^6 - 56212006*q*#^6 + 
     95325801*q^2*#^6 - 100118514*q^3*#^6 + 72183477*q^4*#^6 - 
     37457452*q^5*#^6 + 14286242*q^6*#^6 - 4022548*q^7*#^6 + 828153*q^8*#^6 - 
     121442*q^9*#^6 + 12036*q^10*#^6 - 724*q^11*#^6 + 20*q^12*#^6 - 
     2605082*#^7 + 6578342*q*#^7 - 7494428*q^2*#^7 + 5112364*q^3*#^7 - 
     2336516*q^4*#^7 + 756138*q^5*#^7 - 177164*q^6*#^7 + 29810*q^7*#^7 - 
     3440*q^8*#^7 + 244*q^9*#^7 - 8*q^10*#^7 + 750766*#^8 - 1579872*q*#^8 + 
     1454296*q^2*#^8 - 767202*q^3*#^8 + 254820*q^4*#^8 - 54876*q^5*#^8 + 
     7531*q^6*#^8 - 606*q^7*#^8 + 22*q^8*#^8 - 49702*#^9 + 77806*q*#^9 - 
     50754*q^2*#^9 + 17674*q^3*#^9 - 3468*q^4*#^9 + 364*q^5*#^9 - 
     16*q^6*#^9 + 2465*#^10 - 2594*q*#^10 + 1055*q^2*#^10 - 196*q^3*#^10 + 
     14*q^4*#^10 - 58*#^11 + 30*q*#^11 - 4*q^2*#^11 + #^12&, #^m&]+
 
((-4 + q)(-3 + q)(-1 + q)q/4) RootSum[
     275184403674489 - 3057118237796004*q + 16229836333854594*q^2 - 
     54849656378113248*q^3 + 132613213462742341*q^4 - 
     244374738928876000*q^5 + 357036273817433378*q^6 - 
     424727157423382984*q^7 + 419214425488176052*q^8 - 
     348067539022808212*q^9 + 245588984051880722*q^10 - 
     148365264918745700*q^11 + 77159025339443925*q^12 - 
     34671882938793372*q^13 + 13491462850543782*q^14 - 
     4549769127760300*q^15 + 1329065944347213*q^16 - 335670206762508*q^17 + 
     73050323470740*q^18 - 13628987990120*q^19 + 2164331064056*q^20 - 
     289692532000*q^21 + 32247070464*q^22 - 2930637360*q^23 + 
     211822996*q^24 - 11710608*q^25 + 465024*q^26 - 11808*q^27 + 144*q^28 - 
     600128088166314*# + 6307217798589702*q*# - 31553535496018392*q^2*# + 
     100108518021228012*q^3*# - 226377787414840794*q^4*# + 
     388732774494338886*q^5*# - 527283187298246880*q^6*# + 
     580146591283398492*q^7*# - 527556415248136224*q^8*# + 
     401917772951246250*q^9*# - 259097050488657558*q^10*# + 
     142357432106592546*q^11*# - 67001912459595096*q^12*# + 
     27101583666025518*q^13*# - 9436630139838336*q^14*# + 
     2828871469663542*q^15*# - 729101613804624*q^16*# + 
     161083393755420*q^17*# - 30361772162646*q^18*# + 4848503417208*q^19*# - 
     649685396388*q^20*# + 72085705872*q^21*# - 6502065564*q^22*# + 
     464443272*q^23*# - 25265520*q^24*# + 982848*q^25*# - 24336*q^26*# + 
     288*q^27*# + 567836740249164*#^2 - 5665694371565106*q*#^2 + 
     26763044402752439*q^2*#^2 - 79764748510511428*q^3*#^2 + 
     168620645043778272*q^4*#^2 - 269411004555059554*q^5*#^2 + 
     338434912192260633*q^6*#^2 - 343250330726523070*q^7*#^2 + 
     286365407271558522*q^8*#^2 - 199173387342385086*q^9*#^2 + 
     116615139538234079*q^10*#^2 - 57873485118057340*q^11*#^2 + 
     24457406705700505*q^12*#^2 - 8824972446171520*q^13*#^2 + 
     2721404000768017*q^14*#^2 - 716665664224680*q^15*#^2 + 
     160764220713537*q^16*#^2 - 30582789843436*q^17*#^2 + 
     4900729584958*q^18*#^2 - 655232290080*q^19*#^2 + 72129950554*q^20*#^2 - 
     6417690304*q^21*#^2 + 449475740*q^22*#^2 - 23821520*q^23*#^2 + 
     896552*q^24*#^2 - 21312*q^25*#^2 + 240*q^26*#^2 - 286951000205376*#^3 + 
     2755237691439588*q*#^3 - 12409448928271194*q^2*#^3 + 
     34976859152564202*q^3*#^3 - 69408834000468564*q^4*#^3 + 
     103388942046519036*q^5*#^3 - 120299044239967326*q^6*#^3 + 
     112299578816497482*q^7*#^3 - 85690314737447172*q^8*#^3 + 
     54162726061953840*q^9*#^3 - 28627627923837750*q^10*#^3 + 
     12735032237764740*q^11*#^3 - 4787455117564320*q^12*#^3 + 
     1523836993232160*q^13*#^3 - 410656458125988*q^14*#^3 + 
     93505518285270*q^15*#^3 - 17914112505798*q^16*#^3 + 
     2868545579940*q^17*#^3 - 380214338838*q^18*#^3 + 41149465044*q^19*#^3 - 
     3567245340*q^20*#^3 + 240988296*q^21*#^3 - 12176616*q^22*#^3 + 
     430800*q^23*#^3 - 9456*q^24*#^3 + 96*q^25*#^3 + 76205785667698*#^4 - 
     734249962468302*q*#^4 + 3247887190764677*q^2*#^4 - 
     8838467585339394*q^3*#^4 + 16698763493819735*q^4*#^4 - 
     23402133445684626*q^5*#^4 + 25351096964127946*q^6*#^4 - 
     21821375418930058*q^7*#^4 + 15213201599822201*q^8*#^4 - 
     8706543593003242*q^9*#^4 + 4128463373981702*q^10*#^4 - 
     1631816946136518*q^11*#^4 + 539433150904190*q^12*#^4 - 
     149267600718596*q^13*#^4 + 34522125201699*q^14*#^4 - 
     6646391496304*q^15*#^4 + 1057905219491*q^16*#^4 - 
     137780922416*q^17*#^4 + 14466193646*q^18*#^4 - 1198759384*q^19*#^4 + 
     76027256*q^20*#^4 - 3522944*q^21*#^4 + 110616*q^22*#^4 - 2048*q^23*#^4 + 
     16*q^24*#^4 - 6830618252418*#^5 + 83592099250146*q*#^5 - 
     413978692468062*q^2*#^5 + 1177385149381362*q^3*#^5 - 
     2226641952760194*q^4*#^5 + 3031494844991820*q^5*#^5 - 
     3119299830377280*q^6*#^5 + 2504315364454734*q^7*#^5 - 
     1602998257024362*q^8*#^5 + 830198361137988*q^9*#^5 - 
     351283206809022*q^10*#^5 + 122144674558416*q^11*#^5 - 
     34985631258630*q^12*#^5 + 8248927847676*q^13*#^5 - 
     1594769195712*q^14*#^5 + 250913616522*q^15*#^5 - 31745857266*q^16*#^5 + 
     3172664556*q^17*#^5 - 243904524*q^18*#^5 + 13852344*q^19*#^5 - 
     544248*q^20*#^5 + 13104*q^21*#^5 - 144*q^22*#^5 - 1065093270024*#^6 + 
     4380577882216*q*#^6 + 1596271060968*q^2*#^6 - 41367631262692*q^3*#^6 + 
     115748714494155*q^4*#^6 - 181926390432674*q^5*#^6 + 
     194849402243708*q^6*#^6 - 153618896694358*q^7*#^6 + 
     92860698548724*q^8*#^6 - 44077969176628*q^9*#^6 + 
     16661575800378*q^10*#^6 - 5052417617454*q^11*#^6 + 
     1231492373561*q^12*#^6 - 240565642544*q^13*#^6 + 37354999613*q^14*#^6 - 
     4544130680*q^15*#^6 + 423049370*q^16*#^6 - 29043488*q^17*#^6 + 
     1382140*q^18*#^6 - 40592*q^19*#^6 + 552*q^20*#^6 - 32622691662*#^7 - 
     1177352968326*q*#^7 + 4746171136692*q^2*#^7 - 7898517137598*q^3*#^7 + 
     6765965636892*q^4*#^7 - 2150490379956*q^5*#^7 - 1816025262234*q^6*#^7 + 
     2940319867500*q^7*#^7 - 2137223468820*q^8*#^7 + 1036745996226*q^9*#^7 - 
     367759034562*q^10*#^7 + 98630847366*q^11*#^7 - 20213751528*q^12*#^7 + 
     3155432502*q^13*#^7 - 369307062*q^14*#^7 + 31398864*q^15*#^7 - 
     1830960*q^16*#^7 + 65448*q^17*#^7 - 1080*q^18*#^7 + 201489299035*#^8 - 
     498696770390*q*#^8 + 319247667605*q^2*#^8 + 349592636294*q^3*#^8 - 
     827173270580*q^4*#^8 + 760343385036*q^5*#^8 - 420918966366*q^6*#^8 + 
     150165568238*q^7*#^8 - 32020269448*q^8*#^8 + 1868085370*q^9*#^8 + 
     1251168985*q^10*#^8 - 495977082*q^11*#^8 + 99196511*q^12*#^8 - 
     12498980*q^13*#^8 + 1003280*q^14*#^8 - 47208*q^15*#^8 + 996*q^16*#^8 - 
     65343121482*#^9 + 193987034922*q*#^9 - 247988316546*q^2*#^9 + 
     171267106110*q^3*#^9 - 59962315716*q^4*#^9 - 370031298*q^5*#^9 + 
     11534320248*q^6*#^9 - 6359865126*q^7*#^9 + 1966668402*q^8*#^9 - 
     397245600*q^9*#^9 + 53475912*q^10*#^9 - 4604484*q^11*#^9 + 
     222636*q^12*#^9 - 3696*q^13*#^9 - 72*q^14*#^9 + 10740336344*#^10 - 
     30045631912*q*#^10 + 37370666432*q^2*#^10 - 27059271852*q^3*#^10 + 
     12487093471*q^4*#^10 - 3738381452*q^5*#^10 + 682329367*q^6*#^10 - 
     51776838*q^7*#^10 - 7348451*q^8*#^10 + 2547746*q^9*#^10 - 
     316402*q^10*#^10 + 19552*q^11*#^10 - 496*q^12*#^10 - 1053662646*#^11 + 
     2562082098*q*#^11 - 2758320840*q^2*#^11 + 1725923646*q^3*#^11 - 
     691887762*q^4*#^11 + 184378542*q^5*#^11 - 32700372*q^6*#^11 + 
     3732822*q^7*#^11 - 251118*q^8*#^11 + 7920*q^9*#^11 - 36*q^10*#^11 + 
     62878234*#^12 - 124313370*q*#^12 + 106543403*q^2*#^12 - 
     51638234*q^3*#^12 + 15454782*q^4*#^12 - 2918440*q^5*#^12 + 
     338549*q^6*#^12 - 21962*q^7*#^12 + 606*q^8*#^12 - 2180208*#^13 + 
     3207972*q*#^13 - 1957002*q^2*#^13 + 633066*q^3*#^13 - 114426*q^4*#^13 + 
     10944*q^5*#^13 - 432*q^6*#^13 + 40564*#^14 - 38654*q*#^14 + 
     13849*q^2*#^14 - 2208*q^3*#^14 + 132*q^4*#^14 - 318*#^15 + 150*q*#^15 - 
     18*q^2*#^15 + #^16&, #^m&]+

(* l=5 *)
    ((-5 + 24q - 50q^2 + 35q^3 - 10q^4 + q^5)/5) (26 - 6*q)^m+  
 
(2(-4 + q)(-3 + q)(-2 + q)(-1 + q)q/5) *
    RootSum[11 - 7*q + q^2 - 7*# + 2*q*# + #^2&, #^m&]+

 
((-4 + q)(-3 + q)(-2 + q)(-1 + q)q/5) RootSum[
     125 - 250*q + 175*q^2 - 50*q^3 + 5*q^4 + 125*#^2 - 70*q*#^2 + 
     10*q^2*#^2 + #^4&, #^m&]+
 
((-4 + q)(-3 + q)(-2 + q)(-1 + q)q/5) RootSum[
     57121 - 181640*q + 249560*q^2 - 193490*q^3 + 92590*q^4 - 28000*q^5 + 
     5225*q^6 - 550*q^7 + 25*q^8 - 61184*# + 160615*q*# - 178530*q^2*# + 
     108970*q^3*# - 39455*q^4*# + 8475*q^5*# - 1000*q^6*# + 50*q^7*# + 
     64580*#^2 - 134160*q*#^2 + 115425*q^2*#^2 - 52600*q^3*#^2 + 
     13380*q^4*#^2 - 1800*q^5*#^2 + 100*q^6*#^2 - 10106*#^3 + 17890*q*#^3 - 
     12520*q^2*#^3 + 4330*q^3*#^3 - 740*q^4*#^3 + 50*q^5*#^3 + 5119*#^4 - 
     6695*q*#^4 + 3255*q^2*#^4 - 695*q^3*#^4 + 55*q^4*#^4 - 436*#^5 + 
     510*q*#^5 - 180*q^2*#^5 + 20*q^3*#^5 + 365*#^6 - 190*q*#^6 + 
     25*q^2*#^6 - 19*#^7 + 5*q*#^7 + #^8&, #^m&]+
 
((-4 + q)(-3 + q)(-2 + q)(-1 + q)q/5) RootSum[
     229441 - 613120*q + 706580*q^2 - 459070*q^3 + 184090*q^4 - 46700*q^5 + 
     7325*q^6 - 650*q^7 + 25*q^8 - 491454*# + 1123665*q*# - 1085760*q^2*# + 
     575310*q^3*# - 180705*q^4*# + 33675*q^5*# - 3450*q^6*# + 150*q^7*# + 
     464894*#^2 - 886280*q*#^2 + 695035*q^2*#^2 - 287190*q^3*#^2 + 
     65990*q^4*#^2 - 8000*q^5*#^2 + 400*q^6*#^2 - 244188*#^3 + 375690*q*#^3 - 
     228420*q^2*#^3 + 68640*q^3*#^3 - 10200*q^4*#^3 + 600*q^5*#^3 + 
     75659*#^4 - 89655*q*#^4 + 39385*q^2*#^4 - 7605*q^3*#^4 + 545*q^4*#^4 - 
     13566*#^5 + 11550*q*#^5 - 3240*q^2*#^5 + 300*q^3*#^5 + 1321*#^6 - 
     710*q*#^6 + 95*q^2*#^6 - 57*#^7 + 15*q*#^7 + #^8&, #^m&]+

(* l=5,6 *)
((-3 + q)(10 + 22q - 76q^2 + 93q^3 - 39q^4 + 5q^5)/30) * 
    RootSum[3 - 3*# + #^2&, #^m&]+
 
((-1 + q)(30 + 6q - 184q^2 + 161q^3 - 49q^4 + 5q^5)/30) *
RootSum[1 - # + #^2&, #^m&]+

(* l=6 *)
     ((-3 + q)(-1 + q)q(-11 + 19q - 8q^2 + q^3)/6) 2^m 
]];

(* End *)

